Computational and Experimental Investigation of Chiral and Achiral 2D Organic Lead Bromide Perovskites: Octahedral Distortions and Electronic and Optical Properties

We present a computational investigation, in conjunction with synthesis and experimental characterization, into the structural, electronic, and optical properties of layered 2D organic lead bromide perovskites. We contrast materials based on the chiral (R/S)-4-fluoro-$\alpha$-methylbenzylammonium (R/S-FMBA), which have been shown to lead to bright room-temperature circularly polarized luminescence, with the similar achiral 4-fluorobenzylammonium (FBA). Using density functional theory (DFT) with van der Waals (vdW) corrections, we study relaxed structures (compared with X-ray diffraction, XRD) and optical absorption spectra (compared with experiments), as well as bandstructure and orbital character of transitions. We develop and provide a Python code to calculate octahedral distortions and compare DFT and XRD results, finding that vdW corrections are important for accuracy and that DFT overestimates octahedral tilt angles. (FMBA)$_2$PbBr$_4$ shows among the largest tilt angle differences (often termed $\Delta \beta$) reported, $14^\circ$, indicating strong inversion symmetry-breaking which enables its chiral emission. The lowest-energy optical transitions involve the perovskite only and are polarized within the layer. This work furthers understanding of structure-property relations with applications to optoelectronics and spintronics.

==> anc/DFT_FBA.cif <==

#======================================================================
# CRYSTAL DATA
#----------------------------------------------------------------------
data_VESTA_phase_1

_chemical_name_common                  'XCrySDen XSF file'
_cell_length_a                         8.144541
_cell_length_b                         8.025569
_cell_length_c                         16.408983
_cell_angle_alpha                      90.000000
_cell_angle_beta                       99.440491
_cell_angle_gamma                      90.000000
_cell_volume                           1058.039887
_space_group_name_H-M_alt              'P 1'
_space_group_IT_number                 1

loop_
_space_group_symop_operation_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_U_iso_or_equiv
   _atom_site_type_symbol
   H1         1.0     0.880145     0.431519     0.408353    Uiso  ? H
   H2         1.0     0.619855     0.931519     0.591647    Uiso  ? H
   H3         1.0     0.119855     0.568481     0.591647    Uiso  ? H
   H4         1.0     0.380145     0.068481     0.408353    Uiso  ? H
   H5         1.0     0.872068     0.286885     0.333774    Uiso  ? H
   H6         1.0     0.627932     0.786885     0.666226    Uiso  ? H
   H7         1.0     0.127932     0.713115     0.666226    Uiso  ? H
   H8         1.0     0.372068     0.213115     0.333774    Uiso  ? H
   H9         1.0     0.719873     0.432952     0.330162    Uiso  ? H
   H10        1.0     0.780127     0.932952     0.669838    Uiso  ? H
   H11        1.0     0.280127     0.567048     0.669838    Uiso  ? H
   H12        1.0     0.219873     0.067048     0.330162    Uiso  ? H
   H13        1.0     0.919458     0.653655     0.317700    Uiso  ? H
   H14        1.0     0.580542     0.153655     0.682300    Uiso  ? H
   H15        1.0     0.080542     0.346345     0.682300    Uiso  ? H
   H16        1.0     0.419458     0.846345     0.317700    Uiso  ? H
   H17        1.0     0.077352     0.498708     0.319632    Uiso  ? H
   H18        1.0     0.422648    -0.001292     0.680368    Uiso  ? H
   H19        1.0     0.922648     0.501292     0.680368    Uiso  ? H
   H20        1.0     0.577352     1.001292     0.319632    Uiso  ? H
   H21        1.0     1.019085     0.305211     0.042719    Uiso  ? H
   H22        1.0     0.480915     0.805211     0.957281    Uiso  ? H
   H23        1.0    -0.019085     0.694789     0.957281    Uiso  ? H
   H24        1.0     0.519085     0.194789     0.042719    Uiso  ? H
   H25        1.0     0.113610     0.359027     0.193173    Uiso  ? H
   H26        1.0     0.386390     0.859027     0.806827    Uiso  ? H
   H27        1.0     0.886390     0.640973     0.806827    Uiso  ? H
   H28        1.0     0.613610     0.140973     0.193173    Uiso  ? H
   H29        1.0     0.664747     0.638175     0.201993    Uiso  ? H
   H30        1.0     0.835253     0.138175     0.798007    Uiso  ? H
   H31        1.0     0.335253     0.361825     0.798007    Uiso  ? H
   H32        1.0     0.164747     0.861825     0.201993    Uiso  ? H
   H33        1.0     0.570679     0.583331     0.052519    Uiso  ? H
   H34        1.0     0.929321     0.083331     0.947481    Uiso  ? H
   H35        1.0     0.429321     0.416669     0.947481    Uiso  ? H
   H36        1.0     0.070679     0.916669     0.052519    Uiso  ? H
   Pb1        1.0     0.500000     0.500000     0.500000    Uiso  ? Pb
   Pb2        1.0    -0.000000     0.000000     0.500000    Uiso  ? Pb
   C1         1.0     0.945281     0.526351     0.298971    Uiso  ? C
   C2         1.0     0.554719     0.026351     0.701029    Uiso  ? C
   C3         1.0     0.054719     0.473649     0.701029    Uiso  ? C
   C4         1.0     0.445281     0.973649     0.298971    Uiso  ? C
   C5         1.0     0.789928     0.440109     0.041259    Uiso  ? C
   C6         1.0     0.710072     0.940109     0.958741    Uiso  ? C
   C7         1.0     0.210072     0.559891     0.958741    Uiso  ? C
   C8         1.0     0.289928     0.059891     0.041259    Uiso  ? C
   C9         1.0     0.942476     0.376152     0.078627    Uiso  ? C
   C10        1.0     0.557524     0.876152     0.921373    Uiso  ? C
   C11        1.0     0.057524     0.623848     0.921373    Uiso  ? C
   C12        1.0     0.442476     0.123848     0.078627    Uiso  ? C
   C13        1.0     0.993963     0.406754     0.162649    Uiso  ? C
   C14        1.0     0.506037     0.906754     0.837351    Uiso  ? C
   C15        1.0     0.006037     0.593246     0.837351    Uiso  ? C
   C16        1.0     0.493963     0.093246     0.162649    Uiso  ? C
   C17        1.0     0.894493     0.500207     0.207705    Uiso  ? C
   C18        1.0     0.605507     0.000207     0.792295    Uiso  ? C
   C19        1.0     0.105507     0.499793     0.792295    Uiso  ? C
   C20        1.0     0.394493     0.999793     0.207705    Uiso  ? C
   C21        1.0     0.742579     0.564592     0.167594    Uiso  ? C
   C22        1.0     0.757421     0.064592     0.832406    Uiso  ? C
   C23        1.0     0.257421     0.435408     0.832406    Uiso  ? C
   C24        1.0     0.242579     0.935408     0.167594    Uiso  ? C
   C25        1.0     0.688568     0.534396     0.083920    Uiso  ? C
   C26        1.0     0.811432     0.034396     0.916080    Uiso  ? C
   C27        1.0     0.311432     0.465604     0.916080    Uiso  ? C
   C28        1.0     0.188568     0.965604     0.083920    Uiso  ? C
   Br1        1.0     0.824412     0.675127     0.505465    Uiso  ? Br
   Br2        1.0     0.675588     0.175127     0.494535    Uiso  ? Br
   Br3        1.0     0.175588     0.324873     0.494535    Uiso  ? Br
   Br4        1.0     0.324412     0.824873     0.505465    Uiso  ? Br
   Br5        1.0     0.563675     0.513317     0.687759    Uiso  ? Br
   Br6        1.0     0.936325     0.013317     0.312241    Uiso  ? Br
   Br7        1.0     0.436325     0.486683     0.312241    Uiso  ? Br
   Br8        1.0     0.063675     0.986683     0.687759    Uiso  ? Br
   N1         1.0     0.847743     0.411674     0.345666    Uiso  ? N
   N2         1.0     0.652257     0.911674     0.654333    Uiso  ? N
   N3         1.0     0.152257     0.588326     0.654333    Uiso  ? N
   N4         1.0     0.347743     0.088326     0.345666    Uiso  ? N
   F1         1.0     0.737363     0.410196     0.959551    Uiso  ? F
   F2         1.0     0.762637     0.910196     0.040449    Uiso  ? F
   F3         1.0     0.262637     0.589804     0.040449    Uiso  ? F
   F4         1.0     0.237363     0.089804     0.959551    Uiso  ? F


==> anc/DFT_R-FMBA.cif <==

#======================================================================
# CRYSTAL DATA
#----------------------------------------------------------------------
data_VESTA_phase_1

_chemical_name_common                  'XCrySDen XSF file'
_cell_length_a                         7.761090
_cell_length_b                         8.687178
_cell_length_c                         32.479519
_cell_angle_alpha                      90.000000
_cell_angle_beta                       90.000000
_cell_angle_gamma                      90.000000
_cell_volume                           2189.833151
_space_group_name_H-M_alt              'P 1'
_space_group_IT_number                 1

loop_
_space_group_symop_operation_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_U_iso_or_equiv
   _atom_site_type_symbol
   H1         1.0     0.801333     0.030240     0.704450    Uiso  ? H
   H2         1.0     0.698667     0.969760     0.204450    Uiso  ? H
   H3         1.0     0.301333     0.469760     0.295550    Uiso  ? H
   H4         1.0     0.198667     0.530240     0.795550    Uiso  ? H
   H5         1.0     0.838137     0.169660     0.670457    Uiso  ? H
   H6         1.0     0.661863     0.830340     0.170457    Uiso  ? H
   H7         1.0     0.338137     0.330340     0.329543    Uiso  ? H
   H8         1.0     0.161863     0.669660     0.829543    Uiso  ? H
   H9         1.0     0.955655     0.002284     0.668866    Uiso  ? H
   H10        1.0     0.544345     0.997716     0.168866    Uiso  ? H
   H11        1.0     0.455655     0.497716     0.331134    Uiso  ? H
   H12        1.0     0.044345     0.502284     0.831134    Uiso  ? H
   H13        1.0     0.030334     0.152645     0.533138    Uiso  ? H
   H14        1.0     0.469666     0.847355     0.033138    Uiso  ? H
   H15        1.0     0.530334     0.347355     0.466862    Uiso  ? H
   H16        1.0     0.969666     0.652645     0.966862    Uiso  ? H
   H17        1.0     1.002244     0.066128     0.605727    Uiso  ? H
   H18        1.0     0.497756     0.933872     0.105727    Uiso  ? H
   H19        1.0     0.502244     0.433872     0.394273    Uiso  ? H
   H20        1.0    -0.002244     0.566128     0.894273    Uiso  ? H
   H21        1.0     0.455556     0.008130     0.588760    Uiso  ? H
   H22        1.0     0.044444     0.991870     0.088760    Uiso  ? H
   H23        1.0     0.955556     0.491870     0.411240    Uiso  ? H
   H24        1.0     0.544444     0.508130     0.911240    Uiso  ? H
   H25        1.0     0.485637     0.090425     0.515254    Uiso  ? H
   H26        1.0     1.014363     0.909575     0.015254    Uiso  ? H
   H27        1.0    -0.014363     0.409575     0.484746    Uiso  ? H
   H28        1.0     0.514363     0.590425     0.984746    Uiso  ? H
   H29        1.0     0.576127     0.032170     0.657796    Uiso  ? H
   H30        1.0     0.923873     0.967830     0.157796    Uiso  ? H
   H31        1.0     0.076127     0.467830     0.342204    Uiso  ? H
   H32        1.0     0.423873     0.532170     0.842204    Uiso  ? H
   H33        1.0     0.821205     0.760626     0.642492    Uiso  ? H
   H34        1.0     0.678795     0.239374     0.142492    Uiso  ? H
   H35        1.0     0.321205     0.739374     0.357508    Uiso  ? H
   H36        1.0     0.178795     0.260626     0.857508    Uiso  ? H
   H37        1.0     0.595977     0.761568     0.631896    Uiso  ? H
   H38        1.0     0.904023     0.238432     0.131896    Uiso  ? H
   H39        1.0     0.095977     0.738432     0.368104    Uiso  ? H
   H40        1.0     0.404023     0.261568     0.868104    Uiso  ? H
   H41        1.0     0.669265     0.777789     0.683547    Uiso  ? H
   H42        1.0     0.830735     0.222211     0.183547    Uiso  ? H
   H43        1.0     0.169265     0.722211     0.316453    Uiso  ? H
   H44        1.0     0.330735     0.277789     0.816453    Uiso  ? H
   H45        1.0     0.430911     0.485472     0.663259    Uiso  ? H
   H46        1.0     0.069089     0.514528     0.163259    Uiso  ? H
   H47        1.0     0.930911     0.014528     0.336741    Uiso  ? H
   H48        1.0     0.569089     0.985472     0.836741    Uiso  ? H
   H49        1.0     0.258821     0.438751     0.692157    Uiso  ? H
   H50        1.0     0.241179     0.561248     0.192157    Uiso  ? H
   H51        1.0     0.758821     0.061249     0.307843    Uiso  ? H
   H52        1.0     0.741179     0.938752     0.807843    Uiso  ? H
   H53        1.0     0.271858     0.615215     0.670706    Uiso  ? H
   H54        1.0     0.228142     0.384785     0.170706    Uiso  ? H
   H55        1.0     0.771858     0.884785     0.329294    Uiso  ? H
   H56        1.0     0.728142     0.115215     0.829294    Uiso  ? H
   H57        1.0     0.502568     0.752989     0.535182    Uiso  ? H
   H58        1.0    -0.002568     0.247011     0.035182    Uiso  ? H
   H59        1.0     1.002568     0.747011     0.464818    Uiso  ? H
   H60        1.0     0.497432     0.252989     0.964818    Uiso  ? H
   H61        1.0     0.491340     0.547780     0.588957    Uiso  ? H
   H62        1.0     0.008660     0.452220     0.088957    Uiso  ? H
   H63        1.0     0.991340     0.952220     0.411043    Uiso  ? H
   H64        1.0     0.508660     0.047780     0.911043    Uiso  ? H
   H65        1.0     0.938643     0.587233     0.592926    Uiso  ? H
   H66        1.0     0.561357     0.412767     0.092926    Uiso  ? H
   H67        1.0     0.438643     0.912767     0.407074    Uiso  ? H
   H68        1.0     0.061357     0.087233     0.907074    Uiso  ? H
   H69        1.0     0.950726     0.792131     0.538456    Uiso  ? H
   H70        1.0     0.549274     0.207869     0.038456    Uiso  ? H
   H71        1.0     0.450726     0.707869     0.461544    Uiso  ? H
   H72        1.0     0.049274     0.292131     0.961544    Uiso  ? H
   H73        1.0     0.070130     0.424400     0.638242    Uiso  ? H
   H74        1.0     0.429870     0.575600     0.138242    Uiso  ? H
   H75        1.0     0.570130     0.075600     0.361758    Uiso  ? H
   H76        1.0     0.929870     0.924400     0.861758    Uiso  ? H
   H77        1.0     0.418003     0.295346     0.608504    Uiso  ? H
   H78        1.0     0.081997     0.704654     0.108504    Uiso  ? H
   H79        1.0     0.918003     0.204654     0.391496    Uiso  ? H
   H80        1.0     0.581997     0.795346     0.891496    Uiso  ? H
   H81        1.0     0.212259     0.234800     0.591069    Uiso  ? H
   H82        1.0     0.287741     0.765200     0.091069    Uiso  ? H
   H83        1.0     0.712259     0.265200     0.408931    Uiso  ? H
   H84        1.0     0.787741     0.734800     0.908931    Uiso  ? H
   H85        1.0     0.273991     0.201914     0.643209    Uiso  ? H
   H86        1.0     0.226009     0.798086     0.143209    Uiso  ? H
   H87        1.0     0.773991     0.298086     0.356791    Uiso  ? H
   H88        1.0     0.726009     0.701914     0.856791    Uiso  ? H
   Pb1        1.0     0.246444     0.949628     0.752618    Uiso  ? Pb
   Pb2        1.0     0.253556     0.050372     0.252618    Uiso  ? Pb
   Pb3        1.0     0.746444     0.550372     0.247382    Uiso  ? Pb
   Pb4        1.0     0.753556     0.449628     0.747382    Uiso  ? Pb
   C1         1.0     0.759040     0.127490     0.521290    Uiso  ? C
   C2         1.0     0.740960     0.872510     0.021290    Uiso  ? C
   C3         1.0     0.259040     0.372510     0.478710    Uiso  ? C
   C4         1.0     0.240960     0.627490     0.978710    Uiso  ? C
   C5         1.0     0.905449     0.121317     0.545794    Uiso  ? C
   C6         1.0     0.594551     0.878683     0.045794    Uiso  ? C
   C7         1.0     0.405449     0.378683     0.454206    Uiso  ? C
   C8         1.0     0.094551     0.621317     0.954206    Uiso  ? C
   C9         1.0     0.887179     0.073632     0.586626    Uiso  ? C
   C10        1.0     0.612821     0.926368     0.086626    Uiso  ? C
   C11        1.0     0.387179     0.426368     0.413374    Uiso  ? C
   C12        1.0     0.112821     0.573632     0.913374    Uiso  ? C
   C13        1.0     0.725336     0.035029     0.602507    Uiso  ? C
   C14        1.0     0.774664     0.964971     0.102507    Uiso  ? C
   C15        1.0     0.225336     0.464971     0.397493    Uiso  ? C
   C16        1.0     0.274664     0.535029     0.897493    Uiso  ? C
   C17        1.0     0.581397     0.039924     0.576534    Uiso  ? C
   C18        1.0     0.918603     0.960076     0.076534    Uiso  ? C
   C19        1.0     0.081397     0.460076     0.423466    Uiso  ? C
   C20        1.0     0.418603     0.539924     0.923466    Uiso  ? C
   C21        1.0     0.596815     0.085603     0.535550    Uiso  ? C
   C22        1.0     0.903185     0.914397     0.035550    Uiso  ? C
   C23        1.0     0.096815     0.414397     0.464450    Uiso  ? C
   C24        1.0     0.403185     0.585603     0.964450    Uiso  ? C
   C25        1.0     0.698272     0.984277     0.646503    Uiso  ? C
   C26        1.0     0.801728     0.015723     0.146503    Uiso  ? C
   C27        1.0     0.198272     0.515723     0.353497    Uiso  ? C
   C28        1.0     0.301728     0.484277     0.853497    Uiso  ? C
   C29        1.0     0.696858     0.810137     0.651550    Uiso  ? C
   C30        1.0     0.803142     0.189863     0.151550    Uiso  ? C
   C31        1.0     0.196858     0.689863     0.348450    Uiso  ? C
   C32        1.0     0.303142     0.310137     0.848450    Uiso  ? C
   C33        1.0     0.227062     0.781002     0.534661    Uiso  ? C
   C34        1.0     0.272938     0.218998     0.034661    Uiso  ? C
   C35        1.0     0.727062     0.718998     0.465339    Uiso  ? C
   C36        1.0     0.772938     0.281002     0.965339    Uiso  ? C
   C37        1.0     0.380541     0.714981     0.547960    Uiso  ? C
   C38        1.0     0.119459     0.285019     0.047960    Uiso  ? C
   C39        1.0     0.880541     0.785019     0.452040    Uiso  ? C
   C40        1.0     0.619459     0.214981     0.952040    Uiso  ? C
   C41        1.0     0.372414     0.601069     0.578095    Uiso  ? C
   C42        1.0     0.127586     0.398931     0.078095    Uiso  ? C
   C43        1.0     0.872414     0.898931     0.421905    Uiso  ? C
   C44        1.0     0.627586     0.101069     0.921905    Uiso  ? C
   C45        1.0     0.213658     0.555789     0.594581    Uiso  ? C
   C46        1.0     0.286342     0.444211     0.094581    Uiso  ? C
   C47        1.0     0.713658     0.944211     0.405419    Uiso  ? C
   C48        1.0     0.786342     0.055789     0.905419    Uiso  ? C
   C49        1.0     0.061923     0.623167     0.580014    Uiso  ? C
   C50        1.0     0.438077     0.376833     0.080014    Uiso  ? C
   C51        1.0     0.561923     0.876833     0.419986    Uiso  ? C
   C52        1.0     0.938077     0.123167     0.919986    Uiso  ? C
   C53        1.0     0.067071     0.736876     0.549706    Uiso  ? C
   C54        1.0     0.432929     0.263124     0.049706    Uiso  ? C
   C55        1.0     0.567071     0.763124     0.450294    Uiso  ? C
   C56        1.0     0.932929     0.236876     0.950294    Uiso  ? C
   C57        1.0     0.204755     0.437897     0.628567    Uiso  ? C
   C58        1.0     0.295245     0.562103     0.128567    Uiso  ? C
   C59        1.0     0.704755     0.062103     0.371433    Uiso  ? C
   C60        1.0     0.795245     0.937897     0.871433    Uiso  ? C
   C61        1.0     0.282360     0.282772     0.617324    Uiso  ? C
   C62        1.0     0.217640     0.717228     0.117324    Uiso  ? C
   C63        1.0     0.782360     0.217228     0.382676    Uiso  ? C
   C64        1.0     0.717640     0.782772     0.882676    Uiso  ? C
   Br1        1.0     0.435109     0.652178     0.752895    Uiso  ? Br
   Br2        1.0     0.064891     0.347822     0.252895    Uiso  ? Br
   Br3        1.0     0.935109     0.847822     0.247105    Uiso  ? Br
   Br4        1.0     0.564891     0.152178     0.747105    Uiso  ? Br
   Br5        1.0     0.277656     0.915351     0.845537    Uiso  ? Br
   Br6        1.0     0.222344     0.084649     0.345537    Uiso  ? Br
   Br7        1.0     0.777656     0.584649     0.154463    Uiso  ? Br
   Br8        1.0     0.722344     0.415351     0.654463    Uiso  ? Br
   Br9        1.0     0.910923     0.784085     0.762531    Uiso  ? Br
   Br10       1.0     0.589077     0.215915     0.262531    Uiso  ? Br
   Br11       1.0     0.410923     0.715915     0.237469    Uiso  ? Br
   Br12       1.0     0.089077     0.284085     0.737469    Uiso  ? Br
   Br13       1.0     0.220321     0.886413     0.662277    Uiso  ? Br
   Br14       1.0     0.279679     0.113587     0.162277    Uiso  ? Br
   Br15       1.0     0.720321     0.613587     0.337723    Uiso  ? Br
   Br16       1.0     0.779679     0.386413     0.837723    Uiso  ? Br
   N1         1.0     0.834313     0.050656     0.674140    Uiso  ? N
   N2         1.0     0.665687     0.949344     0.174140    Uiso  ? N
   N3         1.0     0.334313     0.449344     0.325860    Uiso  ? N
   N4         1.0     0.165687     0.550656     0.825860    Uiso  ? N
   N5         1.0     0.297891     0.498972     0.666143    Uiso  ? N
   N6         1.0     0.202109     0.501028     0.166143    Uiso  ? N
   N7         1.0     0.797891     1.001028     0.333857    Uiso  ? N
   N8         1.0     0.702109    -0.001028     0.833857    Uiso  ? N
   F1         1.0     0.774841     0.177530     0.481736    Uiso  ? F
   F2         1.0     0.725159     0.822470     0.981736    Uiso  ? F
   F3         1.0     0.274841     0.322470     0.518264    Uiso  ? F
   F4         1.0     0.225159     0.677530     0.018264    Uiso  ? F
   F5         1.0     0.234189     0.893883     0.505445    Uiso  ? F
   F6         1.0     0.265811     0.106118     0.005445    Uiso  ? F
   F7         1.0     0.734189     0.606117     0.494555    Uiso  ? F
   F8         1.0     0.765811     0.393882     0.994555    Uiso  ? F


==> anc/DFT_S-FMBA.cif <==

#======================================================================
# CRYSTAL DATA
#----------------------------------------------------------------------
data_VESTA_phase_1

_chemical_name_common                  'XCrySDen XSF file'
_cell_length_a                         7.774157
_cell_length_b                         8.687911
_cell_length_c                         32.453686
_cell_angle_alpha                      90.000000
_cell_angle_beta                       90.000000
_cell_angle_gamma                      90.000000
_cell_volume                           2191.960387
_space_group_name_H-M_alt              'P 1'
_space_group_IT_number                 1

loop_
_space_group_symop_operation_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_U_iso_or_equiv
   _atom_site_type_symbol
   H1         1.0     0.302529     0.529922     0.295972    Uiso  ? H
   H2         1.0     0.197471     0.470078     0.795972    Uiso  ? H
   H3         1.0     0.697471     0.029922     0.204028    Uiso  ? H
   H4         1.0     0.802529     0.970078     0.704028    Uiso  ? H
   H5         1.0     0.454712     0.500603     0.331931    Uiso  ? H
   H6         1.0     0.045288     0.499397     0.831931    Uiso  ? H
   H7         1.0     0.545288     0.000603     0.168069    Uiso  ? H
   H8         1.0     0.954712     0.999397     0.668069    Uiso  ? H
   H9         1.0     0.338849     0.668848     0.330168    Uiso  ? H
   H10        1.0     0.161151     0.331152     0.830168    Uiso  ? H
   H11        1.0     0.661151     0.168848     0.169832    Uiso  ? H
   H12        1.0     0.838849     0.831152     0.669832    Uiso  ? H
   H13        1.0     0.523203     0.650218     0.468099    Uiso  ? H
   H14        1.0     0.976797     0.349781     0.968099    Uiso  ? H
   H15        1.0     0.476797     0.150219     0.031901    Uiso  ? H
   H16        1.0     0.023203     0.849782     0.531901    Uiso  ? H
   H17        1.0     0.498465     0.563840     0.395359    Uiso  ? H
   H18        1.0     0.001535     0.436160     0.895359    Uiso  ? H
   H19        1.0     0.501535     0.063840     0.104641    Uiso  ? H
   H20        1.0     0.998465     0.936160     0.604641    Uiso  ? H
   H21        1.0     0.951667     0.507784     0.410749    Uiso  ? H
   H22        1.0     0.548333     0.492216     0.910749    Uiso  ? H
   H23        1.0     0.048333     0.007784     0.089251    Uiso  ? H
   H24        1.0     0.451667     0.992216     0.589251    Uiso  ? H
   H25        1.0    -0.021910     0.590427     0.484360    Uiso  ? H
   H26        1.0     0.521910     0.409573     0.984360    Uiso  ? H
   H27        1.0     1.021910     0.090427     0.015640    Uiso  ? H
   H28        1.0     0.478090     0.909573     0.515640    Uiso  ? H
   H29        1.0     0.075505     0.533713     0.342047    Uiso  ? H
   H30        1.0     0.424495     0.466287     0.842047    Uiso  ? H
   H31        1.0     0.924495     0.033713     0.157953    Uiso  ? H
   H32        1.0     0.575505     0.966287     0.657953    Uiso  ? H
   H33        1.0     0.165649     0.279045     0.316117    Uiso  ? H
   H34        1.0     0.334351     0.720955     0.816117    Uiso  ? H
   H35        1.0     0.834351     0.779045     0.183883    Uiso  ? H
   H36        1.0     0.665649     0.220955     0.683883    Uiso  ? H
   H37        1.0     0.091086     0.262439     0.367708    Uiso  ? H
   H38        1.0     0.408914     0.737561     0.867708    Uiso  ? H
   H39        1.0     0.908914     0.762439     0.132292    Uiso  ? H
   H40        1.0     0.591086     0.237561     0.632292    Uiso  ? H
   H41        1.0     0.316140     0.259367     0.357356    Uiso  ? H
   H42        1.0     0.183860     0.740633     0.857356    Uiso  ? H
   H43        1.0     0.683860     0.759367     0.142644    Uiso  ? H
   H44        1.0     0.816140     0.240633     0.642644    Uiso  ? H
   H45        1.0     0.225086     0.614563     0.171559    Uiso  ? H
   H46        1.0     0.274914     0.385437     0.671559    Uiso  ? H
   H47        1.0     0.774914     0.114563     0.328441    Uiso  ? H
   H48        1.0     0.725086     0.885437     0.828441    Uiso  ? H
   H49        1.0     0.237551     0.437952     0.192976    Uiso  ? H
   H50        1.0     0.262449     0.562048     0.692976    Uiso  ? H
   H51        1.0     0.762449     0.937952     0.307024    Uiso  ? H
   H52        1.0     0.737551     0.062048     0.807024    Uiso  ? H
   H53        1.0     0.066593     0.484844     0.163722    Uiso  ? H
   H54        1.0     0.433407     0.515156     0.663722    Uiso  ? H
   H55        1.0     0.933407     0.984844     0.336278    Uiso  ? H
   H56        1.0     0.566593     0.015156     0.836278    Uiso  ? H
   H57        1.0     0.545609     0.790462     0.038736    Uiso  ? H
   H58        1.0     0.954391     0.209538     0.538736    Uiso  ? H
   H59        1.0     0.454391     0.290462     0.461264    Uiso  ? H
   H60        1.0     0.045609     0.709538     0.961264    Uiso  ? H
   H61        1.0     0.558283     0.588012     0.093860    Uiso  ? H
   H62        1.0     0.941717     0.411988     0.593860    Uiso  ? H
   H63        1.0     0.441717     0.088012     0.406140    Uiso  ? H
   H64        1.0     0.058283     0.911988     0.906140    Uiso  ? H
   H65        1.0     0.007095     0.544079     0.089302    Uiso  ? H
   H66        1.0     0.492905     0.455921     0.589302    Uiso  ? H
   H67        1.0     0.992905     0.044079     0.410698    Uiso  ? H
   H68        1.0     0.507095     0.955921     0.910698    Uiso  ? H
   H69        1.0    -0.004924     0.747027     0.034891    Uiso  ? H
   H70        1.0     0.504924     0.252973     0.534891    Uiso  ? H
   H71        1.0     1.004924     0.247027     0.465109    Uiso  ? H
   H72        1.0     0.495076     0.752973     0.965109    Uiso  ? H
   H73        1.0     0.428055     0.425761     0.139351    Uiso  ? H
   H74        1.0     0.071945     0.574239     0.639351    Uiso  ? H
   H75        1.0     0.571945     0.925761     0.360649    Uiso  ? H
   H76        1.0     0.928055     0.074239     0.860649    Uiso  ? H
   H77        1.0     0.228197     0.201084     0.144295    Uiso  ? H
   H78        1.0     0.271803     0.798916     0.644295    Uiso  ? H
   H79        1.0     0.771803     0.701084     0.355705    Uiso  ? H
   H80        1.0     0.728197     0.298916     0.855705    Uiso  ? H
   H81        1.0     0.289717     0.234195     0.092109    Uiso  ? H
   H82        1.0     0.210283     0.765805     0.592109    Uiso  ? H
   H83        1.0     0.710283     0.734195     0.407891    Uiso  ? H
   H84        1.0     0.789717     0.265805     0.907891    Uiso  ? H
   H85        1.0     0.083265     0.292405     0.109398    Uiso  ? H
   H86        1.0     0.416735     0.707595     0.609398    Uiso  ? H
   H87        1.0     0.916735     0.792405     0.390602    Uiso  ? H
   H88        1.0     0.583265     0.207595     0.890602    Uiso  ? H
   Pb1        1.0     0.254077     0.949216     0.252737    Uiso  ? Pb
   Pb2        1.0     0.245923     0.050784     0.752737    Uiso  ? Pb
   Pb3        1.0     0.745923     0.449216     0.247263    Uiso  ? Pb
   Pb4        1.0     0.754077     0.550784     0.747263    Uiso  ? Pb
   C1         1.0     0.251532     0.626509     0.479122    Uiso  ? C
   C2         1.0     0.248468     0.373491     0.979122    Uiso  ? C
   C3         1.0     0.748468     0.126509     0.020878    Uiso  ? C
   C4         1.0     0.751532     0.873491     0.520878    Uiso  ? C
   C5         1.0     0.399021     0.619383     0.455073    Uiso  ? C
   C6         1.0     0.100979     0.380617     0.955073    Uiso  ? C
   C7         1.0     0.600979     0.119383     0.044927    Uiso  ? C
   C8         1.0     0.899021     0.880617     0.544927    Uiso  ? C
   C9         1.0     0.382688     0.571766     0.414151    Uiso  ? C
   C10        1.0     0.117312     0.428234     0.914151    Uiso  ? C
   C11        1.0     0.617312     0.071766     0.085849    Uiso  ? C
   C12        1.0     0.882688     0.928234     0.585849    Uiso  ? C
   C13        1.0     0.221730     0.533973     0.397770    Uiso  ? C
   C14        1.0     0.278270     0.466027     0.897770    Uiso  ? C
   C15        1.0     0.778270     0.033973     0.102230    Uiso  ? C
   C16        1.0     0.721730     0.966027     0.602230    Uiso  ? C
   C17        1.0     0.076746     0.539304     0.423348    Uiso  ? C
   C18        1.0     0.423254     0.460696     0.923348    Uiso  ? C
   C19        1.0     0.923254     0.039304     0.076652    Uiso  ? C
   C20        1.0     0.576746     0.960696     0.576652    Uiso  ? C
   C21        1.0     0.090120     0.585200     0.464382    Uiso  ? C
   C22        1.0     0.409880     0.414800     0.964382    Uiso  ? C
   C23        1.0     0.909880     0.085200     0.035618    Uiso  ? C
   C24        1.0     0.590120     0.914800     0.535618    Uiso  ? C
   C25        1.0     0.196295     0.484299     0.353596    Uiso  ? C
   C26        1.0     0.303705     0.515701     0.853596    Uiso  ? C
   C27        1.0     0.803705     0.984299     0.146404    Uiso  ? C
   C28        1.0     0.696295     0.015701     0.646404    Uiso  ? C
   C29        1.0     0.192846     0.310358     0.348235    Uiso  ? C
   C30        1.0     0.307154     0.689642     0.848235    Uiso  ? C
   C31        1.0     0.807154     0.810358     0.151765    Uiso  ? C
   C32        1.0     0.692846     0.189642     0.651765    Uiso  ? C
   C33        1.0     0.269883     0.777204     0.034623    Uiso  ? C
   C34        1.0     0.230117     0.222796     0.534623    Uiso  ? C
   C35        1.0     0.730117     0.277204     0.465377    Uiso  ? C
   C36        1.0     0.769883     0.722796     0.965377    Uiso  ? C
   C37        1.0     0.429657     0.734979     0.050024    Uiso  ? C
   C38        1.0     0.070344     0.265021     0.550024    Uiso  ? C
   C39        1.0     0.570343     0.234979     0.449976    Uiso  ? C
   C40        1.0     0.929657     0.765021     0.949976    Uiso  ? C
   C41        1.0     0.435178     0.622602     0.080696    Uiso  ? C
   C42        1.0     0.064822     0.377398     0.580696    Uiso  ? C
   C43        1.0     0.564822     0.122602     0.419304    Uiso  ? C
   C44        1.0     0.935178     0.877398     0.919304    Uiso  ? C
   C45        1.0     0.284058     0.554629     0.095272    Uiso  ? C
   C46        1.0     0.215942     0.445371     0.595272    Uiso  ? C
   C47        1.0     0.715942     0.054629     0.404728    Uiso  ? C
   C48        1.0     0.784058     0.945371     0.904728    Uiso  ? C
   C49        1.0     0.125504     0.598011     0.078453    Uiso  ? C
   C50        1.0     0.374496     0.401989     0.578453    Uiso  ? C
   C51        1.0     0.874496     0.098011     0.421547    Uiso  ? C
   C52        1.0     0.625504     0.901989     0.921547    Uiso  ? C
   C53        1.0     0.116989     0.710675     0.047959    Uiso  ? C
   C54        1.0     0.383011     0.289325     0.547959    Uiso  ? C
   C55        1.0     0.883011     0.210675     0.452041    Uiso  ? C
   C56        1.0     0.616989     0.789325     0.952041    Uiso  ? C
   C57        1.0     0.293714     0.437676     0.129491    Uiso  ? C
   C58        1.0     0.206286     0.562324     0.629491    Uiso  ? C
   C59        1.0     0.706286     0.937676     0.370509    Uiso  ? C
   C60        1.0     0.793714     0.062324     0.870509    Uiso  ? C
   C61        1.0     0.218758     0.281534     0.118325    Uiso  ? C
   C62        1.0     0.281242     0.718466     0.618325    Uiso  ? C
   C63        1.0     0.781242     0.781534     0.381675    Uiso  ? C
   C64        1.0     0.718758     0.218466     0.881675    Uiso  ? C
   Br1        1.0     0.063733     0.653086     0.253673    Uiso  ? Br
   Br2        1.0     0.436267     0.346914     0.753673    Uiso  ? Br
   Br3        1.0     0.936267     0.153086     0.246327    Uiso  ? Br
   Br4        1.0     0.563733     0.846914     0.746327    Uiso  ? Br
   Br5        1.0     0.224128     0.915363     0.345814    Uiso  ? Br
   Br6        1.0     0.275872     0.084637     0.845814    Uiso  ? Br
   Br7        1.0     0.775872     0.415363     0.154186    Uiso  ? Br
   Br8        1.0     0.724128     0.584637     0.654186    Uiso  ? Br
   Br9        1.0     0.588789     0.784021     0.262262    Uiso  ? Br
   Br10       1.0     0.911211     0.215979     0.762262    Uiso  ? Br
   Br11       1.0     0.411211     0.284021     0.237738    Uiso  ? Br
   Br12       1.0     0.088789     0.715979     0.737738    Uiso  ? Br
   Br13       1.0     0.281106     0.884623     0.162418    Uiso  ? Br
   Br14       1.0     0.218894     0.115377     0.662418    Uiso  ? Br
   Br15       1.0     0.718894     0.384623     0.337582    Uiso  ? Br
   Br16       1.0     0.781106     0.615377     0.837582    Uiso  ? Br
   N1         1.0     0.334197     0.549915     0.326396    Uiso  ? N
   N2         1.0     0.165803     0.450085     0.826396    Uiso  ? N
   N3         1.0     0.665803     0.049915     0.173604    Uiso  ? N
   N4         1.0     0.834197     0.950085     0.673604    Uiso  ? N
   N5         1.0     0.199253     0.498347     0.166912    Uiso  ? N
   N6         1.0     0.300747     0.501653     0.666912    Uiso  ? N
   N7         1.0     0.800747    -0.001653     0.333088    Uiso  ? N
   N8         1.0     0.699253     1.001653     0.833088    Uiso  ? N
   F1         1.0     0.265470     0.676861     0.518715    Uiso  ? F
   F2         1.0     0.234530     0.323139     0.018715    Uiso  ? F
   F3         1.0     0.734530     0.176861     0.981285    Uiso  ? F
   F4         1.0     0.765470     0.823139     0.481285    Uiso  ? F
   F5         1.0     0.262464     0.888633     0.004971    Uiso  ? F
   F6         1.0     0.237536     0.111367     0.504971    Uiso  ? F
   F7         1.0     0.737536     0.388633     0.495029    Uiso  ? F
   F8         1.0     0.762464     0.611367     0.995029    Uiso  ? F


==> anc/XRD_FBA.cif <==
 
data_fmbapbbr-sol-1-8_auto
 
_audit_creation_method            'SHELXL-2014/7'
_shelx_SHELXL_version_number      '2014/7'
_chemical_name_systematic         ?
_chemical_name_common             ?
_chemical_melting_point           ?
_chemical_formula_moiety          ?
_chemical_formula_sum
 'C14 H18 Br4 F2 N2 Pb' 
_chemical_formula_weight          779.13

loop_
 _atom_type_symbol
 _atom_type_description
 _atom_type_scat_dispersion_real
 _atom_type_scat_dispersion_imag
 _atom_type_scat_source
 'C'  'C'   0.0181   0.0091
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'H'  'H'   0.0000   0.0000
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'Br'  'Br'  -0.6763   1.2805
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'F'  'F'   0.0727   0.0534
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'N'  'N'   0.0311   0.0180
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'Pb'  'Pb'  -4.0753   8.5060
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 
_space_group_crystal_system       monoclinic
_space_group_IT_number            14
_space_group_name_H-M_alt         'P 21/c'
_space_group_name_Hall            '-P 2ybc'
 
_shelx_space_group_comment
;
The symmetry employed for this shelxl refinement is uniquely defined
by the following loop, which should always be used as a source of
symmetry information in preference to the above space-group names.
They are only intended as comments.
;
 
loop_
 _space_group_symop_operation_xyz
 'x, y, z'
 '-x, y+1/2, -z+1/2'
 '-x, -y, -z'
 'x, -y-1/2, z-1/2'
 
_cell_length_a                    17.5495(2)
_cell_length_b                    8.14960(10)
_cell_length_c                    8.11350(10)
_cell_angle_alpha                 90
_cell_angle_beta                  99.7440(10)
_cell_angle_gamma                 90
_cell_volume                      1143.66(2)
_cell_formula_units_Z             2
_cell_measurement_temperature     298(2)
_cell_measurement_reflns_used     ?
_cell_measurement_theta_min       ?
_cell_measurement_theta_max       ?
 
_exptl_crystal_description        ?
_exptl_crystal_colour             ?
_exptl_crystal_density_meas       ?
_exptl_crystal_density_method     ?
_exptl_crystal_density_diffrn     2.263          
_exptl_crystal_F_000              712
_exptl_transmission_factor_min    ?
_exptl_transmission_factor_max    ?
_exptl_crystal_size_max           0.499
_exptl_crystal_size_mid           0.239
_exptl_crystal_size_min           0.059
_exptl_absorpt_coefficient_mu     22.666
_shelx_estimated_absorpt_T_min    0.031
_shelx_estimated_absorpt_T_max    0.348
_exptl_absorpt_correction_type    ?
_exptl_absorpt_correction_T_min   ?
_exptl_absorpt_correction_T_max   ?
_exptl_absorpt_process_details    ?
_exptl_absorpt_special_details    ?
_diffrn_ambient_temperature       298(2)
_diffrn_radiation_wavelength      1.54184
_diffrn_radiation_type            CuK\a
_diffrn_source                    ?
_diffrn_measurement_device_type   ?
_diffrn_measurement_method        ?
_diffrn_detector_area_resol_mean  ?
_diffrn_reflns_number             31481
_diffrn_reflns_av_unetI/netI      0.0468
_diffrn_reflns_av_R_equivalents   0.1583
_diffrn_reflns_limit_h_min        -22
_diffrn_reflns_limit_h_max        22
_diffrn_reflns_limit_k_min        -10
_diffrn_reflns_limit_k_max        8
_diffrn_reflns_limit_l_min        -10
_diffrn_reflns_limit_l_max        10
_diffrn_reflns_theta_min          5.114
_diffrn_reflns_theta_max          80.222
_diffrn_reflns_theta_full         67.684
_diffrn_measured_fraction_theta_max   0.982
_diffrn_measured_fraction_theta_full  0.990
_diffrn_reflns_Laue_measured_fraction_max    0.982
_diffrn_reflns_Laue_measured_fraction_full   0.990
_diffrn_reflns_point_group_measured_fraction_max   0.982
_diffrn_reflns_point_group_measured_fraction_full  0.990
_reflns_number_total              2470
_reflns_number_gt                 2371
_reflns_threshold_expression      'I > 2\s(I)'
_reflns_Friedel_coverage          0.000
_reflns_Friedel_fraction_max      .
_reflns_Friedel_fraction_full     .
 
_reflns_special_details
;
 Reflections were merged by SHELXL according to the crystal
 class for the calculation of statistics and refinement.
 
 _reflns_Friedel_fraction is defined as the number of unique
 Friedel pairs measured divided by the number that would be
 possible theoretically, ignoring centric projections and
 systematic absences.
;
 
_computing_data_collection        ?
_computing_cell_refinement        ?
_computing_data_reduction         ?
_computing_structure_solution     ?
_computing_structure_refinement 'SHELXL-2014/7 (Sheldrick, 2014)'
_computing_molecular_graphics     ?
_computing_publication_material   ?
_refine_special_details           ?
_refine_ls_structure_factor_coef  Fsqd
_refine_ls_matrix_type            full
_refine_ls_weighting_scheme       calc
_refine_ls_weighting_details
'w=1/[\s^2^(Fo^2^)+(0.1620P)^2^+0.4018P] where P=(Fo^2^+2Fc^2^)/3'
_atom_sites_solution_primary      ?
_atom_sites_solution_secondary    ?
_atom_sites_solution_hydrogens    geom
_refine_ls_hydrogen_treatment     constr
_refine_ls_extinction_method      none
_refine_ls_extinction_coef        .
_refine_ls_number_reflns          2470
_refine_ls_number_parameters      95
_refine_ls_number_restraints      0
_refine_ls_R_factor_all           0.0718
_refine_ls_R_factor_gt            0.0714
_refine_ls_wR_factor_ref          0.1995
_refine_ls_wR_factor_gt           0.1981
_refine_ls_goodness_of_fit_ref    1.056
_refine_ls_restrained_S_all       1.056
_refine_ls_shift/su_max           0.002
_refine_ls_shift/su_mean          0.000
 
loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_U_iso_or_equiv
 _atom_site_adp_type
 _atom_site_occupancy
 _atom_site_site_symmetry_order  
 _atom_site_calc_flag
 _atom_site_refinement_flags_posn
 _atom_site_refinement_flags_adp
 _atom_site_refinement_flags_occupancy
 _atom_site_disorder_assembly
 _atom_site_disorder_group
Pb1A Pb 0.5000 0.5000 0.5000 0.0683(3) Uani 1 2 d S . P A 1
Br1 Br 0.50120(4) 0.31744(9) 0.18282(8) 0.0840(3) Uani 1 1 d . . . . .
Br2 Br 0.32650(7) 0.47561(14) 0.44996(17) 0.0862(3) Uani 1 1 d . . . A 1
F1 F 1.0092(9) 0.519(3) 0.287(4) 0.264(15) Uani 1 1 d . . . . .
N1 N 0.6478(4) 0.5741(9) 0.1277(9) 0.0886(16) Uani 1 1 d . . . . .
H1A H 0.5975 0.5574 0.0937 0.106 Uiso 1 1 calc R U . . .
H1B H 0.6596 0.6768 0.1047 0.106 Uiso 1 1 calc R U . . .
H1C H 0.6594 0.5572 0.2375 0.106 Uiso 1 1 calc R U . . .
C1 C 0.6930(7) 0.4579(17) 0.0390(15) 0.102(3) Uani 1 1 d . . . . .
H1D H 0.6766 0.3463 0.0556 0.122 Uiso 1 1 calc R U . . .
H1E H 0.6828 0.4808 -0.0800 0.122 Uiso 1 1 calc R U . . .
C5 C 0.9343(4) 0.5055(18) 0.2238(19) 0.173(14) Uani 1 1 d G . . . .
C4 C 0.8998(6) 0.6002(17) 0.089(2) 0.187(8) Uani 1 1 d G . . . .
H4 H 0.9293 0.6743 0.0396 0.224 Uiso 1 1 calc R U . . .
C3 C 0.8213(6) 0.5839(15) 0.0282(15) 0.147(5) Uani 1 1 d G . . . .
H3 H 0.7982 0.6472 -0.0620 0.177 Uiso 1 1 calc R U . . .
C2 C 0.7772(4) 0.4731(12) 0.1021(13) 0.107(3) Uani 1 1 d G . . . .
C7 C 0.8116(5) 0.3784(14) 0.2368(15) 0.153(5) Uani 1 1 d G . . . .
H7 H 0.7821 0.3043 0.2863 0.183 Uiso 1 1 calc R U . . .
C6 C 0.8902(6) 0.3947(17) 0.2977(15) 0.190(9) Uani 1 1 d G . . . .
H6 H 0.9133 0.3314 0.3878 0.228 Uiso 1 1 calc R U . . .
 
loop_
 _atom_site_aniso_label
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_23
 _atom_site_aniso_U_13
 _atom_site_aniso_U_12
Pb1A 0.1099(4) 0.0460(4) 0.0505(3) -0.00015(9) 0.0181(2) -0.00116(10)
Br1 0.1334(6) 0.0583(5) 0.0622(5) -0.0145(3) 0.0225(4) -0.0058(3)
Br2 0.1137(6) 0.0705(5) 0.0747(6) 0.0006(4) 0.0165(4) 0.0053(4)
F1 0.128(8) 0.35(4) 0.30(3) -0.004(12) -0.006(12) -0.003(6)
N1 0.122(4) 0.070(5) 0.074(3) 0.001(3) 0.018(3) -0.001(3)
C1 0.143(7) 0.079(5) 0.086(6) -0.006(6) 0.026(5) 0.011(6)
C5 0.118(11) 0.20(4) 0.20(3) -0.012(12) 0.024(14) -0.003(8)
C4 0.156(12) 0.19(2) 0.22(2) 0.04(2) 0.047(13) -0.027(13)
C3 0.148(9) 0.152(16) 0.147(12) 0.022(12) 0.039(8) -0.010(9)
C2 0.134(8) 0.093(6) 0.100(8) -0.002(5) 0.034(6) 0.016(5)
C7 0.144(8) 0.166(15) 0.149(12) 0.018(11) 0.027(8) 0.042(9)
C6 0.156(11) 0.27(3) 0.146(15) 0.030(18) 0.019(10) 0.059(15)
 
_geom_special_details
;
 All esds (except the esd in the dihedral angle between two l.s. planes)
 are estimated using the full covariance matrix.  The cell esds are taken
 into account individually in the estimation of esds in distances, angles
 and torsion angles; correlations between esds in cell parameters are only
 used when they are defined by crystal symmetry.  An approximate (isotropic)
 treatment of cell esds is used for estimating esds involving l.s. planes.
;
 
loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_distance
 _geom_bond_site_symmetry_2
 _geom_bond_publ_flag
Pb1A Br1 2.9756(6) 3_666 ?
Pb1A Br1 2.9757(6) . ?
Pb1A Br1 2.9805(7) 4_566 ?
Pb1A Br1 2.9805(7) 2_655 ?
Pb1A Br2 3.0095(12) . ?
Pb1A Br2 3.0095(12) 3_666 ?
Br1 Pb1A 2.9804(7) 2_645 ?
F1 C5 1.333(17) . ?
N1 C1 1.496(13) . ?
N1 H1A 0.8900 . ?
N1 H1B 0.8900 . ?
N1 H1C 0.8900 . ?
C1 C2 1.484(15) . ?
C1 H1D 0.9700 . ?
C1 H1E 0.9700 . ?
C5 C4 1.3900 . ?
C5 C6 1.3900 . ?
C4 C3 1.3900 . ?
C4 H4 0.9300 . ?
C3 C2 1.3900 . ?
C3 H3 0.9300 . ?
C2 C7 1.3900 . ?
C7 C6 1.3900 . ?
C7 H7 0.9300 . ?
C6 H6 0.9300 . ?
 
loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_3
 _geom_angle_publ_flag
Br1 Pb1A Br1 180.0 3_666 . ?
Br1 Pb1A Br1 90.232(6) 3_666 4_566 ?
Br1 Pb1A Br1 89.768(6) . 4_566 ?
Br1 Pb1A Br1 89.768(6) 3_666 2_655 ?
Br1 Pb1A Br1 90.232(6) . 2_655 ?
Br1 Pb1A Br1 180.0 4_566 2_655 ?
Br1 Pb1A Br2 89.69(3) 3_666 . ?
Br1 Pb1A Br2 90.31(3) . . ?
Br1 Pb1A Br2 86.07(3) 4_566 . ?
Br1 Pb1A Br2 93.93(3) 2_655 . ?
Br1 Pb1A Br2 90.31(3) 3_666 3_666 ?
Br1 Pb1A Br2 89.69(3) . 3_666 ?
Br1 Pb1A Br2 93.93(3) 4_566 3_666 ?
Br1 Pb1A Br2 86.07(3) 2_655 3_666 ?
Br2 Pb1A Br2 180.0 . 3_666 ?
Pb1A Br1 Pb1A 149.76(3) . 2_645 ?
C1 N1 H1A 109.5 . . ?
C1 N1 H1B 109.5 . . ?
H1A N1 H1B 109.5 . . ?
C1 N1 H1C 109.5 . . ?
H1A N1 H1C 109.5 . . ?
H1B N1 H1C 109.5 . . ?
C2 C1 N1 111.1(10) . . ?
C2 C1 H1D 109.4 . . ?
N1 C1 H1D 109.4 . . ?
C2 C1 H1E 109.4 . . ?
N1 C1 H1E 109.4 . . ?
H1D C1 H1E 108.0 . . ?
F1 C5 C4 121.9(16) . . ?
F1 C5 C6 118.1(16) . . ?
C4 C5 C6 120.0 . . ?
C3 C4 C5 120.0 . . ?
C3 C4 H4 120.0 . . ?
C5 C4 H4 120.0 . . ?
C2 C3 C4 120.0 . . ?
C2 C3 H3 120.0 . . ?
C4 C3 H3 120.0 . . ?
C3 C2 C7 120.0 . . ?
C3 C2 C1 120.0(8) . . ?
C7 C2 C1 120.0(8) . . ?
C6 C7 C2 120.0 . . ?
C6 C7 H7 120.0 . . ?
C2 C7 H7 120.0 . . ?
C7 C6 C5 120.0 . . ?
C7 C6 H6 120.0 . . ?
C5 C6 H6 120.0 . . ?
 
_refine_diff_density_max    5.472
_refine_diff_density_min   -2.238
_refine_diff_density_rms    0.274

_shelx_res_file
;

    fmbapbbr-sol-1-8_auto.res created by SHELXL-2014/7

TITL fmbapbbr-sol-1-8_auto_a.res in P2(1)/c
REM Old TITL fmbapbbr-sol-1-8_auto_a.res in P2(1)/c
REM SHELXT solution in P2(1)/c
REM R1 0.293, Rweak 0.005, Alpha 0.014, Orientation as input
REM Formula found by SHELXT: C1 Br4 Pb
CELL 1.54184 17.5495 8.1496 8.1135 90 99.744 90
ZERR 2 0.0002 0.0001 0.0001 0 0.001 0
LATT 1
SYMM -X,0.5+Y,0.5-Z
SFAC C H Br F N Pb
UNIT 28 36 8 4 4 2

L.S. 4
PLAN  10
SIZE 0.059 0.239 0.499
TEMP 25.36(10)
BOND $H
list 4
fmap 2
acta
OMIT 1 2 1
OMIT -1 9 4
OMIT 7 0 0
OMIT 6 0 0
OMIT 0 3 1
OMIT -1 3 1
OMIT -6 2 2
OMIT 1 4 0
OMIT -2 0 4
OMIT 1 6 0
OMIT -5 2 1
OMIT -1 2 2
OMIT 6 3 1
OMIT 6 1 1
OMIT 10 0 0
OMIT 11 0 0
OMIT 12 0 0
OMIT 8 0 0
OMIT -2 9 5
OMIT 2 6 0
OMIT 0 2 1
REM <olex2.extras>
REM <HklSrc "%.\\FMBApBbR-SOL-1-8_auto.hkl">
REM </olex2.extras>

WGHT    0.162000    0.401800
FVAR       0.32725
PART 1
PB1A  6    0.500000    0.500000    0.500000    10.50000    0.10995    0.04599 =
         0.05046   -0.00015    0.01806   -0.00116
PART 0
BR1   3    0.501195    0.317443    0.182821    11.00000    0.13342    0.05830 =
         0.06224   -0.01449    0.02250   -0.00583
PART 1
BR2   3    0.326500    0.475606    0.449957    11.00000    0.11371    0.07051 =
         0.07470    0.00062    0.01651    0.00532

PART 0
F1    4    1.009234    0.519035    0.287295    11.00000    0.12820    0.35264 =
         0.29783   -0.00386   -0.00560   -0.00263
N1    5    0.647793    0.574069    0.127687    11.00000    0.12229    0.06981 =
         0.07424    0.00126    0.01837   -0.00088
AFIX 137
H1A   2    0.597472    0.557368    0.093666    11.00000   -1.20000
H1B   2    0.659626    0.676810    0.104696    11.00000   -1.20000
H1C   2    0.659379    0.557179    0.237450    11.00000   -1.20000
AFIX   0
C1    1    0.693007    0.457854    0.039032    11.00000    0.14256    0.07903 =
         0.08613   -0.00605    0.02568    0.01064
AFIX  23
H1D   2    0.676566    0.346295    0.055563    11.00000   -1.20000
H1E   2    0.682786    0.480847   -0.079969    11.00000   -1.20000
AFIX  66
C5    1    0.934302    0.505541    0.223773    11.00000    0.11828    0.20049 =
         0.19856   -0.01211    0.02384   -0.00266
C4    1    0.899835    0.600172    0.089024    11.00000    0.15620    0.18821 =
         0.22170    0.03637    0.04666   -0.02692
AFIX  43
H4    2    0.929342    0.674349    0.039575    11.00000   -1.20000
AFIX  65
C3    1    0.821264    0.583935    0.028181    11.00000    0.14794    0.15171 =
         0.14665    0.02220    0.03928   -0.00979
AFIX  43
H3    2    0.798203    0.647250   -0.061976    11.00000   -1.20000
AFIX  65
C2    1    0.777161    0.473068    0.102088    11.00000    0.13374    0.09270 =
         0.09993   -0.00203    0.03450    0.01555
C7    1    0.811628    0.378437    0.236838    11.00000    0.14400    0.16586 =
         0.14878    0.01825    0.02687    0.04245
AFIX  43
H7    2    0.782119    0.304259    0.286286    11.00000   -1.20000
AFIX  65
C6    1    0.890198    0.394671    0.297682    11.00000    0.15640    0.26542 =
         0.14570    0.03003    0.01902    0.05853
AFIX  43
H6    2    0.913259    0.331356    0.387838    11.00000   -1.20000
AFIX   0
HKLF 4

REM  fmbapbbr-sol-1-8_auto_a.res in P2(1)/c
REM R1 =  0.0714 for    2371 Fo > 4sig(Fo)  and  0.0718 for all    2470 data
REM     95 parameters refined using      0 restraints

END

WGHT      0.1619      0.4034

REM Highest difference peak  5.472,  deepest hole -2.238,  1-sigma level  0.274
Q1    1   0.4546  0.5023  0.4767  11.00000  0.05    5.47
Q2    1   0.5470  0.3185  0.2057  11.00000  0.05    1.89
Q3    1   0.2817  0.4764  0.4288  11.00000  0.05    1.70
Q4    1   0.4573  0.3206  0.1684  11.00000  0.05    1.65
Q5    1   0.3666  0.4674  0.4788  11.00000  0.05    1.40
Q6    1   0.4957  0.6930  0.5069  11.00000  0.05    0.93
Q7    1   0.9027  0.5073  0.0451  11.00000  0.05    0.53
Q8    1   0.7625  0.4976 -0.0166  11.00000  0.05    0.46
Q9    1   0.6814  0.1649  0.0472  11.00000  0.05    0.45
Q10   1   0.8737  0.4882  0.3294  11.00000  0.05    0.45
;
_shelx_res_checksum   72044

_shelx_hkl_file
;
   0   0  -1    5.70    1.03
   0   0   1    3.92    0.93
   0   0  -2 2383.15   58.61
   0   0   2 2325.12   61.32
   0   0  -3    0.12    0.54
   0   0   3    0.68    1.22
   0   0  -3    0.62    0.78
   0   0  -4 1321.14   33.02
   0   0   4 1738.62   47.47
   0   0  -4 1151.86   32.41
   0   0  -4 1383.66   41.80
   0   0  -4 1457.62   33.65
   0   0   4 1810.78   35.76
   0   0  -4 1329.40   33.01
   0   0   4 1775.58   35.35
   0   0   4 1995.02   51.22
   0   0   4 2023.26   51.32
   0   0  -4 1726.38   40.15
   0   0  -5   -0.23    0.75
   0   0  -5    0.63    0.42
   0   0  -5    1.33    0.61
   0   0  -5    0.28    2.40
   0   0  -5    4.44    2.08
   0   0   5    0.36    1.53
   0   0   5    1.06    1.85
   0   0  -5    0.38    0.32
   0   0   5    2.26    0.84
   0   0   5   -0.20    0.86
   0   0  -6  794.39   35.18
   0   0  -6  698.23   18.95
   0   0   6  782.96   20.42
   0   0  -6  709.82   19.96
   0   0  -6  980.67   34.25
   0   0   6  737.43   19.48
   0   0   6  712.88   29.56
   0   0   6  529.93   24.52
   0   0   6  782.70   33.21
   0   0   6  968.83   38.14
   0   0  -6  625.62   18.67
   0   0  -6  865.50   20.70
   0   0   6  597.70   18.69
   0   0  -6  622.66   18.80
   0   0  -6  863.52   21.69
   0   0  -6  855.71   23.77
   0   0  -7    0.48    0.52
   0   0  -7    0.32    1.31
   0   0   7    0.63    0.50
   0   0   7   -0.44    1.10
   0   0   7    0.69    1.35
   0   0   7    0.24    0.94
   0   0  -7    0.46    0.53
   0   0  -7   -0.51    1.72
   0   0  -7    0.38    0.64
   0   0   7   -0.13    0.85
   0   0  -7   -0.47    1.85
   0   0   8    2.19    0.80
   0   0  -8    3.73    1.02
   0   0  -8    2.31    1.18
   0   0   8    1.58    0.91
   0   0  -8    2.26    0.95
   0   0  -8    1.58    0.89
   0   0   8    1.48    0.60
   0   0  -9   -0.12    0.70
   0   0  -9   -0.06    1.07
   0   0   9   -0.03    0.28
   0   0  10   33.60    1.76
   0   0  10   29.82    1.90
   0   0  10   30.76    1.97
   0  -1   0    0.06    0.22
   0  -1   0    1.08    0.60
   0   1   0    1.20    0.35
   0   1  -1 2788.79   61.95
   0  -1  -1 2210.35   61.03
   0  -1   1 2847.27   61.54
   0   1   1 2486.18   62.92
   0   1   1 3533.05   64.23
   0  -1  -1 2586.70   62.17
   0  -1  -1 3163.37   64.06
   0   1  -1 2800.67   63.64
   0  -1  -2  299.66   11.86
   0  -1  -2  287.13   11.38
   0   1  -2  248.23   10.63
   0   1  -2  295.80   11.80
   0   1   2  280.44   11.73
   0  -1   2  283.63   10.61
   0  -1  -3 4573.44  104.04
   0   1  -3 3986.42  101.41
   0   1  -3 3823.82   99.67
   0   1  -3 4153.71  102.16
   0  -1  -3 4955.40  104.00
   0   1   3 6233.89  112.21
   0   1   3 4489.53  103.50
   0  -1   3 4547.05  105.02
   0  -1   3 4668.36  103.45
   0   1  -3 4646.81  104.04
   0  -1  -3 3240.02   98.46
   0   1   4  790.95   27.65
   0  -1  -4  650.16   17.24
   0   1  -4  699.14   17.68
   0   1  -4  673.44   23.66
   0   1  -4  638.16   24.47
   0  -1  -4  715.14   27.55
   0   1  -4  673.17   17.56
   0   1  -4  684.09   17.37
   0   1  -4  632.76   17.21
   0  -1   4  676.77   18.18
   0  -1   4  656.99   18.18
   0   1   4  762.21   18.40
   0  -1   4  841.42   29.11
   0   1   4  615.05   24.49
   0  -1   4  801.94   29.64
   0  -1  -5  438.83   12.71
   0   1  -5  468.33   12.92
   0   1  -5  408.56   12.28
   0   1   5  507.04   21.49
   0  -1  -5  561.46   27.28
   0   1  -5  593.36   23.94
   0   1   5  339.51   16.75
   0  -1   5  752.05   30.74
   0   1  -5  449.78   17.93
   0  -1   5  437.71   19.75
   0   1   5  470.78   21.45
   0  -1   5  681.48   30.39
   0   1   5  485.45   13.54
   0  -1   5  545.70   14.83
   0   1   5  466.05   13.09
   0  -1   5  519.56   14.75
   0   1   5  462.00   12.86
   0   1  -6   34.36    5.65
   0   1   6   36.02    2.70
   0  -1   6   50.29    3.89
   0   1  -6   39.04    2.53
   0  -1  -6   39.60    3.34
   0  -1  -6   36.70    4.22
   0  -1   6   45.86    3.71
   0   1   6   35.76    2.54
   0   1  -6   46.64    3.21
   0  -1  -6   37.55    2.66
   0   1  -6   42.64    2.87
   0   1   6   29.86    4.57
   0  -1   6   55.60    4.37
   0   1   6   26.29    2.25
   0  -1  -6   34.49    2.75
   0   1  -6   43.48    3.11
   0   1   6   29.32    4.79
   0   1   6   35.79    5.86
   0  -1   6   32.79    5.36
   0  -1   6   64.51   10.98
   0  -1   6   69.20   11.50
   0   1   6   42.69    6.76
   0  -1  -6   38.82    4.50
   0   1  -6   56.64    4.28
   0   1  -6   43.38    3.42
   0   1  -6   40.08    2.93
   0  -1  -6   35.25    2.86
   0  -1  -6   55.40    4.70
   0   1  -7   80.93    9.74
   0   1  -7  137.23    6.00
   0   1   7   94.62    4.65
   0  -1  -7   76.27    5.36
   0   1  -7  102.48    5.33
   0  -1  -7   94.37    5.70
   0   1  -7  122.40    8.80
   0   1  -7  132.09    5.52
   0  -1  -7   99.85    4.77
   0   1   7   76.95    7.51
   0  -1   7  100.79    9.74
   0  -1   7  158.85   19.47
   0   1   7   90.24    8.73
   0   1   7  139.91   13.06
   0  -1   7  124.65   13.65
   0   1   7   98.86   10.03
   0  -1  -7  104.34    5.27
   0   1  -7  119.88    5.53
   0  -1   7  100.36    5.93
   0  -1   7  118.53    6.64
   0   1   7   87.55    4.55
   0  -1  -7  101.65    5.32
   0   1  -7  106.29    5.21
   0   1  -7   89.78    5.61
   0   1  -7  140.74    7.24
   0  -1   7   93.92    4.99
   0   1   7   77.52    4.13
   0  -1   8    0.25    0.70
   0   1   8    0.48    0.37
   0   1  -8    0.98    0.58
   0  -1  -8    0.91    0.64
   0   1  -8    1.23    0.82
   0   1  -8    0.71    0.56
   0   1  -8    0.62    0.85
   0  -1   8    1.23    0.84
   0   1   8    0.16    0.65
   0   1  -8    0.21    0.65
   0   1  -8    1.15    0.97
   0  -1  -9   40.67    3.45
   0   1  -9   30.92    2.50
   0  -1   9   26.32    2.41
   0  -1   9   21.33    2.78
   0   1   9   35.20    2.58
   0   1   9   35.84    2.48
   0   1   9   35.25    2.35
   0  -1   9   32.22    1.99
   0   1  10    7.11    0.84
   0  -1 -10    6.45    0.83
   0   1  10    6.31    0.78
   0   2   0 6678.32  147.56
   0  -2   0 7732.96  151.74
   0   2  -1  952.31   28.63
   0  -2   1 1900.16   43.79
   0   2   1 1634.71   30.83
   0  -2   1  888.53   25.98
   0   2  -1 1288.26   34.05
   0   2  -1 1326.34   33.85
   0  -2  -1 1407.10   28.89
   0   2  -1 1074.36   31.16
   0  -2   1  995.58   28.75
   0  -2   2 6764.08  134.83
   0  -2  -2 5236.60  134.35
   0  -2   2 6623.81  143.94
   0   2   2 5775.85  134.46
   0   2  -2 6304.40  138.84
   0   2  -2 6456.12  138.94
   0  -2  -2 5218.42  134.55
   0   2   2 5552.36  134.70
   0  -2   2 5809.20  136.11
   0   2   2 6080.49  134.60
   0  -2   2 6944.03  139.78
   0  -2   3   21.30    2.22
   0  -2   3   25.84    4.31
   0  -2   3   27.77    4.58
   0  -2   3   21.32    3.72
   0   2   3   16.28    2.77
   0   2  -3   20.58    3.53
   0  -2  -3   18.99    3.02
   0   2  -3   19.19    3.25
   0   2   3   16.76    2.64
   0   2   4 1108.52   36.36
   0   2  -4 1289.63   31.00
   0  -2  -4  970.14   30.06
   0   2  -4 1536.67   32.04
   0  -2   4 1428.30   44.72
   0   2  -4 1487.27   31.91
   0   2  -4 1467.84   31.81
   0  -2   4 1570.79   33.91
   0   2  -4 1418.95   31.63
   0  -2   4 1632.24   47.09
   0   2   4 1097.57   37.05
   0   2   4 1047.30   36.73
   0   2  -4 1328.94   40.28
   0   2  -4 1314.15   39.60
   0  -2   4 1371.90   33.15
   0   2  -5    1.48    0.66
   0   2  -5    1.02    0.63
   0  -2  -5    1.06    0.61
   0   2  -5    1.24    0.59
   0   2   5    1.65    1.24
   0  -2   5    0.64    1.37
   0   2   5    0.20    0.80
   0  -2   5    0.85    2.43
   0  -2   5    0.41    1.90
   0   2   5   -0.16    1.56
   0   2   5    0.85    0.99
   0   2   5    0.44    1.02
   0   2  -5    1.03    0.65
   0   2  -5    1.65    1.59
   0   2   5    2.44    0.66
   0  -2   5    1.83    0.91
   0   2   5    0.81    0.43
   0  -2   5    0.61    0.70
   0   2   6   63.25    3.52
   0  -2   6   97.79    6.95
   0  -2   6  107.28    6.38
   0   2   6   62.24    3.33
   0  -2   6   81.35    5.39
   0   2  -6  103.54    4.99
   0   2  -6   76.87    3.84
   0   2  -6   75.06    4.04
   0  -2   6  103.10   11.46
   0  -2   6   87.95    5.31
   0  -2   6   55.76    3.27
   0  -2  -6   67.83    3.86
   0  -2  -6   63.84    3.91
   0  -2   6   61.03    3.55
   0  -2   6   66.11    8.22
   0   2   6   52.39    6.26
   0   2   6   57.07    6.86
   0  -2   6  100.44   13.69
   0   2  -6   64.66    7.08
   0  -2   6  115.29   14.05
   0   2   6   64.68    7.93
   0   2  -6   77.99    4.56
   0   2  -6   83.67    4.16
   0   2  -6  106.25    5.72
   0  -2  -6   76.46    5.06
   0   2  -7   62.63    7.89
   0   2   7   76.88    3.96
   0   2  -7   80.33    3.88
   0   2  -7   79.39    4.48
   0  -2   7  104.07    7.56
   0   2  -7   89.89    4.34
   0   2  -7  104.30    4.72
   0   2   7   63.11    6.51
   0  -2   7   96.27    5.54
   0  -2  -7   82.37    4.61
   0  -2  -7   79.21    4.25
   0  -2   7   89.29    6.05
   0   2   7   64.57    3.70
   0   2  -7   85.55    4.44
   0  -2  -7   69.07    5.15
   0   2  -7  103.00    5.95
   0   2  -7   61.59    4.26
   0   2  -7   96.99    5.33
   0  -2  -7   84.67    5.65
   0   2   7   70.79    7.96
   0   2   7   71.11    7.49
   0  -2   7   83.69    9.23
   0  -2   7   96.46   14.78
   0   2  -8  119.90    5.60
   0   2  -8  140.51    5.71
   0  -2   8  167.78    9.78
   0  -2   8  112.42    5.22
   0  -2  -8  133.86    5.32
   0  -2  -8  150.98    6.17
   0   2   8  115.95    4.99
   0  -2  -8  130.13    7.61
   0   2  -8  149.28    6.80
   0  -2  -8  125.16    6.99
   0   2  -8  107.13    5.88
   0   2  -8  154.60    6.37
   0   2  -8  149.18    5.21
   0   2  -9    3.18    0.85
   0  -2   9    2.49    0.88
   0  -2   9    3.56    1.21
   0   2   9    4.30    0.85
   0   2  -9    3.44    0.82
   0  -2   9    3.96    0.97
   0  -2   9    3.67    0.57
   0   2   9    5.33    0.84
   0   2   9    4.40    0.82
   0  -2  -9    3.34    1.37
   0   2  -9    5.02    1.03
   0  -2  -9    6.17    2.00
   0  -2   9    3.93    0.74
   0   2 -10    3.94    0.66
   0  -2 -10    4.87    0.68
   0   3   0    0.26    0.55
   0  -3   0    1.79    1.23
   0  -3  -1 8605.44  155.20
   0  -3   1 5754.66  136.03
   0  -3  -1 4980.92  135.11
   0   3  -1 7002.81  144.35
   0   3  -1 7504.40  146.57
   0  -3   1 5720.72  129.00
   0  -3   1 5734.09  131.79
   0  -3  -1 4578.37  132.86
   0   3  -1 5725.89  138.04
   0   3   1 9999.00  142.38
   0  -3  -2  314.72   15.85
   0  -3   2  384.12   13.99
   0  -3  -2  255.34   12.15
   0   3  -2  365.91   16.14
   0   3  -2  369.78   16.69
   0   3   2  281.43   11.06
   0   3   2  219.74    9.02
   0  -3   2  447.37   22.67
   0  -3   2  282.26   10.22
   0   3   2  297.26   11.87
   0  -3   3  453.40   16.16
   0   3   3  299.80   12.65
   0  -3   3  553.36   23.13
   0   3   3  340.32   14.72
   0   3  -3  470.57   18.90
   0  -3  -3  345.31   14.66
   0   3  -3  480.53   19.72
   0   3  -3  459.56   19.59
   0  -3  -3  373.94   15.71
   0  -3  -3  428.81   19.23
   0  -3   3  459.40   14.53
   0   3  -3  370.85   10.37
   0   3   3  360.61   14.38
   0   3   4    0.51    0.89
   0  -3   4    2.22    1.94
   0   3   4    2.23    1.28
   0   3   4    3.22    1.59
   0  -3   4    3.68    1.94
   0  -3  -4    2.16    1.51
   0   3  -4    1.11    1.34
   0   3  -4    1.18    1.23
   0   3  -4    6.02    1.00
   0   3  -4    1.20    0.58
   0   3  -4    1.49    0.59
   0   3   4    1.43    1.03
   0   3  -4    6.89    1.03
   0   3  -4    2.01    0.68
   0   3  -5 1266.81   27.65
   0  -3  -5 1090.70   27.59
   0  -3   5 1626.99   35.29
   0   3  -5 1251.83   40.22
   0   3  -5 1287.28   39.79
   0   3   5  927.55   25.59
   0   3   5  944.12   32.48
   0   3  -5 1013.34   26.08
   0   3  -5 1203.16   27.13
   0  -3  -5 1107.99   28.24
   0  -3  -5 1025.01   26.90
   0  -3   5 1216.72   28.27
   0  -3   5 1214.98   28.78
   0  -3  -5  978.14   26.86
   0  -3  -5  953.47   26.71
   0  -3   5 1670.70   58.11
   0   3   5  951.74   34.34
   0   3   5  820.63   31.17
   0   3   5  983.25   35.38
   0  -3   5 1445.55   42.12
   0   3  -5 1263.14   28.21
   0  -3  -5 1084.99   29.24
   0   3  -6   38.66    5.71
   0   3   6   32.88    4.71
   0  -3   6   46.30   11.03
   0   3   6   39.14    6.11
   0  -3   6   54.50    7.96
   0   3  -6   47.61    7.41
   0   3   6   32.79    2.37
   0  -3   6   44.87    7.99
   0  -3   6   57.57    5.65
   0   3   6   31.93    2.17
   0   3  -6   49.06    3.18
   0   3  -6   41.58    2.75
   0   3   6   31.52    4.61
   0  -3  -6   35.87    2.88
   0  -3  -6   33.82    6.29
   0  -3  -6   35.86    2.86
   0  -3   6   39.39    2.84
   0  -3   6   42.27    3.00
   0  -3   6   46.10    3.68
   0   3  -6   49.35    3.52
   0   3  -6   51.74    3.95
   0  -3  -6   34.41    4.03
   0  -3  -6   36.13    3.68
   0  -3   7   82.88   15.30
   0   3   7   61.27    8.03
   0   3  -7   68.13    3.35
   0   3   7   64.16    3.39
   0  -3   7   76.48    5.79
   0  -3   7   85.37    7.18
   0   3   7   50.00    6.08
   0  -3   7   26.79    6.04
   0  -3   7   98.88   11.52
   0   3   7   48.47    5.39
   0  -3  -7   53.42    7.68
   0  -3   7   75.07    3.98
   0  -3  -7   76.88    4.19
   0  -3   7   79.77    5.01
   0   3  -7   86.24    4.03
   0   3  -7   83.46    4.05
   0   3  -7   79.33    3.83
   0   3  -7  102.74    5.85
   0  -3  -7   66.09    6.02
   0  -3  -7   60.19    5.11
   0   3  -7   94.51    4.99
   0   3   7   57.90    3.34
   0   3  -8    0.07    0.48
   0  -3   8   -0.19    0.73
   0  -3  -8    0.39    0.56
   0  -3  -8    0.57    0.61
   0   3   8   -0.04    0.50
   0   3  -8   -0.11    0.77
   0  -3   8    0.97    1.17
   0  -3   8   -0.19    0.87
   0  -3  -8   -1.69    2.73
   0   3  -8    0.06    0.71
   0   3  -8    0.15    0.72
   0  -3  -8   -0.12    1.38
   0  -3   9    3.55    0.68
   0   3  -9    3.02    0.79
   0   3   9    3.84    0.61
   0   3   9    5.07    0.75
   0  -3   9    4.15    0.62
   0   3  -9    2.91    0.88
   0   3  -9    5.53    0.90
   0  -3  -9    3.93    1.81
   0   3   9    4.32    0.69
   0   3  -9    6.30    0.79
   0  -4   0 3208.30   76.12
   0  -4   0 2649.22   63.30
   0   4   0 2957.72   67.92
   0   4   0 3953.28   76.67
   0   4   0 3406.85  223.40
   0  -4   0 2403.15   66.77
   0  -4   1  467.67   15.17
   0   4  -1  540.43   21.48
   0   4  -1  625.99   24.47
   0   4  -1  621.99   23.61
   0  -4  -1  347.72   15.47
   0  -4  -1  596.25   14.65
   0  -4   1  357.84   11.73
   0  -4  -1  725.58   32.43
   0  -4   1  606.81   22.84
   0  -4  -2 1930.67   57.44
   0  -4  -2 2309.57   65.09
   0  -4   2 3051.95   63.66
   0   4   2 2154.76   54.94
   0   4   2 1859.44   54.11
   0   4  -2 2729.76   66.31
   0  -4  -2 1852.45   55.78
   0   4  -2 2836.14   66.91
   0  -4   2 2448.72   56.26
   0  -4  -2 2093.04   49.94
   0  -4   3  264.73   11.94
   0  -4  -3  174.42   12.70
   0   4  -3  169.86    5.91
   0   4  -3  183.10    5.96
   0   4  -3  184.74    6.03
   0  -4   3  204.28    9.23
   0   4   3  171.08    9.34
   0   4  -3  183.02    6.05
   0   4   3  158.93    9.47
   0   4  -3  238.43   13.49
   0   4  -3  233.60   14.41
   0   4  -3  254.99   15.19
   0   4  -4  857.81   20.38
   0   4  -4  742.19   19.82
   0   4   4  679.72   24.63
   0  -4  -4  785.77   21.30
   0  -4  -4  760.02   31.89
   0   4  -4  793.29   20.15
   0   4  -4  841.93   20.24
   0   4  -4  831.80   20.26
   0  -4   4  957.05   28.44
   0   4  -4  932.13   31.74
   0   4  -4  940.82   34.60
   0   4   4  656.15   25.64
   0   4   4  672.22   26.41
   0   4  -5  220.53   15.66
   0   4  -5  224.35   14.28
   0   4  -5  207.34    7.22
   0  -4   5  227.12   25.94
   0   4  -5  213.81    7.82
   0  -4  -5  172.96   10.11
   0  -4  -5  388.44   22.23
   0   4  -5  192.80    6.91
   0   4   5  149.74    9.86
   0   4  -5  163.21    6.24
   0  -4  -5  192.11    8.03
   0  -4  -5  182.86    7.29
   0  -4  -5  164.90   13.97
   0  -4   5  238.27    9.10
   0  -4  -5  175.93    7.40
   0  -4  -5  175.10    7.30
   0  -4   5  178.23    7.19
   0  -4   5  214.27    8.09
   0  -4   5  331.01   15.78
   0  -4   5  223.24    8.82
   0  -4   5  345.13   38.46
   0   4   5  173.09   12.11
   0   4  -6  136.52   13.13
   0   4   6   96.05    4.30
   0  -4  -6  206.01   15.24
   0  -4   6  129.06   14.98
   0   4  -6  140.50    6.03
   0  -4  -6  108.35    7.97
   0   4  -6  149.01    6.84
   0   4  -6  130.95    5.36
   0   4  -6  106.96    4.69
   0   4  -6  100.82    4.42
   0  -4  -6  112.59    5.48
   0  -4  -6   95.08   10.53
   0  -4  -6  105.60    5.33
   0  -4   6  114.61    5.44
   0  -4  -6  113.59    5.53
   0  -4   6  173.04   12.29
   0  -4   6  148.98    6.61
   0   4   6  107.34   10.02
   0   4  -6  114.52   10.45
   0   4   7   13.74    1.42
   0   4  -7   20.08    1.81
   0   4  -7   19.86    1.70
   0  -4  -7   14.53    1.63
   0  -4   7   20.79    2.51
   0  -4   7   19.83    2.01
   0  -4  -7   16.21    1.97
   0  -4  -7   15.46    1.87
   0  -4   7   12.60    3.39
   0  -4   7   16.19    3.12
   0  -4  -7   30.49    4.84
   0  -4  -7   13.27    3.08
   0   4  -7   26.05    2.78
   0   4  -7   24.02    2.30
   0   4  -7   15.63    1.45
   0   4  -8   44.50    2.15
   0   4  -8   44.96    2.41
   0   4   8   35.28    2.03
   0  -4   8   46.51    3.38
   0   4  -8   40.01    2.87
   0  -4  -8   40.10    2.60
   0   4  -8   42.06    2.72
   0   4  -8   55.05    3.36
   0  -4  -8   29.99    4.30
   0   4  -8   50.26    2.78
   0   4  -8   37.69    2.74
   0   4  -9   12.73    0.93
   0   4   9    6.85    0.69
   0   4  -9   10.02    0.87
   0  -4   9    5.47    0.80
   0  -5   0    1.67    1.61
   0   5   0    4.41    2.48
   0  -5   0    0.69    1.00
   0   5   0    0.97    1.34
   0  -5   0    0.52    0.56
   0   5  -1 1669.30   47.25
   0   5  -1 1469.25   43.33
   0  -5  -1 1008.03   34.05
   0  -5   1 1522.40   42.92
   0  -5  -1 2118.48   68.72
   0  -5   1 1054.31   28.31
   0   5   2  197.29   10.41
   0  -5   2  215.96    7.40
   0  -5   2  279.32   14.04
   0  -5  -2  246.48   17.22
   0   5  -2  304.57   17.79
   0  -5  -2  197.33   11.87
   0   5  -2  293.29   16.93
   0  -5   2  329.45   21.11
   0   5   2  181.53    9.73
   0   5   3 1292.81   43.08
   0  -5   3 1592.13   38.05
   0  -5  -3 1625.18   47.48
   0  -5  -3 1628.69   39.17
   0  -5  -3 1605.22   39.96
   0  -5  -3 1357.96   50.28
   0  -5  -3 1436.87   39.76
   0  -5   3 1780.67   45.23
   0  -5   3 1960.39   41.17
   0  -5  -3 1587.61   39.13
   0   5  -3 1534.82   37.34
   0   5  -3 1888.93   55.26
   0  -5   3 1719.80   54.64
   0  -5  -3 1472.45   47.10
   0   5  -3 1859.10   50.55
   0   5  -3 1925.81   54.22
   0  -5   3 1723.61   39.39
   0  -5   3 1611.26   45.06
   0  -5   4    2.69    1.47
   0   5  -4    1.71    0.62
   0   5  -4    2.08    0.66
   0  -5   4    2.06    0.69
   0  -5  -4    7.66    4.09
   0  -5  -4    1.42    0.79
   0  -5  -4    1.34    1.44
   0  -5  -4    2.17    1.26
   0  -5  -4    1.64    0.79
   0  -5  -4    1.64    0.88
   0  -5   4    1.94    1.04
   0   5  -4    2.11    0.71
   0   5  -4    2.03    0.67
   0  -5   4    3.43    2.18
   0   5  -4    1.43    1.44
   0   5  -4    0.91    1.40
   0   5  -4    5.31    2.72
   0  -5   4    2.37    0.91
   0  -5   4    3.59    1.19
   0   5   4    1.38    1.19
   0  -5   5   56.72    4.89
   0   5  -5   56.58    3.19
   0   5  -5   42.51    2.57
   0   5  -5   46.85    2.70
   0  -5  -5   54.36    3.65
   0  -5  -5  106.24   11.34
   0  -5  -5   56.92    4.03
   0  -5  -5   48.62    2.94
   0  -5  -5   39.44    6.96
   0  -5   5   70.83    4.90
   0  -5   5   61.83    3.95
   0  -5  -5   53.53    3.57
   0  -5   5   93.04    5.41
   0   5  -5   62.89    3.48
   0   5   5   49.25    6.21
   0   5  -5   70.84    9.08
   0  -5   5   57.55    7.63
   0  -5   6   28.08    3.08
   0  -5  -6   22.50    2.34
   0  -5  -6   21.30    2.23
   0  -5   6   24.50    2.37
   0  -5   6   19.67    2.64
   0  -5  -6   20.68    2.21
   0  -5  -6   35.59    6.53
   0  -5  -6   17.84    1.93
   0   5  -6   22.66    1.70
   0   5  -6   22.35    1.83
   0   5  -6   25.44    2.09
   0   5  -6   19.87    1.68
   0   5  -6   25.36    2.22
   0   5  -6   30.23    2.82
   0   5  -7  104.31    3.69
   0   5  -7  108.21    4.09
   0   5  -7  117.53    4.32
   0  -5  -7   91.27    4.24
   0   5  -7  113.05    4.75
   0  -5   7  125.39    5.12
   0  -5  -7  104.58    4.73
   0   5   7   78.20    3.53
   0  -5   7   96.73    5.41
   0   5  -7  150.00    5.98
   0   5  -8    8.57    0.92
   0   5  -8    7.98    0.84
   0  -5  -8    6.98    1.00
   0   5  -8    7.51    1.21
   0   5  -8    7.18    0.97
   0  -5   8    6.50    1.10
   0   5   8    5.05    0.66
   0   5  -8    5.81    1.00
   0   6   0 1332.15   47.88
   0  -6   0 1871.34   45.26
   0  -6   0  975.09   90.36
   0  -6   0 2385.05   49.92
   0  -6   0 1963.16   57.98
   0  -6   0 2239.44   47.82
   0  -6   0 3022.74   75.84
   0  -6   0 1777.49   45.58
   0   6  -1  116.79    8.99
   0  -6  -1  115.43    8.94
   0   6  -1  153.53   11.89
   0  -6   1  105.03    4.91
   0  -6  -1  112.35    5.02
   0  -6  -1  115.92    5.55
   0  -6  -1  187.22   35.05
   0  -6   1  130.99    5.70
   0  -6   1  196.70   39.38
   0  -6   1  131.11   10.27
   0  -6   1  181.10   12.16
   0  -6  -1  118.76    5.51
   0  -6   1  108.69    5.43
   0  -6  -1  117.97    5.79
   0  -6  -1  136.58   11.30
   0  -6   1  237.80   11.44
   0  -6  -2  341.67   12.11
   0  -6   2  552.26   18.51
   0  -6   2  374.08   16.94
   0  -6  -2  346.67   22.74
   0  -6  -2  329.60   11.34
   0  -6  -2  320.35   11.77
   0  -6  -2  402.39   12.98
   0  -6  -2  208.68   14.63
   0  -6   2  329.40   10.75
   0  -6  -2  373.61   12.03
   0  -6   2  381.04   11.95
   0   6  -2  436.82   21.48
   0   6  -2  489.46   22.64
   0  -6   2  503.57   16.26
   0  -6   2  382.95   11.40
   0  -6  -2  248.97   18.50
   0  -6  -2  350.28   11.32
   0  -6   3   27.65    2.95
   0  -6  -3   17.08    5.22
   0  -6   3   22.11    2.06
   0  -6  -3   18.79    2.20
   0  -6  -3   21.71    2.36
   0  -6  -3   14.68    1.56
   0  -6  -3   19.95    2.46
   0  -6  -3   12.37    2.52
   0  -6  -3    8.90    2.58
   0  -6  -3   18.24    2.00
   0  -6  -3   14.74    4.38
   0  -6  -3   18.45    2.60
   0  -6  -3   20.22    2.31
   0  -6   3   19.86    2.10
   0   6  -3   16.47    1.57
   0  -6   3   29.43    5.78
   0   6  -3   24.04    5.18
   0   6  -3   20.15    4.92
   0  -6   3   27.71    3.17
   0  -6  -4  461.80   24.90
   0  -6  -4  264.11    9.56
   0  -6   4  334.91   11.24
   0  -6  -4  208.45    7.97
   0  -6  -4  253.34    9.68
   0  -6  -4  180.15   15.60
   0  -6  -4  242.17    9.21
   0  -6   4  257.84    9.10
   0  -6   4  320.09   10.90
   0   6  -4  232.99    7.64
   0   6  -4  190.37    6.98
   0  -6   4  386.74   20.93
   0  -6   4  326.17   11.76
   0   6  -4  281.77   17.85
   0  -6  -5   20.52    2.18
   0  -6  -5   19.53    2.08
   0  -6  -5   55.98   10.30
   0  -6  -5   18.88    1.76
   0  -6   5   33.65    3.29
   0  -6   5   22.44    2.26
   0  -6  -5   21.60    2.39
   0  -6   5   42.32    6.41
   0   6  -5   19.39    1.61
   0   6  -5   18.95    1.58
   0   6  -5   24.29    1.90
   0   6  -5   29.41    2.57
   0  -6   5   41.01    4.18
   0  -6  -6  222.27    7.83
   0  -6  -6  193.87    7.23
   0  -6   6  321.64   11.62
   0  -6   6  255.60    8.23
   0   6  -6  267.46    7.30
   0   6  -6  181.06    6.16
   0   6  -6  209.89    6.49
   0   6  -6  308.05    8.67
   0   6  -6  157.97    5.75
   0   6  -7   23.17    1.45
   0   6  -7   25.00    1.50
   0  -6  -7   19.34    1.63
   0  -6   7   23.75    2.64
   0  -6  -7   22.60    1.91
   0   6  -7   23.74    1.72
   0   6  -7   28.99    1.93
   0   6  -7   18.88    1.63
   0   6  -7   18.77    1.18
   0   6  -7   23.17    1.39
   0  -6   8    3.90    0.90
   0  -6  -8    4.35    0.78
   0   6  -8    3.57    0.61
   0   6  -8    8.05    0.92
   0   6  -8    6.73    0.77
   0   6  -8    3.38    0.59
   0   6  -8    3.67    0.54
   0  -6  -8    3.79    0.61
   0  -6  -8    9.56    1.43
   0  -7   0    3.16    5.35
   0  -7   0    4.46    1.54
   0  -7   0    0.11    0.99
   0  -7   0    0.34    0.59
   0  -7   0    0.17    0.57
   0  -7   0    0.48    3.57
   0  -7   0   -1.86   20.04
   0  -7   0    3.45    0.74
   0   7  -1  351.35   16.66
   0  -7  -1  475.52   14.83
   0  -7   1  662.31   27.68
   0  -7  -1  520.82   29.17
   0  -7   1  849.12   20.48
   0  -7   1  481.98   14.68
   0  -7  -1  469.84   13.42
   0  -7  -1  565.24   14.48
   0  -7  -1  422.59   13.14
   0  -7  -1  553.58   19.90
   0  -7  -1  481.45   14.45
   0  -7   1  445.58   13.78
   0  -7   1  497.95   14.00
   0  -7  -1  181.03   23.86
   0  -7   1  417.11   12.95
   0   7  -2   14.35    3.15
   0   7  -2   11.00    2.73
   0  -7  -2   23.12    2.63
   0  -7  -2   16.30    3.78
   0  -7   2   21.70    3.99
   0  -7  -2   12.97    1.45
   0  -7   2   17.92    2.07
   0  -7  -2   15.08    2.29
   0  -7  -2   16.16    2.45
   0  -7   2   27.70    3.09
   0  -7  -2   19.75    2.17
   0  -7  -2   14.33    1.54
   0  -7  -2   19.19    2.03
   0  -7  -2   14.35    1.92
   0  -7  -2   15.36    2.43
   0  -7   2   17.91    1.94
   0  -7  -2   37.21    8.60
   0  -7   2   20.90    2.32
   0  -7   2   14.67    1.76
   0  -7   2   16.31    1.77
   0  -7  -2   16.43    2.27
   0  -7   3  246.92    8.42
   0  -7  -3  238.40    9.09
   0  -7   3  242.18    8.92
   0  -7  -3  220.22    8.34
   0  -7  -3  248.77   10.80
   0  -7   3  236.16    8.57
   0  -7  -3  261.64   14.05
   0  -7   3  341.95   10.79
   0  -7   3  262.30   13.28
   0  -7  -3  202.96    7.37
   0  -7  -3  262.72    9.31
   0   7  -3  206.12   13.13
   0  -7  -3  233.08    8.55
   0  -7  -3  263.98    9.09
   0  -7  -3  392.12   24.42
   0  -7  -3  185.18    6.76
   0  -7  -3  212.76    8.35
   0  -7   3  339.02   11.42
   0  -7  -3  188.47   10.39
   0  -7   3  377.47   16.44
   0  -7   4  202.45    7.45
   0  -7  -4  143.23    5.79
   0  -7   4  190.64    6.93
   0   7  -4  104.39    4.34
   0  -7  -4  152.16    6.78
   0  -7   4  164.69    6.44
   0  -7  -4  167.91    6.82
   0  -7   4  200.07    8.52
   0  -7  -4  154.07    6.53
   0  -7  -5  134.17    5.02
   0  -7   5  170.93    6.11
   0  -7  -5  150.03    6.27
   0  -7   5  167.58    6.18
   0   7  -5  128.83    4.53
   0   7  -5  120.41    4.20
   0  -7  -5  149.14    5.96
   0  -7  -5  135.15    5.53
   0  -7  -6   -0.12    0.45
   0  -7  -6    0.94    2.59
   0  -7   6    0.29    0.40
   0  -7  -6    0.05    0.53
   0  -7   6    0.30    0.36
   0   7  -6    0.05    0.27
   0  -7   6   -0.16    1.49
   0   7  -6    0.06    0.20
   0   7  -6    0.17    0.20
   0   7  -6    0.17    0.20
   0   7  -7   18.30    1.18
   0  -7  -7   18.55    1.44
   0  -7  -7   16.31    1.41
   0   7  -7   15.80    1.04
   0  -8   0   47.02    3.02
   0  -8   0   50.30    9.45
   0  -8   0   46.20    3.33
   0  -8   0   38.41    2.25
   0  -8  -1   16.23    1.99
   0  -8  -1   14.72    1.54
   0  -8  -1   15.42    1.63
   0  -8   1   13.66    1.61
   0  -8  -1   15.15    3.45
   0  -8  -1    5.42    4.43
   0  -8  -1   12.06    1.42
   0  -8  -1   16.26    2.16
   0  -8  -1   15.41    2.22
   0  -8   1   12.13    1.42
   0  -8  -1   21.14    2.29
   0  -8   1   16.53    2.10
   0  -8  -1   11.04    1.34
   0  -8  -1   19.01    4.43
   0  -8   1   16.66    4.77
   0  -8   1   13.45    1.43
   0  -8  -2  307.71   13.14
   0  -8  -2  372.46   10.36
   0  -8  -2  495.69   25.55
   0  -8  -2  334.92   10.05
   0  -8   2  326.49   10.45
   0  -8  -2  283.02    9.09
   0  -8  -2  306.70   10.40
   0  -8  -2  306.02   13.73
   0  -8   2  288.86    9.45
   0  -8   2  386.46   11.42
   0  -8   2  439.42   19.23
   0  -8  -2  381.75   12.94
   0  -8  -2  287.38    9.26
   0  -8  -2  391.54   10.98
   0  -8  -2  407.87   15.52
   0  -8   2  319.57    9.89
   0  -8  -3   24.26    3.17
   0  -8   3   37.71    3.16
   0  -8  -3   29.87    2.34
   0  -8  -3   25.43    2.34
   0  -8  -3   31.99    2.45
   0  -8  -3   29.97    2.46
   0  -8  -3   29.15    2.39
   0  -8   3   44.90    5.87
   0  -8   3   27.88    2.08
   0  -8  -3   28.85    2.21
   0  -8   3   37.30    2.84
   0  -8   3   36.49    2.54
   0  -8   3   30.40    2.41
   0  -8   4  138.77    5.04
   0  -8   4  144.68    5.27
   0  -8  -4  107.74    4.64
   0  -8  -4  124.54    6.27
   0  -8   4  146.44    6.93
   0  -8  -4  120.94    4.71
   0  -8  -4  131.37    6.29
   0  -8   4  152.50    5.25
   0   8  -5    0.84    0.21
   0   8  -5    0.89    0.24
   0  -8  -5    2.01    1.00
   0  -8   5    1.39    0.53
   0  -8   5    3.07    2.25
   0  -8  -6   11.91    1.19
   0  -8   6   25.20    2.05
   0  -9   0    0.28    0.42
   0  -9   0   -0.26    0.54
   0  -9   0    0.80    1.17
   0  -9   0    0.30    0.66
   0  -9   0    1.22    0.79
   0  -9   1  152.63    5.55
   0  -9  -1  150.50    5.14
   0  -9   1  138.49    5.16
   0  -9   1  135.41    5.55
   0  -9  -1  138.09    5.04
   0  -9   2   19.88    1.79
   0  -9  -2   16.20    1.26
   0  -9   2   18.16    1.74
   0  -9  -2   17.96    1.51
   0  -9   2   16.98    1.50
   0  -9   3   33.33    2.56
   0  -9   3   36.84    2.32
   0  -9   3   30.56    2.00
   0  -9  -4    7.39    3.51
   0  -9   4    0.58    0.38
   0 -10   0  104.70    4.33
   0 -10   0  117.10    5.29
   0 -10   1    4.34    1.02
   0 -10   1    5.21    1.62
   0 -10   1    4.16    0.82
   0 -10   2   34.23    2.29
   0 -10   2   29.39    2.19
  -1   0  10   59.78    3.04
  -1   0  10   56.13    2.79
  -1   0  10   52.02    2.63
  -1   0   9    0.02    0.22
  -1   0   9    0.39    0.62
   1   0  -9    0.82    0.69
  -1   0   9   -0.12    0.67
   1   0  -8   43.97    2.99
   1   0  -8   26.31    2.67
   1   0  -8   36.13    3.63
  -1   0   8   36.72    3.14
   1   0  -8   41.45    3.94
  -1   0   8   25.74    1.98
   1   0  -8   41.01    3.01
  -1   0   8   31.89    2.72
   1   0  -8   41.62    3.24
   1   0  -7   -0.84    1.25
   1   0  -7   -0.14    1.16
   1   0  -7    0.58    0.87
  -1   0   7   -0.27    1.05
  -1   0   7    0.15    0.36
   1   0  -7    0.19    0.47
   1   0  -7    0.14    0.67
   1   0  -7    0.19    1.53
  -1   0   7    0.64    1.24
  -1   0   7    0.94    1.23
  -1   0   7    0.14    0.81
   1   0  -6 2139.88   63.23
   1   0  -6 1539.27   40.26
  -1   0   6 1905.45   43.05
   1   0  -6 1974.96   43.00
   1   0  -6 2417.08   57.49
  -1   0   6 1774.02   41.91
   1   0  -6 1939.76   42.29
   1   0  -6 1928.48   42.16
   1   0  -6 1710.49   41.39
  -1   0   6 1674.24   54.19
  -1   0   6 1480.47   40.52
   1   0  -6 1616.67   40.90
   1   0  -6 1482.10   40.57
   1   0  -6 2226.71   46.49
  -1   0   6 1917.40   58.36
  -1   0   6 2528.05   69.81
  -1   0   6 1353.94   47.61
  -1   0   5    1.14    1.02
  -1   0   5    2.92    2.39
  -1   0   5    0.34    1.34
   1   0  -5    0.17    0.37
   1   0  -5    0.68    0.39
   1   0  -5    3.52    0.88
  -1   0   5    0.24    0.56
  -1   0   5    0.61    0.65
  -1   0   5   -0.34    1.67
  -1   0   5    0.85    0.80
   1   0  -5    0.71    0.58
   1   0  -5    0.55    0.30
   1   0  -5    1.36    1.65
  -1   0   4 3738.36   92.69
  -1   0   4 4150.74   78.69
   1   0  -4 2827.71   83.02
  -1   0   4 3683.46   89.81
   1   0  -4 3703.12   83.58
  -1   0   4 3529.03   88.54
   1   0  -4 2958.33   75.28
   1   0  -3    1.23    1.34
  -1   0   3    0.38    0.95
   1   0  -3    0.29    0.71
  -1   0   3    0.75    0.95
   1   0  -2 8717.57  179.32
   1   0  -2 7227.72  178.61
  -1   0   2 8800.28  181.96
   1   0  -2 7064.14  176.17
  -1   0   2 6986.94  177.96
  -1   0   1    0.61    0.40
   1   0  -1    1.33    0.51
   1   0  -1    0.33    0.33
  -1   0  -1    3.24    0.55
   1   0   1    1.87    0.68
   1   0   2  137.76    7.81
  -1   0  -2  142.93    7.22
   1   0   3    1.12    1.09
  -1   0  -3   -0.11    0.68
  -1   0  -3    0.87    0.81
   1   0   4   39.00    5.94
  -1   0  -4   27.65    3.34
  -1   0  -4   24.03    3.74
   1   0   4   31.37    2.38
  -1   0  -4   36.69    5.00
   1   0   4   28.53    2.20
  -1   0  -4   27.56    1.88
  -1   0  -4   21.48    1.58
  -1   0  -4   27.75    2.07
  -1   0  -4   31.21    1.95
  -1   0  -5   -0.05    0.53
  -1   0  -5    1.13    0.57
  -1   0  -5    2.08    0.80
   1   0   5    1.41    1.37
   1   0   5    4.74    2.53
   1   0   5   -0.36    2.10
  -1   0  -5    8.65    1.09
   1   0   5    5.41    1.11
  -1   0  -5    0.04    0.29
   1   0   5   -0.07    0.49
  -1   0  -5   -0.29    2.41
  -1   0  -6  382.88   10.94
   1   0   6  413.92   12.52
  -1   0  -6  398.97   12.17
  -1   0  -6  362.72   12.29
  -1   0  -6  321.13   12.13
   1   0   6  368.52   19.56
   1   0   6  326.51   11.60
  -1   0  -6  544.72   17.11
  -1   0  -6  427.00   15.74
  -1   0  -6  349.36   11.80
  -1   0  -6  426.58   13.88
   1   0   6  408.16   12.85
  -1   0  -6  412.60   25.11
   1   0   6  401.21   23.32
   1   0   6  312.00   17.16
   1   0   6  474.42   25.60
  -1   0  -7    0.08    0.73
  -1   0  -7    1.07    1.53
  -1   0  -7   -0.07    0.44
  -1   0  -7    1.99    1.34
   1   0   7    0.24    0.83
   1   0   7    0.52    0.56
  -1   0  -7    2.20    2.72
   1   0   7    1.50    1.73
   1   0   7    0.25    0.88
   1   0   7    2.22    2.32
   1   0   7    0.44    0.53
  -1   0  -7    0.47    0.50
  -1   0  -8    1.39    0.85
   1   0   8    2.77    1.24
  -1   0  -8    3.17    1.03
   1   0   8    1.58    0.73
  -1   0  -8    2.73    1.10
   1   0   8    3.43    0.90
   1   0   8    2.85    0.84
  -1   0  -8    5.89    1.23
   1   0   9   -0.15    0.36
  -1   0  -9    0.13    0.65
  -1   0  -9   -0.31    1.00
   1   0   9   -0.39    0.63
   1   0  10   34.17    1.77
   1   0  10   33.24    1.53
  -1  -1  10    9.10    1.02
  -1   1  10    8.35    0.89
   1  -1 -10    3.08    0.90
   1   1 -10    5.44    0.98
   1   1 -10    4.11    0.83
   1  -1 -10   10.87    1.32
  -1  -1  10    7.39    0.94
  -1  -1   9   65.39    3.83
   1   1  -9   76.55    3.84
  -1   1   9   81.46    3.90
  -1  -1   9   54.62    4.60
  -1  -1   9   68.89    4.09
  -1  -1   9   61.90    2.85
  -1   1   9   80.07    3.84
   1   1  -9   68.89    3.66
   1   1  -9   89.46    4.22
   1  -1  -9   71.18    4.19
   1  -1  -9   85.40    4.86
   1   1  -8    1.62    0.81
  -1   1   8    0.85    0.61
   1   1  -8    1.66    0.88
   1   1  -8    0.44    0.60
   1   1  -8    1.03    1.53
  -1   1   8    0.06    0.59
  -1  -1   8    1.23    1.03
  -1  -1   8    0.49    0.49
   1  -1  -8    1.59    0.79
  -1  -1   8    0.45    0.67
  -1   1   8    0.56    0.54
   1   1  -8    0.44    0.80
   1  -1  -8   -0.16    1.29
   1   1  -8    0.87    0.77
   1  -1  -8    0.76    0.82
   1   1  -7  365.10   21.24
   1   1  -7  435.89   12.55
  -1   1   7  352.58   11.92
   1   1  -7  416.70   12.84
   1  -1  -7  320.57   12.71
  -1  -1   7  539.50   17.54
   1  -1  -7  371.82   15.13
   1   1  -7  450.83   18.43
  -1   1   7  337.54   11.50
  -1   1   7  324.59   11.63
  -1  -1   7  456.86   15.22
   1   1  -7  540.73   14.49
   1  -1  -7  384.68   12.02
   1   1  -7  534.66   14.12
   1   1  -7  486.39   13.31
  -1   1   7  303.36   17.04
  -1  -1   7  332.90   11.62
   1   1  -7  461.07   13.15
   1  -1  -7  394.55   12.52
   1   1  -7  359.27   13.09
   1  -1  -7  418.00   13.45
   1   1  -7  532.12   15.39
  -1  -1   7  352.35   19.15
  -1   1   7  330.88   17.98
  -1   1   7  406.83   23.24
  -1  -1   7  555.93   33.67
  -1   1   7  345.29   19.40
  -1   1   6   48.23    3.30
   1   1  -6   46.26    2.72
   1  -1  -6   53.17    3.76
  -1  -1   6   64.63    4.60
  -1   1   6   48.44    3.13
  -1   1   6   48.10    3.04
   1   1  -6   72.26    4.37
   1   1  -6   56.96    3.37
   1  -1  -6   51.38    3.23
   1   1  -6   63.92    3.78
   1   1  -6   57.50    3.60
  -1  -1   6   88.54   12.19
  -1   1   6   46.70    6.39
  -1   1   6   45.27    5.76
  -1  -1   6   46.14    6.40
   1   1  -6   68.48    8.09
  -1  -1   6   78.85   11.04
  -1  -1   6   66.22    4.51
   1  -1  -6   48.12    3.27
   1   1  -6   62.16    3.85
   1  -1  -6   84.54   13.43
   1   1  -6   49.59    3.22
   1   1  -6   61.60    4.00
   1   1  -6   48.69    3.53
   1   1  -6   72.08    4.79
   1  -1  -6   46.01    3.28
   1  -1  -6   67.20    4.43
   1  -1  -6   52.21    4.83
   1   1  -6   38.07    5.85
   1  -1  -5 1139.66   26.62
   1   1  -5 1134.49   26.69
   1   1  -5 1001.21   25.80
  -1   1   5 1167.64   37.40
   1   1  -5  911.65   25.25
  -1  -1   5 1163.70   28.37
  -1   1   5 1132.44   26.86
  -1  -1   5 1290.36   28.65
  -1   1   5 1127.66   26.75
   1   1  -5 1206.50   26.77
  -1   1   5  896.17   25.23
   1  -1  -5 1416.81   46.58
  -1  -1   5 1019.13   34.59
  -1  -1   5 1649.55   48.68
   1   1  -5 1105.92   33.44
  -1   1   5 1041.01   35.56
  -1  -1   5 1528.26   46.95
  -1   1   5  764.40   30.09
  -1   1   4  626.20   24.00
   1   1  -4  621.60   15.89
   1  -1  -4  487.80   14.83
   1   1  -4  528.76   15.16
  -1  -1   4  679.06   17.12
  -1  -1   4  687.54   17.17
   1   1  -4  694.14   23.58
   1  -1  -4  623.54   21.85
   1  -1  -4  757.10   27.56
   1   1  -4  557.11   19.60
  -1  -1   4  787.84   27.37
  -1   1   4  399.40   17.82
  -1  -1   4  787.43   27.84
  -1   1   4  679.73   24.66
  -1  -1   4  635.27   23.37
  -1   1   4  622.92   23.64
   1   1  -4  623.80   15.91
   1   1  -4  689.13   16.26
   1   1  -4  635.00   16.00
   1  -1  -3 5342.57  141.18
   1   1  -3 5982.02  143.02
   1   1  -3 5727.62  143.01
   1  -1  -3 7053.32  148.16
  -1   1   3 6610.51  146.91
  -1  -1   3 6484.17  146.54
  -1   1   3 6728.42  146.80
  -1  -1   3 6821.16  146.32
  -1   1   3 6622.04  146.68
   1  -1  -2 1644.19   39.77
   1  -1  -2 1229.22   35.26
   1   1  -2 1318.65   35.49
   1  -1  -2 1276.18   35.38
   1   1  -2 1432.02   36.75
  -1   1   2 1430.21   37.10
  -1  -1   2 1568.34   39.43
  -1  -1   2 1416.06   36.28
  -1   1   2 1354.79   36.31
   1   1  -1 2159.06   50.30
   1   1  -1 2137.35   49.97
   1  -1  -1 1924.99   48.99
   1   1  -1 2258.65   49.53
   1   1  -1 2043.55   49.09
   1  -1  -1 2228.02   50.92
  -1  -1   1 2005.23   48.82
  -1   1   1 2453.32   50.28
  -1   1   1 2244.66   49.62
  -1  -1   1 2212.44   50.54
  -1  -1   0   34.98    4.26
  -1   1   0   48.68    5.52
   1  -1   0   48.14    7.21
  -1  -1   0   30.60    2.20
   1   1   0   52.06    6.53
   1  -1   0   46.57    5.46
  -1   1   0   23.49    2.00
   1   1   1 6420.25  104.05
  -1  -1  -1 5209.23  102.56
  -1  -1  -1 6288.57  106.56
  -1   1  -1 5100.84  107.36
   1   1   1 6892.33  107.58
   1   1   1 2812.90  100.54
   1   1   1 2789.07  105.72
   1  -1   1 4683.46  102.69
  -1  -1  -1 4559.64  102.10
   1  -1   1 4324.86   99.20
  -1  -1  -2  188.49    8.14
  -1  -1  -2  189.53    9.18
  -1   1  -2  222.33    9.95
   1  -1   2  198.55    9.85
   1   1   2  256.32   10.74
   1  -1   2  221.48    9.13
   1   1   2  205.59    9.87
  -1   1  -2  228.48   10.54
  -1  -1  -2  207.22    9.24
  -1  -1  -3 1695.68   50.73
  -1   1  -3 1880.38   52.04
   1  -1   3 1999.71   59.46
   1   1   3 2689.55   58.40
  -1   1  -3 2057.95   53.68
  -1   1  -3 1973.30   54.10
  -1  -1  -3 2063.73   53.91
   1  -1   3 2433.35   55.55
   1   1   3 1930.83   53.27
   1  -1   4  416.41   12.21
   1  -1   4  555.23   22.59
   1   1   4  368.52   17.45
   1  -1   4  539.91   24.25
  -1   1  -4  390.89   17.51
  -1  -1  -4  371.28   16.74
   1   1   4  570.75   22.85
  -1  -1  -4  356.50   10.68
  -1   1  -4  395.35   11.02
  -1   1  -4  332.10   10.32
   1  -1   4  434.92   12.27
   1   1   4  548.37   13.18
  -1   1  -4  452.81   11.69
  -1   1  -4  398.14   18.40
  -1  -1  -4  416.61   19.90
  -1   1  -4  414.07   16.74
   1  -1   4  394.56   17.86
   1  -1   5   42.18    3.15
   1   1   5   38.65    2.49
  -1  -1  -5   32.26    2.29
  -1   1  -5   45.66    2.77
  -1   1  -5   38.61    2.39
   1  -1   5   47.46    6.21
  -1   1  -5   32.33    4.19
   1   1   5   33.45    5.37
   1  -1   5   62.68    9.53
   1  -1   5   67.47    9.34
  -1   1  -5   44.13    6.08
  -1  -1  -5   58.84    8.76
   1   1   5   37.70    2.61
   1  -1   5   47.68    3.33
  -1   1  -5   30.83    1.93
  -1  -1  -5   46.78    4.05
  -1   1  -6   32.59    5.67
  -1  -1  -6   47.13    9.16
   1   1   6   39.10    2.78
  -1   1  -6   52.66    3.05
  -1  -1  -6   46.61    3.82
  -1   1  -6   53.46    3.84
  -1  -1  -6   42.43    3.07
  -1  -1  -6   39.93    3.19
  -1   1  -6   54.98    3.06
   1  -1   6   52.82    3.93
   1   1   6   42.49    2.90
  -1   1  -6   60.60    3.61
  -1   1  -6   65.74    3.94
  -1  -1  -6   47.14    3.01
  -1   1  -6   63.38    4.02
   1   1   6   35.20    4.85
   1  -1   6   65.04    8.09
   1   1   6   33.46    2.64
   1  -1   6   64.84    4.92
  -1   1  -6   49.30    3.28
   1   1   6   45.35    6.89
   1   1   6   48.58    7.26
   1  -1   6   74.29   12.57
   1  -1   6   47.70    6.47
   1   1   6   33.97    5.11
   1  -1   6   77.50   12.62
  -1  -1  -6   65.53    5.52
  -1   1  -6   46.46    3.28
  -1  -1  -6   43.35    5.17
  -1   1  -6   65.45    4.27
  -1  -1  -6   44.53    3.27
  -1   1  -7   29.64    6.04
   1   1   7   36.99    2.68
  -1   1  -7   56.45    3.97
  -1   1  -7   41.02    3.27
  -1  -1  -7   27.90    3.20
  -1  -1  -7   28.88    2.67
  -1   1  -7   48.85    3.35
  -1   1  -7   52.69    3.25
   1  -1   7   43.26    7.02
   1   1   7   29.28    4.56
   1  -1   7   44.17    3.46
   1   1   7   31.05    2.50
  -1  -1  -7   39.86    2.86
  -1   1  -7   51.82    3.50
  -1  -1  -7   41.79    3.25
   1  -1   7   45.15    3.83
   1   1   7   33.33    2.55
   1  -1   7   47.92    4.00
  -1   1  -7   41.72    3.20
  -1  -1  -7   42.61    3.32
  -1   1  -7   35.42    3.63
  -1   1  -7   42.16    3.66
   1  -1   7   52.28   12.23
   1  -1   7   32.19    5.78
   1  -1   7   47.69    9.04
   1   1   7   35.81    5.58
   1   1   7   40.40    6.71
   1   1   7   38.84    7.11
  -1   1  -8    2.17    0.90
  -1   1  -8    1.39    0.73
  -1   1  -8    2.24    0.79
   1  -1   8    0.84    0.78
   1   1   8    1.32    0.54
  -1   1  -8    2.47    0.83
  -1  -1  -8    2.79    0.95
  -1   1  -8    1.86    0.84
   1   1   8    0.94    0.61
   1   1   8    1.24    0.58
  -1   1  -8    2.28    1.00
  -1  -1  -8   -0.09    1.67
  -1   1  -8    1.28    1.11
   1  -1   9   30.44    2.59
   1  -1   9   36.66    2.54
   1   1   9   44.79    2.97
   1   1   9   50.84    2.83
   1  -1   9   33.43    1.66
   1  -1   9   39.04    2.27
  -1   1  -9   35.72    2.74
  -1  -1  -9   60.58    3.57
   1   1  10    3.68    0.53
  -1  -1 -10    3.78    0.61
  -1   1 -10    4.78    0.59
   1   1  10    3.58    0.45
  -1   2  10   16.48    1.26
  -1   2  10   15.12    1.05
   1   2 -10    7.39    0.99
   1  -2 -10    9.01    1.12
  -1  -2   9    1.30    0.75
   1   2  -9    2.16    0.72
   1   2  -9    1.59    0.80
  -1  -2   9   -0.11    1.02
  -1   2   9    2.26    0.63
  -1  -2   9    1.56    0.49
  -1   2   9    1.71    0.58
  -1   2   9    2.34    0.63
   1  -2  -9    0.83    2.05
   1   2  -9    2.02    0.72
   1   2  -8  301.97    8.74
  -1   2   8  260.06    8.62
  -1  -2   8  328.70   12.05
   1   2  -8  203.05    8.17
   1   2  -8  266.92    9.22
  -1  -2   8  189.08   12.84
   1   2  -8  341.25   12.86
  -1  -2   8  222.86    8.26
   1  -2  -8  273.21    8.58
   1  -2  -8  325.19    9.93
  -1   2   8  246.06    8.63
   1   2  -8  259.15    9.89
   1   2  -8  331.63   10.63
   1  -2  -8  271.39   11.27
   1   2  -8  327.61    9.96
   1   2  -8  397.46   12.53
   1   2  -7   96.35    4.33
  -1   2   7   98.09    4.74
  -1  -2   7  120.81   10.94
  -1   2   7   86.76    8.27
   1   2  -7   88.45    9.35
   1   2  -7  127.94    5.50
   1   2  -7  120.45    5.25
   1   2  -7  110.36    4.90
  -1   2   7   87.39    7.93
  -1  -2   7  121.91   13.77
  -1  -2   7  119.54    5.91
   1  -2  -7  103.73    4.95
   1  -2  -7  110.94    5.40
  -1   2   7   96.69    4.51
  -1  -2   7  118.33    7.24
  -1  -2   7  139.38   16.48
   1  -2  -7   93.32    5.78
   1   2  -7  157.38    7.26
  -1   2   6  359.24   11.22
   1   2  -6  515.69   13.39
  -1  -2   6  508.45   16.15
  -1   2   6  339.28   17.43
   1   2  -6  361.03   10.96
   1  -2  -6  344.70   11.15
  -1  -2   6  438.90   24.96
  -1  -2   6  437.66   13.09
  -1  -2   6  302.87   10.25
  -1  -2   6  359.49   11.08
   1  -2  -6  362.46   11.57
   1  -2  -6  345.50   11.19
  -1   2   6  331.17   10.60
  -1  -2   6  460.37   15.02
  -1   2   6  343.22   10.88
  -1  -2   6  372.20   14.15
   1   2  -6  451.77   12.70
   1  -2  -6  423.70   13.47
   1   2  -6  517.52   14.15
  -1  -2   6  484.54   22.99
  -1  -2   6  549.73   29.86
   1   2  -6  397.09   18.58
  -1   2   6  389.69   20.01
  -1   2   6  311.41   16.08
  -1   2   6  319.39   16.83
  -1  -2   5   26.39    5.53
  -1  -2   5   27.21    2.94
  -1   2   5   19.56    1.81
  -1   2   5   21.37    1.82
  -1   2   5   24.59    4.03
   1   2  -5   28.39    2.50
   1  -2  -5   18.80    1.83
   1   2  -5   24.71    4.57
  -1  -2   5   26.38    5.49
   1   2  -5   21.16    3.64
  -1  -2   5   26.05    5.78
  -1   2   5   18.49    3.47
  -1   2   5   28.06    4.57
  -1   2   5   13.96    3.18
  -1  -2   5   35.68    6.75
   1   2  -5   23.06    1.92
   1   2  -5   27.92    2.44
   1   2  -5   27.58    2.33
  -1  -2   5   28.77    2.98
  -1   2   5   17.30    1.51
  -1  -2   4 2608.51   70.81
  -1  -2   4 2736.03   57.85
   1  -2  -4 2061.32   54.46
  -1   2   4 2149.94   61.71
   1   2  -4 2580.56   55.69
   1   2  -4 2596.80   55.63
   1   2  -4 2472.63   54.86
  -1  -2   4 2919.48   58.30
   1   2  -4 2660.75   55.75
   1   2  -4 2394.10   55.24
  -1  -2   4 2836.70   67.10
  -1   2   4 2126.31   61.52
  -1   2   4 1687.37   57.99
  -1  -2   4 3135.03   73.04
  -1   2   4 2154.70   62.04
   1   2  -4 2681.65   65.41
   1   2  -4 2519.13   64.14
   1  -2  -4 2225.03   61.91
   1   2  -3   49.31    4.92
   1   2  -3   50.78    4.80
   1  -2  -3   43.70    4.39
  -1   2   3   32.58    3.35
  -1   2   3   38.89    4.13
  -1  -2   3   48.16    5.32
  -1   2   3   37.10    4.00
  -1  -2   3   45.57    4.59
  -1  -2   3   47.28    5.81
  -1   2   3   41.18    4.24
   1   2  -2 8105.87  180.89
   1   2  -2 8503.61  179.81
   1  -2  -2 8820.54  181.88
   1   2  -2 8035.95  180.47
  -1  -2   2 8389.99  185.47
  -1   2   2 8146.93  178.83
  -1   2   2 7321.27  177.39
  -1  -2   2 7575.11  177.60
  -1  -2   2 8161.52  181.44
  -1   2   1  449.63   12.70
  -1  -2   1  417.08   12.25
   1   2  -1  424.51   14.48
   1  -2  -1  357.81   11.72
   1   2  -1  492.28   13.08
   1   2  -1  413.77   14.43
  -1  -2   1  511.83   11.68
   1   2   0  702.81   19.31
  -1   2   0  837.65   21.96
  -1   2   0 1069.53   24.78
   1  -2   0  854.67   23.33
  -1  -2   0 1197.21   25.60
   1  -2   0  757.73   33.29
   1  -2   0  755.36   21.71
  -1   2  -1  833.05   22.11
  -1  -2  -1  719.75   21.57
  -1  -2  -1 1630.60   38.22
  -1   2  -1 1093.97   37.57
  -1  -2  -1  805.01   24.33
  -1   2  -1 1034.74   33.93
   1   2   1 1452.87   39.40
   1  -2   1 1005.10   26.61
   1  -2   1  769.12   23.47
  -1   2  -1  780.14   24.70
   1  -2   1  801.25   22.48
  -1  -2  -2 1871.31   55.54
  -1   2  -2 2866.76   60.12
   1   2   2 2213.85   56.45
  -1  -2  -2 2321.63   58.76
  -1   2  -2 2740.57   64.56
   1   2   2 2365.66   59.75
   1  -2   2 2423.52   58.65
   1  -2   2 2686.42   61.92
   1  -2   2 2660.41   55.16
  -1  -2  -2 2033.96   56.92
   1  -2   3   29.44    2.06
  -1   2  -3   40.75    5.32
  -1  -2  -3   23.48    3.22
   1   2   3   27.11    3.31
   1  -2   3   40.59    5.71
   1   2   3   25.95    3.66
   1  -2   3   42.11    4.86
  -1  -2  -3   31.08    4.00
  -1   2  -3   28.97    4.41
  -1   2  -3   33.21    4.75
  -1   2  -3   31.46    4.59
   1  -2   3   34.49    5.19
   1   2   4  109.68    7.67
  -1   2  -4  111.29    4.34
  -1   2  -4  152.43    5.51
  -1   2  -4  131.38    4.89
  -1  -2  -4   96.62    4.29
  -1   2  -4  134.57    9.68
  -1   2  -4  134.60   10.47
  -1   2  -4  125.65    9.98
  -1   2  -4  141.23    5.22
   1  -2   4  135.75    6.29
   1   2   4  104.75    4.21
   1  -2   4  124.72    6.08
   1   2   4  110.85    8.51
   1   2   5   12.64    2.76
  -1   2  -5   19.52    1.97
  -1   2  -5   15.67    1.65
  -1  -2  -5   25.93    3.52
  -1   2  -5   15.66    3.68
   1   2   5   12.79    3.27
   1   2   5   14.96    3.52
  -1   2  -5   20.84    2.23
   1   2   5   11.51    1.31
   1   2   5   12.68    1.27
   1  -2   5   12.94    2.07
   1  -2   5   15.37    2.15
  -1   2  -6   10.08    1.28
   1   2   6    7.14    1.11
  -1   2  -6    8.97    1.79
   1  -2   6    8.88    1.95
   1  -2   6   13.53    2.22
   1   2   6    7.76    1.05
  -1   2  -6   11.95    1.66
  -1  -2  -6   12.03    2.21
  -1   2  -6   11.92    1.59
  -1   2  -6   13.26    1.85
  -1   2  -6   14.77    2.04
   1   2   6    7.17    2.03
   1  -2   6    7.46    1.22
   1  -2   6   16.16    2.60
   1  -2   6    7.94    1.24
  -1  -2  -6    6.73    1.30
  -1  -2  -6   10.37    1.59
   1  -2   6   11.55    2.83
   1   2   6    7.67    2.50
   1  -2   6   10.96    3.51
   1   2   6    6.68    2.61
  -1   2  -6    8.50    2.66
  -1  -2  -6   11.31    2.06
  -1   2  -6   10.49    1.78
  -1   2  -6   11.73    1.60
  -1   2  -6   12.21    2.09
  -1   2  -7   24.03    5.00
   1   2   7   30.79    2.29
  -1   2  -7   37.49    2.29
  -1   2  -7   38.70    2.65
   1  -2   7   47.64    5.59
  -1   2  -7   45.10    3.13
  -1   2  -7   43.98    2.83
   1   2   7   27.87    4.11
   1  -2   7   25.60    2.07
   1  -2   7   46.02    4.01
  -1  -2  -7   35.69    2.81
  -1  -2  -7   34.72    2.92
   1   2   7   29.20    2.30
  -1  -2  -7   35.15    3.80
  -1   2  -7   48.23    4.25
  -1   2  -7   39.67    3.43
  -1  -2  -7   25.20    3.32
  -1   2  -7   38.29    2.93
  -1   2  -7   25.73    2.74
   1  -2   7   46.90   11.00
   1   2   7   26.61    4.61
   1  -2   7   30.96    5.76
   1   2   7   29.20    5.33
  -1   2  -8   87.20    4.73
  -1   2  -8  106.71    4.06
   1  -2   8   94.57    7.90
   1  -2   8   90.36    4.76
  -1  -2  -8  110.16    4.72
  -1  -2  -8  121.94    5.42
  -1   2  -8  117.26    4.38
   1   2   8   90.07    4.10
  -1   2  -8   91.46    5.33
  -1  -2  -8  115.06    7.15
  -1   2  -8  104.44    5.77
  -1  -2  -8   90.82    6.13
  -1   2  -9    4.47    0.95
   1   2   9    7.80    1.12
   1  -2   9    4.49    1.36
   1  -2   9    7.07    0.99
   1  -2   9    6.43    0.70
  -1  -2  -9    3.68    1.53
  -1   2  -9    8.95    1.32
   1  -3  -9   14.23    2.56
   1   3  -9   20.63    1.61
   1  -3  -9   32.01    3.26
  -1  -3   9   14.06    1.26
   1   3  -9   25.65    1.77
  -1   3   9   15.02    1.21
  -1  -3   9   14.17    1.23
  -1   3   9   18.06    1.37
   1  -3  -9   30.63    3.53
   1   3  -9   17.40    1.59
   1   3  -8    0.79    0.57
  -1   3   8    0.39    0.39
  -1  -3   8    0.94    1.05
  -1  -3   8    1.37    1.64
  -1  -3   8    1.87    1.31
   1   3  -8    0.54    1.20
  -1  -3   8    0.49    0.53
   1  -3  -8    1.54    0.74
   1  -3  -8    0.84    0.58
  -1   3   8    0.51    0.50
   1  -3  -8    4.03    2.15
   1  -3  -8    1.56    1.36
   1   3  -8    2.05    0.88
   1   3  -8    0.99    0.73
   1   3  -7  178.22   12.78
  -1   3   7  204.84    7.45
   1   3  -7  187.06    6.76
  -1  -3   7  263.49   10.93
   1   3  -7  237.67    8.30
  -1  -3   7  303.49   19.46
  -1  -3   7  298.88   12.95
  -1  -3   7  170.03   13.93
  -1   3   7  185.13   12.38
  -1   3   7  193.61    7.00
   1   3  -7  294.32    9.10
   1   3  -7  251.38    7.94
   1   3  -7  231.81    7.74
  -1   3   7  155.53   10.74
  -1  -3   7  259.77    9.46
  -1  -3   7  248.06    8.16
   1  -3  -7  229.20    8.19
  -1  -3   7  268.50   25.69
  -1   3   7  220.61   15.25
   1   3  -7  294.73    9.28
   1  -3  -7  222.25   10.01
   1  -3  -7  229.69   11.00
   1   3  -7  195.76    7.85
   1   3  -7  325.46   10.66
  -1  -3   6   29.38    8.02
   1   3  -6   23.45    4.42
  -1   3   6   19.23    4.22
   1   3  -6   27.90    2.53
  -1   3   6   20.29    1.91
  -1   3   6   21.12    3.83
  -1  -3   6   33.52    5.99
  -1  -3   6   28.67    5.78
  -1  -3   6   31.06    3.89
   1   3  -6   17.18    3.65
  -1   3   6   19.27    1.76
   1   3  -6   18.63    1.81
  -1   3   6   18.21    3.67
   1   3  -6   20.45    1.94
   1   3  -6   24.16    2.20
   1  -3  -6   21.75    2.21
   1  -3  -6   18.32    4.44
  -1  -3   6   20.46    2.04
   1  -3  -6   22.44    2.22
  -1  -3   6   22.98    2.51
  -1  -3   6   19.51    1.98
   1  -3  -6   20.42    2.94
   1   3  -6   24.76    2.42
   1  -3  -6   22.93    2.85
   1   3  -6   33.41    3.04
  -1  -3   5 2433.01   59.62
   1   3  -5 1833.27   53.34
  -1   3   5 1603.36   50.28
  -1   3   5 1731.30   53.48
  -1   3   5 1469.90   49.23
  -1  -3   5 2822.07   76.49
   1   3  -5 2148.35   45.35
   1   3  -5 2009.53   44.92
   1   3  -5 2112.40   45.27
  -1  -3   5 2611.74   51.13
  -1  -3   5 2578.13   55.89
  -1   3   5 1713.78   43.68
  -1   3   5 1712.67   43.56
  -1   3   5 1700.99   51.76
   1   3  -5 1877.09   44.47
   1   3  -5 2200.80   45.61
   1  -3  -5 1929.30   45.80
  -1  -3   5 1928.45   45.51
  -1  -3   5 2022.69   45.43
   1  -3  -5 1606.01   44.21
   1  -3  -5 1764.34   44.68
  -1  -3   5 1711.81   44.17
   1   3  -5 2257.75   59.83
   1   3  -5 2258.65   46.42
   1  -3  -5 1966.89   46.87
   1  -3  -5 1834.24   57.24
  -1  -3   4   13.39    2.79
   1  -3  -4   11.36    3.11
  -1  -3   4   10.67    1.91
   1   3  -4   12.55    1.45
  -1   3   4    8.49    2.27
   1   3  -4   13.13    1.44
   1   3  -4   12.14    1.36
   1   3  -4   11.11    1.37
  -1  -3   4   13.08    3.04
  -1   3   4    6.00    2.01
  -1   3   4   10.12    2.50
  -1  -3   4   14.49    4.25
  -1   3   4   11.26    2.49
   1   3  -4   14.56    3.41
   1  -3  -4   11.33    2.92
   1   3  -4   12.79    2.95
  -1  -3   3  643.42   20.16
   1  -3  -3  623.06   23.70
  -1   3   3  531.20   18.27
  -1   3   3  540.21   19.72
  -1  -3   3  697.13   21.06
  -1  -3   3  833.21   29.35
  -1   3   3  544.27   19.31
  -1   3   3  613.69   21.22
   1   3  -3  727.46   24.79
   1   3  -3  731.63   23.03
   1  -3  -3  612.84   21.93
   1   3  -3  602.75   15.48
  -1  -3   2    2.56    1.20
   1  -3  -2    2.19    1.67
   1   3  -2    2.87    1.37
   1   3  -2    4.40    1.74
  -1   3   2    3.72    1.15
  -1   3   2    2.37    1.17
  -1   3   2    4.63    1.10
  -1  -3   2    3.92    1.18
   1  -3  -1 7192.41  151.56
  -1  -3   1 5258.05  141.21
  -1  -3   1 6689.70  137.52
   1  -3  -1 5059.33  140.27
   1   3  -1 5279.48  139.87
  -1   3   1 7105.52  144.82
   1   3  -1 6017.43  140.92
   1  -3   0  202.09    9.89
   1  -3   0  266.04   15.47
   1  -3   0  183.51    8.81
  -1  -3   0  200.31    8.88
  -1   3   0  257.64   10.79
  -1   3   0  184.59    7.05
   1   3   0  187.38    6.87
   1  -3   1 3777.63   69.03
  -1  -3  -1 3413.57   71.23
   1   3   1 2141.94   57.99
  -1   3  -1 3184.08   67.80
   1  -3   1 2422.99   58.25
  -1  -3  -1 2600.29   63.53
   1  -3   1 3526.35   71.39
   1  -3   1 2790.33   61.87
  -1   3  -1 4610.07  103.09
  -1   3  -1 4284.25   90.29
   1   3   2  327.30   12.29
   1  -3   2  541.72   16.48
  -1  -3  -2  366.77   18.33
  -1  -3  -2  342.03   14.98
   1  -3   2  378.22   11.58
  -1  -3  -2  309.65   13.78
  -1   3  -2  489.92   21.09
  -1  -3  -2  304.44   12.34
   1  -3   2  533.08   23.92
   1   3   2  408.28   18.12
   1   3   2  405.91   17.22
   1  -3   3   47.86    6.71
   1   3   3   21.62    3.34
   1  -3   3   31.22    5.41
   1   3   3   21.39    3.50
   1   3   3   23.27    2.90
  -1   3  -3   25.54    1.84
   1  -3   3   48.94    4.21
  -1   3  -3   27.45    4.96
  -1  -3  -3   25.66    3.75
  -1  -3  -3   22.26    5.18
  -1   3  -4   10.87    1.34
   1   3   4    7.62    1.89
  -1   3  -4   12.82    1.48
  -1   3  -4    8.26    2.88
  -1   3  -4   13.80    3.91
   1   3   4    7.13    2.27
   1   3   4    6.48    1.80
   1  -3   4   17.62    5.14
   1  -3   4   11.71    3.14
   1  -3   4    9.36    4.26
  -1   3  -4   12.87    1.47
  -1   3  -4   12.60    1.47
   1  -3   4   18.88    3.73
  -1   3  -5  561.00   25.31
  -1   3  -5  550.67   24.93
   1   3   5  414.26   12.70
  -1   3  -5  636.72   15.21
  -1   3  -5  542.83   15.03
   1  -3   5  702.39   21.91
  -1  -3  -5  469.32   14.41
   1  -3   5  787.18   26.68
  -1   3  -5  566.23   14.34
  -1   3  -5  501.00   13.54
  -1   3  -5  452.07   13.10
   1   3   5  400.85   17.63
  -1  -3  -5  443.05   13.94
  -1  -3  -5  462.24   15.07
   1  -3   5  551.46   15.61
   1  -3   5  551.13   15.68
  -1  -3  -5  450.20   14.20
  -1   3  -5  544.89   15.43
  -1  -3  -5  503.81   15.00
  -1  -3  -5  433.66   15.76
   1  -3   5  685.86   27.66
   1   3   5  435.92   21.13
   1  -3   5  750.08   39.70
   1   3   5  379.58   17.68
   1   3   5  416.14   20.51
  -1   3  -6    9.58    3.59
  -1   3  -6    9.68    1.19
   1   3   6    8.36    1.13
  -1   3  -6   13.97    1.98
   1  -3   6   10.83    2.82
   1  -3   6    2.70    2.95
  -1  -3  -6    7.71    2.25
  -1   3  -6   13.11    2.18
  -1   3  -6   10.60    1.81
  -1  -3  -6    8.66    2.08
  -1   3  -6   11.44    1.49
  -1   3  -6   11.40    1.47
  -1   3  -6   14.17    1.78
   1   3   6    6.33    1.94
  -1  -3  -6   11.11    1.63
  -1  -3  -6    7.72    3.41
  -1  -3  -6   10.77    1.60
   1  -3   6    8.13    1.33
   1  -3   6   11.31    1.66
   1  -3   6   17.50    2.48
  -1   3  -6   10.64    3.05
   1   3   6    7.54    2.35
   1   3   6   10.09    3.31
   1   3   6    8.15    2.66
   1  -3   6   10.47    3.87
   1  -3   6   12.01    6.10
   1   3   7   30.41    2.13
  -1   3  -7   36.26    2.36
   1   3   7   29.69    2.18
  -1   3  -7   43.82    2.91
  -1   3  -7   39.98    2.49
  -1   3  -7   41.59    2.69
   1   3   7   35.74    6.16
  -1   3  -7   20.67    4.57
   1  -3   7   32.04    2.53
  -1  -3  -7   32.72    2.71
  -1   3  -7   41.96    3.85
  -1   3  -7   40.88    3.37
  -1  -3  -7   24.52    3.52
  -1  -3  -7   32.89    4.48
   1  -3   7   29.54    2.33
   1  -3   7   41.38    3.83
   1  -3   7   19.02    3.24
   1  -3   7   29.48    4.67
  -1   3  -8    1.34    0.77
  -1   3  -8    1.64    0.60
   1  -3   8    0.48    0.58
   1  -3   8   -0.17    1.70
   1  -3   8    0.61    0.71
  -1  -3  -8    1.90    0.77
  -1  -3  -8    1.78    0.72
  -1   3  -8    2.30    0.64
   1  -3   8    1.24    0.48
   1   3   8    0.79    0.46
  -1   3  -8    1.85    0.89
  -1  -3  -8   -0.16    2.03
  -1  -3  -8   -0.39    1.92
  -1   3  -8    1.93    0.99
  -1   3  -9    3.36    0.88
   1   3   9    6.39    0.82
   1  -3   9    4.75    0.83
   1   3   9    7.60    0.87
   1  -3   9    5.88    0.68
  -1   3  -9    7.85    0.86
  -1   3  -9    6.63    1.02
  -1  -3  -9    9.81    1.63
   1  -4  -9   25.66    2.78
  -1  -4   9   13.76    1.46
  -1  -4   9   13.89    1.19
   1   4  -9   30.46    1.73
   1   4  -9   15.07    1.19
  -1   4   9   15.80    1.03
   1   4  -9   15.66    1.36
   1   4  -9   18.92    1.48
   1   4  -8  103.84    3.67
   1   4  -8   99.46    3.81
   1   4  -8   98.75    4.27
   1  -4  -8  155.95    8.55
   1   4  -8   96.10    5.28
  -1   4   8   66.79    3.19
  -1  -4   8  114.81    5.22
   1  -4  -8   92.40    4.06
  -1   4   8   75.04    3.39
  -1  -4   8   74.15    4.18
   1   4  -8  129.48    5.02
   1   4  -8  111.42    4.14
   1   4  -8   87.08    4.30
   1   4  -7   15.53    1.78
   1   4  -7   13.67    1.51
   1   4  -7   13.96    1.53
   1  -4  -7   10.34    1.41
  -1  -4   7   13.45    1.90
  -1  -4   7   18.58    3.77
   1  -4  -7   12.93    1.78
   1  -4  -7   10.94    1.60
  -1  -4   7   14.90    1.75
  -1  -4   7    8.15    4.00
   1   4  -7   12.85    1.62
   1   4  -7    9.16    1.13
  -1   4   7   10.17    1.18
   1   4  -7   18.35    2.24
   1  -4  -7   12.16    2.71
   1  -4  -7   24.01    5.36
   1   4  -7   10.79    1.53
   1   4  -6  416.32   22.73
   1   4  -6  269.11   15.31
  -1   4   6  275.92    9.26
   1   4  -6  375.48   10.95
   1  -4  -6  523.32   22.51
  -1  -4   6  417.54   33.22
   1  -4  -6  228.54   12.62
   1   4  -6  385.65   10.88
   1  -4  -6  301.42   13.57
   1   4  -6  441.76   12.43
   1   4  -6  335.28   10.25
   1   4  -6  296.69    9.55
   1   4  -6  262.53    9.13
  -1   4   6  244.81   14.01
   1  -4  -6  312.54   10.54
   1  -4  -6  242.86   16.55
   1  -4  -6  307.70   10.42
   1  -4  -6  321.08   10.67
  -1  -4   6  326.22   10.54
  -1  -4   6  520.63   19.86
  -1  -4   6  363.03   11.67
  -1   4   6  288.53   16.87
   1   4  -6  333.13   18.02
   1   4  -5  139.31   11.93
   1   4  -5  118.57    5.18
   1   4  -5  122.63    5.31
   1  -4  -5  183.26   13.04
  -1  -4   5  231.66   23.37
   1  -4  -5   89.94    8.94
  -1  -4   5  133.67   10.30
   1   4  -5  146.08    6.26
   1  -4  -5  105.91    7.27
   1   4  -5  112.26    5.01
  -1   4   5   91.13    7.77
   1   4  -5  126.42    5.39
   1  -4  -5  111.89    5.33
   1  -4  -5  119.95    5.90
   1  -4  -5   93.33    9.69
   1  -4  -5  107.15    4.88
   1  -4  -5  109.13    5.41
  -1  -4   5  152.57    6.89
   1  -4  -5  111.52    5.48
  -1  -4   5  110.46    5.28
   1   4  -5  110.27    9.45
  -1   4   5   95.44    8.64
  -1  -4   5  126.64    5.83
  -1  -4   5  197.28   11.07
   1  -4  -4 1273.21   43.96
   1   4  -4 1411.63   32.98
   1   4  -4 1352.26   32.83
   1   4  -4 1405.75   32.99
  -1  -4   4 1673.16   41.76
  -1   4   4 1110.87   37.71
  -1   4   4 1167.56   39.29
   1   4  -4 1473.69   33.24
  -1   4   4 1210.66   39.08
   1  -4  -4 1343.26   42.61
   1   4  -4 1627.00   48.12
   1   4  -4 1632.87   43.63
   1  -4  -3    6.93    2.47
  -1  -4   3   13.58    2.63
  -1   4   3    4.51    1.47
  -1   4   3    4.25    1.50
  -1  -4   3    5.58    1.67
  -1  -4   3    6.49    0.93
   1   4  -3    7.29    2.43
   1   4  -3    8.70    2.63
   1   4  -3    8.70    2.37
   1   4  -3    7.10    2.47
  -1   4   3    7.01    2.01
   1   4  -3    6.60    0.97
   1   4  -3    6.59    0.96
  -1  -4   2 2682.42   60.67
   1  -4  -2 2822.83   68.54
  -1   4   2 1700.27   51.96
  -1   4   2 1710.03   51.39
   1   4  -2 2579.74   61.72
   1  -4  -2 2073.92   57.03
   1   4  -2 2591.58   60.77
   1  -4  -2 2409.44   50.28
  -1  -4   1 1484.14   41.41
   1  -4  -1 1802.10   51.88
  -1   4   1  950.08   29.44
  -1   4   1  901.97   28.92
   1  -4  -1 1056.53   33.88
   1   4  -1 1384.13   38.59
  -1  -4   1 1703.51   35.33
   1   4  -1 1345.33   36.94
  -1  -4   1 2447.97   93.90
   1  -4  -1 1332.17   29.76
  -1  -4   0 2054.68   58.58
   1  -4   0 1696.47   52.36
  -1  -4   0 3034.68   81.65
  -1   4   0 2913.36   69.40
  -1   4   0 2036.94   53.79
  -1   4   0 1929.19  103.78
   1   4   0 2563.81   62.74
  -1  -4   0 1739.45   50.55
   1   4   0 1919.42   52.39
  -1  -4   0 1997.01   46.89
  -1  -4  -1  132.02    9.97
   1  -4   1  153.05    9.39
   1  -4   1  104.97    4.55
   1   4   1  239.86   14.94
  -1   4  -1  157.03    9.71
  -1   4  -1  158.53   12.20
   1  -4   1  141.59    7.71
  -1   4  -1  214.30   19.04
  -1  -4  -1  105.15    7.33
   1  -4   1  263.65   32.70
  -1   4  -1  200.04   16.41
   1  -4   2 1163.88   36.86
  -1  -4  -2  717.60   26.74
  -1   4  -2 1153.74   38.85
   1  -4   2 1027.82   27.99
  -1  -4  -2  829.94   33.85
  -1  -4  -2  768.64   28.86
   1  -4   2 1150.83   30.79
   1   4   2  695.79   23.99
   1   4   2 1098.35   36.43
   1   4   2  986.72   31.12
  -1   4  -3  258.17    7.80
  -1  -4  -3  256.22   13.53
  -1   4  -3  336.65   19.12
  -1   4  -3  314.82   18.49
   1  -4   3  393.73   14.00
  -1  -4  -3  235.23   16.05
   1  -4   3  243.54    9.26
  -1   4  -3  259.50    7.69
   1   4   3  213.74   10.23
   1  -4   3  282.00   11.55
   1   4   3  229.15   12.60
   1   4   3  242.47   12.30
   1  -4   4  296.38   14.37
   1   4   4  225.35   13.34
   1   4   4  222.10   13.40
  -1   4  -4  262.85    8.31
   1   4   4  207.62   10.94
  -1   4  -4  313.36    8.88
  -1  -4  -4  255.13    9.48
  -1  -4  -4  252.76   18.10
   1  -4   4  320.97   10.76
  -1  -4  -4  242.13    8.91
  -1   4  -4  273.56    8.55
  -1   4  -4  310.84    8.91
   1  -4   4  276.36    9.58
  -1   4  -4  315.33   18.72
  -1   4  -4  338.91   18.98
  -1   4  -5   94.91   10.49
  -1   4  -5  103.02   10.39
  -1   4  -5   99.29    4.56
  -1  -4  -5   67.84    6.75
  -1   4  -5  102.24    5.35
   1   4   5   65.38    5.92
  -1   4  -5   70.69    3.52
  -1   4  -5   79.26    3.75
  -1   4  -5   87.00    4.11
  -1  -4  -5   85.19    5.16
  -1  -4  -5   80.96    4.51
  -1  -4  -5   74.49   10.16
   1  -4   5  100.96    5.76
  -1  -4  -5   82.69    4.66
  -1  -4  -5   81.60    4.53
  -1   4  -5   99.59    4.94
   1  -4   5   96.85    5.22
   1  -4   5  104.20    6.11
   1  -4   5  135.19   11.14
   1   4   5   66.07    7.30
   1   4   5   70.62    7.82
  -1   4  -6   37.11    7.04
  -1   4  -6   45.67    3.29
   1  -4   6   44.55    5.36
  -1   4  -6   45.34    3.90
  -1  -4  -6   26.51    4.28
  -1   4  -6   43.36    3.43
  -1   4  -6   44.76    2.94
  -1   4  -6   35.71    2.32
  -1   4  -6   42.56    2.53
  -1   4  -6   37.48    2.48
  -1  -4  -6   32.52    2.86
  -1  -4  -6   30.33    6.35
   1  -4   6   34.02    2.82
  -1  -4  -6   32.30    2.83
  -1  -4  -6   32.79    2.87
   1  -4   6   37.32    6.41
   1  -4   6   44.35    3.62
  -1   4  -6   36.04    6.03
   1   4   6   35.07    5.78
  -1   4  -7   55.07    2.68
  -1   4  -7   66.85    3.34
  -1   4  -7   58.65    2.97
  -1  -4  -7   44.95    2.93
  -1  -4  -7   44.72    3.36
  -1  -4  -7   41.64    5.41
  -1   4  -7   65.78    4.01
  -1   4  -7   72.50    4.81
  -1  -4  -7   58.50    3.68
  -1  -4  -7   50.91    3.37
   1  -4   7   56.30    3.44
   1  -4   7   46.64    3.72
   1  -4   7   19.66    4.67
  -1  -4  -7   72.63    5.20
   1   4   7   43.38    2.55
  -1   4  -7   53.74    2.77
  -1   4  -8   39.65    2.26
   1  -4   8   34.14    3.03
  -1  -4  -8   34.46    2.36
  -1   4  -8   37.02    2.03
   1   4   8   28.96    1.73
  -1   4  -8   31.76    2.43
  -1   4  -8   44.08    3.18
  -1  -4  -8   44.56    3.88
  -1   4  -8   38.54    2.56
   1  -4   9    0.67    0.37
  -1   4  -9    1.72    0.40
   1   4   9    1.79    0.37
  -1  -5   9   33.60    1.69
   1   5  -8   14.26    1.19
  -1  -5   8   14.49    1.67
  -1  -5   8    9.42    1.66
   1  -5  -8   10.65    1.24
   1   5  -8   11.65    1.16
   1   5  -8   11.96    0.92
   1   5  -8   11.98    1.33
  -1   5   8    8.96    0.84
  -1  -5   8   10.28    1.52
   1   5  -7  198.32    6.36
   1   5  -7  196.39    6.00
   1   5  -7  191.28    6.25
   1  -5  -7  190.43    6.94
  -1  -5   7  236.66    7.45
   1   5  -7  207.03    6.87
  -1  -5   7  175.49    8.29
  -1   5   7  150.29    5.68
   1   5  -7  180.28    6.65
   1  -5  -7  177.96    6.48
   1  -5  -6   11.42    1.54
   1  -5  -6   11.15    1.67
  -1  -5   6   11.94    2.38
  -1  -5   6   14.98    1.78
   1  -5  -6   11.50    1.73
   1  -5  -6   11.87    1.73
   1   5  -6   15.52    1.96
   1   5  -6   10.53    1.29
   1   5  -6   13.06    1.52
   1   5  -6   10.88    1.29
   1   5  -5  165.79   12.36
  -1   5   5  142.18   10.81
   1   5  -5  207.23   15.36
   1   5  -5  179.13    6.72
   1  -5  -5  144.04    8.24
  -1  -5   5  186.71   10.00
   1   5  -5  173.22    6.61
   1   5  -5  197.74    7.00
   1  -5  -5  177.81    7.23
   1  -5  -5  179.42    7.68
   1  -5  -5  129.80   11.98
  -1  -5   5  187.35    7.49
   1  -5  -5  168.29    7.24
  -1  -5   5  243.66    9.19
   1  -5  -5  169.19    7.10
  -1  -5   5  208.02    8.44
   1   5  -5  227.02    7.90
   1   5  -4   27.48    2.18
   1   5  -4   31.94    2.29
   1   5  -4   30.34    2.27
   1  -5  -4   25.44    3.56
  -1  -5   4   30.85    4.03
   1   5  -4   26.94    2.17
  -1   5   4   22.77    3.64
   1  -5  -4   42.04    5.69
   1  -5  -4   27.48    2.46
  -1  -5   4   37.37    3.25
   1  -5  -4   32.05    2.96
   1  -5  -4   24.72    5.10
   1  -5  -4   28.87    2.72
  -1  -5   4   33.73    3.04
   1  -5  -4   28.42    2.45
   1  -5  -4   28.31    5.06
   1   5  -4   34.23    5.83
  -1  -5   4   31.95    2.84
  -1   5   4   25.31    4.10
   1   5  -3 1757.35   41.77
  -1   5   3 1740.20   49.06
   1  -5  -3 1933.71   43.43
   1  -5  -3 1845.12   49.70
  -1  -5   3 1878.23   42.19
   1  -5  -3 1578.87   44.17
   1  -5  -3 1633.28   54.49
   1  -5  -3 1715.13   43.12
  -1  -5   3 2322.84   54.54
   1  -5  -3 1879.02   43.63
  -1  -5   3 1835.69   42.90
   1  -5  -3 1711.88   52.05
   1   5  -3 2249.25   58.95
  -1  -5   3 1898.34   57.12
   1   5  -3 2214.42   57.94
  -1  -5   3 1913.53   51.52
  -1   5   3 1508.09   47.24
   1   5  -3 1810.71   41.83
   1  -5  -2   30.90    6.09
  -1  -5   2   31.85    5.29
   1  -5  -2   28.37    2.49
  -1  -5   2   34.39    2.36
  -1  -5   2   35.08    8.21
   1  -5  -2   20.09    3.86
   1   5  -2   31.14    5.26
   1   5  -2   34.61    5.11
   1  -5  -1  848.37   32.18
   1   5  -1 1327.85   39.07
   1   5  -1 1135.87   36.85
   1  -5  -1  964.64   35.11
  -1  -5   1 1519.31   46.09
   1  -5  -1 1774.14   59.75
  -1  -5   1 1027.06   27.34
   1  -5  -1 1397.67   30.60
   1  -5   0  132.31    8.40
  -1   5   0  225.51   22.28
   1   5   0  176.04   10.82
  -1  -5   0  150.93    9.28
  -1   5   0  198.78   36.57
   1   5   0  117.93    7.71
   1  -5   0  145.16   10.21
  -1  -5   0  190.84   13.91
   1  -5   0  133.76    5.82
  -1  -5   0  168.04    6.53
  -1  -5  -1  442.18   18.38
  -1   5  -1  631.70   27.78
   1  -5   1  479.80   16.59
  -1   5  -1  733.71   32.10
   1  -5   1  422.69   13.00
   1  -5   1  563.84   21.53
  -1  -5  -2  310.15   20.54
  -1  -5  -2  297.27   16.65
   1  -5   2  383.05   15.87
   1   5   2  281.93   13.86
  -1  -5  -2  299.56   15.18
  -1   5  -2  487.17   25.10
  -1   5  -2  484.42   25.21
   1  -5   2  575.70   44.77
   1  -5   2  531.82   24.59
   1  -5   2  305.77    9.98
   1  -5   3  865.77   26.16
  -1   5  -3  723.01   19.56
   1  -5   3  848.83   21.19
  -1  -5  -3  675.03   24.79
  -1  -5  -3  688.47   29.38
  -1  -5  -3  730.22   33.60
  -1  -5  -3  766.09   22.96
  -1  -5  -3  713.89   20.40
  -1  -5  -3  814.39   22.66
   1  -5   3 1073.27   24.60
  -1  -5  -3  808.56   21.74
  -1   5  -3 1073.29   39.17
  -1   5  -3 1074.70   38.55
  -1   5  -3 1074.18   36.40
   1  -5   3  984.33   38.25
   1  -5   3  882.96   22.09
   1  -5   3 1047.67   23.70
   1   5   3  662.94   25.85
   1   5   3  658.18   25.64
   1  -5   4    2.93    1.28
  -1   5  -4    1.45    0.53
  -1   5  -4    2.24    0.65
  -1  -5  -4    2.74    0.92
   1  -5   4    1.77    0.71
  -1  -5  -4    1.10    0.80
  -1  -5  -4    0.96    0.65
  -1  -5  -4    1.63    1.16
  -1  -5  -4    1.97    2.28
  -1  -5  -4    3.05    0.89
  -1  -5  -4    1.58    0.78
   1  -5   4    3.85    1.34
  -1  -5  -4    1.67    0.88
  -1   5  -4    3.26    0.84
  -1   5  -4    1.49    1.96
  -1   5  -4    2.67    1.79
   1  -5   4    2.52    2.06
   1  -5   4    6.28    1.60
   1   5   4    1.71    1.28
   1   5   4    2.30    1.46
   1   5   5    4.70    2.06
  -1   5  -5    6.33    2.61
  -1   5  -5    8.61    3.59
   1  -5   5    6.12    2.68
  -1  -5  -5    7.05    1.63
  -1  -5  -5   18.66    7.86
  -1  -5  -5    6.38    1.32
  -1  -5  -5    4.04    2.74
  -1  -5  -5    5.68    0.97
   1  -5   5   10.19    1.97
  -1  -5  -5    6.53    1.29
   1  -5   5   10.08    1.65
   1  -5   5    9.27    1.93
  -1   5  -5    4.79    0.85
  -1   5  -5    5.81    0.92
  -1   5  -5    7.41    1.17
  -1   5  -5    5.95    1.45
   1  -5   5    6.94    1.51
   1  -5   5   20.43    2.83
   1  -5   6    2.14    1.00
   1   5   6    1.72    0.49
   1  -5   6    2.31    1.19
  -1  -5  -6    1.28    0.81
   1  -5   6    1.53    0.71
  -1  -5  -6    1.67    0.75
  -1  -5  -6    4.97    4.51
  -1  -5  -6    1.82    0.85
  -1   5  -6    1.58    0.56
  -1   5  -6    1.87    0.69
  -1   5  -6    1.66    0.58
  -1   5  -6    1.44    0.51
  -1   5  -6    2.06    0.80
  -1   5  -6    1.50    0.93
  -1   5  -6    0.94    0.44
  -1   5  -7   77.96    3.30
  -1   5  -7   68.97    2.80
  -1  -5  -7   65.62    3.90
  -1  -5  -7   62.86    3.45
   1  -5   7   76.93    5.24
  -1  -5  -7   84.69    4.35
   1  -5   7   79.23    4.02
  -1  -5  -7   70.06    3.89
  -1   5  -7  103.07    5.19
  -1   5  -7   92.95    4.17
   1  -5   7   66.10    4.03
  -1   5  -7   77.52    3.21
  -1  -5  -8    1.20    1.15
  -1   5  -8    0.49    0.31
  -1   5  -8    0.50    0.32
  -1  -5  -8    0.30    0.40
  -1   5  -8    0.78    0.42
   1  -5   8    0.93    0.48
   1   5   8    0.50    0.26
  -1   5  -8    0.93    0.46
  -1   5  -8    0.55    0.51
  -1   5  -8    1.20    0.53
   1   6  -8   12.13    0.93
   1   6  -8   12.55    0.99
   1   6  -8   11.72    0.98
   1   6  -7   28.93    1.68
   1   6  -7   31.07    1.75
  -1  -6   7   35.38    3.05
   1  -6  -7   27.21    2.07
   1  -6  -7   24.43    1.81
   1   6  -7   29.45    1.81
   1   6  -7   23.83    1.45
   1   6  -7   27.85    1.87
   1   6  -6  383.64   10.46
   1   6  -6  301.43    9.63
   1   6  -6  313.76    9.64
   1  -6  -6  310.41   10.47
   1  -6  -6  371.69   11.39
  -1  -6   6  508.05   14.80
  -1  -6   6  418.50   11.58
   1   6  -6  493.62   11.70
   1   6  -6  341.10   10.20
   1  -6  -5    4.93    1.14
   1  -6  -5    4.06    1.12
   1  -6  -5    4.46    0.93
   1  -6  -5    5.37    1.25
   1   6  -5    4.28    0.91
   1   6  -5    5.96    2.71
  -1  -6   5    8.12    1.83
   1   6  -5    3.59    0.76
   1   6  -5    3.28    0.71
   1   6  -5    4.84    0.96
  -1  -6   4  597.26   31.52
   1   6  -4  348.34   11.04
   1  -6  -4  415.27   12.87
  -1  -6   4  505.42   14.62
   1  -6  -4  329.88   11.67
   1  -6  -4  557.99   23.84
   1  -6  -4  399.85   12.72
  -1  -6   4  425.26   12.24
   1  -6  -4  311.12   19.84
   1  -6  -4  328.93   11.49
  -1  -6   4  399.32   12.48
  -1  -6   4  491.11   14.34
   1  -6  -4  375.51   12.55
   1   6  -4  381.87   11.28
   1   6  -4  437.16   21.97
   1   6  -4  387.19   19.60
  -1  -6   4  513.11   15.11
  -1  -6   4  670.76   46.84
   1  -6  -3   26.44    2.10
   1  -6  -3   37.08    3.10
   1  -6  -3   30.60    2.65
   1  -6  -3   27.17    5.58
   1  -6  -3   27.57    3.27
   1  -6  -3   32.20    2.90
  -1  -6   3   47.15    3.82
  -1  -6   3   33.32    2.69
   1  -6  -3   32.90    2.82
   1  -6  -3   31.44    2.72
   1  -6  -3   35.33    2.93
   1  -6  -3   50.37    6.84
  -1  -6   3   48.40    3.75
  -1  -6   3   37.43    2.67
   1  -6  -3   21.65    3.25
  -1  -6   3   42.15    9.17
   1   6  -3   46.63    7.03
   1   6  -3   41.06    6.26
   1  -6  -3   31.14    5.16
  -1  -6   3   42.31    3.66
  -1  -6   3   29.00    9.29
   1  -6  -2  333.66   11.44
   1  -6  -2  406.06   24.10
   1  -6  -2  365.04   13.22
   1  -6  -2  254.85   15.60
   1  -6  -2  450.70   13.04
  -1  -6   2  398.27   18.70
   1  -6  -2  376.81   11.90
   1  -6  -2  348.65   11.79
  -1  -6   2  561.56   15.27
  -1  -6   2  452.32   12.39
   1  -6  -2  397.32   12.07
   1  -6  -2  338.38   20.24
  -1  -6   2  364.62   11.50
  -1  -6   2  390.96   12.06
   1  -6  -2  407.50   12.94
   1   6  -2  325.46   16.48
   1  -6  -2  343.66   17.59
   1   6  -2  397.80   18.93
   1   6  -2  488.17   20.94
  -1  -6   2  529.95   16.48
  -1  -6   1    1.29    0.74
   1  -6  -1    0.65    0.54
   1  -6  -1    2.36    2.20
  -1  -6   1    8.41   12.73
   1  -6  -1    1.40    0.89
  -1  -6   1    4.73    2.25
  -1  -6   1    1.54    0.65
  -1  -6   1    0.94    0.90
   1  -6  -1   -0.07    1.11
   1  -6  -1    0.81    1.66
  -1  -6   1    0.19    1.80
  -1  -6   1    0.99    3.23
   1  -6  -1    2.15    0.86
  -1  -6   1    1.65    1.83
   1   6  -1    0.32    0.83
   1  -6  -1    1.50    1.31
   1   6  -1    0.45    0.86
  -1  -6   0 2840.52  125.94
   1  -6   0 1616.27   39.75
   1  -6   0 2581.27   55.20
   1  -6   0 2269.58   94.73
  -1  -6   0 1427.15   38.37
   1  -6   0 1327.78   43.56
  -1   6   0 1427.29   47.88
   1   6   0  949.24   39.55
   1  -6   0 1837.45   42.98
   1  -6   0 2406.91   70.82
  -1  -6   0 1949.40   41.78
  -1  -6   0 2099.36   44.22
  -1  -6   0 2566.09   63.44
  -1  -6   0 2276.62   49.79
  -1  -6   0 1666.23   52.88
   1  -6   1  853.40   37.24
   1  -6   1  485.34   31.37
  -1  -6  -1  207.91   19.85
   1  -6   1  370.96   12.10
   1  -6   1  320.70   11.47
  -1   6  -1  632.32   30.12
  -1   6  -1  383.50   19.29
   1  -6   1  443.21   13.73
  -1  -6  -1  471.95   13.94
   1  -6   1  404.36   18.71
   1  -6   1  508.47   23.76
  -1  -6  -1  365.75   12.51
   1  -6   1  719.22   21.84
  -1  -6  -2  166.58    6.76
  -1  -6  -2  157.14    9.00
  -1  -6  -2  143.62    5.57
  -1  -6  -2  155.64    7.06
   1  -6   2  187.75    7.57
  -1  -6  -2  170.32    7.12
   1  -6   2  156.24    6.23
   1  -6   2  175.07    6.72
  -1  -6  -2   76.79   10.28
  -1  -6  -2  132.97    5.41
  -1   6  -2  245.67   17.66
  -1   6  -2  231.35   17.02
   1  -6   2  232.58   10.82
  -1  -6  -3   12.46    2.10
  -1  -6  -3   11.29    1.36
  -1  -6  -3    7.96    2.46
  -1  -6  -3   11.74    2.19
  -1  -6  -3   11.70    1.60
  -1  -6  -3   10.04    3.95
  -1  -6  -3    9.60    2.29
   1  -6   3   14.13    1.78
  -1  -6  -3   12.82    1.86
   1  -6   3   20.63    2.74
  -1  -6  -3   11.42    4.89
  -1  -6  -3   15.07    2.06
   1  -6   3   13.29    1.71
  -1  -6  -3   12.89    1.85
   1  -6   3   16.56    3.52
  -1   6  -3   11.52    4.09
  -1   6  -3   14.45    4.49
  -1   6  -3   16.23    4.50
   1  -6   3   15.81    2.56
  -1   6  -4   91.46    3.91
  -1   6  -4  111.29    4.41
  -1   6  -4   90.06    3.89
  -1  -6  -4  104.54    6.10
  -1  -6  -4   78.37   10.85
  -1  -6  -4   99.94    4.70
  -1  -6  -4  109.51    5.64
   1  -6   4  144.14    7.14
   1  -6   4  109.55    5.47
  -1  -6  -4  192.31   17.67
   1  -6   4  151.61    7.35
  -1  -6  -4  105.60    5.31
   1  -6   4  164.55   11.49
  -1   6  -4  126.39   12.48
  -1   6  -4  126.79   12.91
   1  -6   4  150.62    8.28
  -1  -6  -5    1.86    0.61
   1  -6   5    2.80    0.95
   1  -6   5    5.02    1.50
  -1  -6  -5    2.96    1.10
  -1  -6  -5    2.48    1.14
  -1  -6  -5    1.74    0.83
  -1   6  -5    3.26    0.67
  -1   6  -5    4.19    0.76
  -1   6  -5    2.99    0.73
   1  -6   5    4.57    2.02
   1  -6   5    3.50    1.69
   1  -6   6  188.17    9.50
  -1  -6  -6  139.41    5.95
  -1  -6  -6  132.09    5.60
   1  -6   6  179.56    9.14
   1  -6   6  165.86    6.37
  -1   6  -6  126.39    4.55
  -1   6  -6  151.58    4.90
  -1   6  -6  195.04    6.97
  -1   6  -6  115.72    4.30
  -1   6  -7    4.26    0.86
  -1   6  -7    1.82    0.63
  -1  -6  -7    2.43    0.67
  -1  -6  -7    4.68    1.83
   1  -6   7    1.70    0.91
  -1  -6  -7    3.58    0.87
   1  -6   7    2.82    0.72
  -1   6  -7    3.00    0.71
  -1   6  -7    3.41    0.59
   1   6   7    1.79    0.37
  -1   6  -7    2.63    0.46
  -1   6  -7    4.16    0.58
   1  -6   8    5.26    0.72
  -1  -6  -8    3.39    0.72
  -1   6  -8    7.08    0.59
  -1   6  -8    3.25    0.61
  -1   6  -8    2.79    0.47
  -1  -6  -8    2.93    0.55
  -1  -6  -8    7.50    0.90
  -1  -7   7   38.71    2.64
  -1  -7   7   36.46    3.20
   1   7  -7   29.36    1.50
   1  -7  -7   28.58    1.83
   1  -7  -7   32.87    1.94
   1   7  -6    0.37    0.34
   1   7  -6    0.30    0.25
   1   7  -6    0.84    0.32
  -1  -7   6    0.19    0.31
   1  -7  -6    0.95    0.67
   1  -7  -6    0.23    0.49
   1  -7  -6    0.92    0.68
   1   7  -6    0.56    0.32
   1   7  -6    0.43    0.27
  -1  -7   6    0.27    1.06
   1  -7  -5  191.93    6.94
   1  -7  -5  221.88    7.54
  -1  -7   5  249.03    7.76
   1  -7  -5  218.40    7.82
  -1  -7   5  233.49    7.06
   1  -7  -5  180.29    6.40
   1   7  -5  175.99    5.72
   1   7  -5  180.01    5.95
   1   7  -5  190.05    5.92
   1   7  -5  170.37    5.67
  -1  -7   4   77.28    4.05
   1  -7  -4   74.89    4.41
  -1  -7   4   96.29    5.55
   1  -7  -4   81.31    4.36
   1  -7  -4   71.93    4.14
   1  -7  -4  162.53   16.55
   1   7  -4   57.55    2.78
   1   7  -4   48.67    2.54
  -1  -7   4  132.93    8.43
  -1  -7   4  101.18    6.30
  -1  -7   4   77.82    3.94
   1  -7  -4   59.11    3.54
  -1  -7   4   87.96    4.37
   1  -7  -3  263.71    9.49
   1  -7  -3  305.19   12.55
  -1  -7   3  293.51   12.80
  -1  -7   3  253.79    8.59
   1  -7  -3  314.31    9.77
  -1  -7   3  393.20   13.60
   1  -7  -3  247.05    8.36
  -1  -7   3  281.51    9.22
  -1  -7   3  306.02    9.46
   1  -7  -3  280.44   10.13
  -1  -7   3  312.02    9.98
   1  -7  -3  381.76   22.26
   1  -7  -3  196.11    9.86
   1  -7  -3  256.05    9.30
   1  -7  -3  292.74    9.65
  -1  -7   3  406.97   12.26
   1  -7  -3  323.51    9.99
   1  -7  -3  215.17    7.73
   1   7  -3  233.79   13.63
   1   7  -3  201.95   11.88
  -1  -7   3  452.27   16.90
   1  -7  -2  110.88    6.04
  -1  -7   2  111.82    4.79
  -1  -7   2   97.77    4.65
   1  -7  -2   95.96    4.98
  -1  -7   2  115.82    5.50
   1  -7  -2   91.02    5.65
   1  -7  -2  112.18   12.56
   1  -7  -2   78.00    6.94
  -1  -7   2  106.13    4.63
   1  -7  -2  123.02    5.39
   1  -7  -2   99.21    4.80
   1   7  -2   82.26    7.14
  -1  -7   2  130.91    7.66
  -1  -7   2   99.32    4.85
   1  -7  -2  120.19    5.43
   1  -7  -2   75.56    3.86
  -1  -7   2   99.87    8.55
  -1  -7   2  120.20    8.20
   1  -7  -2  107.37    6.32
   1  -7  -2   89.17    5.92
   1   7  -2   74.22    6.32
  -1  -7   1  385.07   12.38
  -1  -7   1  486.57   14.17
  -1  -7   1  460.57   21.51
   1  -7  -1  447.91   14.63
   1  -7  -1  596.77   15.16
   1  -7  -1  584.76   17.72
  -1  -7   1  747.30   21.03
   1  -7  -1  421.28   25.95
  -1  -7   1  585.48   23.87
   1   7  -1  296.02   14.65
  -1  -7   1  450.15   13.13
   1  -7  -1  589.09   20.30
   1  -7  -1  464.22   14.26
   1  -7  -1  511.18   13.57
   1  -7  -1  427.83   12.89
   1  -7  -1  440.89   33.74
  -1  -7   1  412.46   13.18
  -1  -7   0   30.56    2.11
   1  -7   0   26.50    2.13
  -1  -7   0   50.27    4.25
   1  -7   0   73.07   15.94
   1  -7   0   46.98    4.25
  -1  -7   0   49.37    3.69
  -1  -7   0   41.90    6.32
  -1  -7   0   83.32   14.32
   1  -7   0   64.09    4.98
  -1  -7   0   34.69    2.63
   1  -7   0   38.84    2.99
   1  -7   0   83.13   11.20
  -1  -7   0   85.19   19.82
  -1  -7   0   73.37   12.98
   1  -7   0   38.76   10.21
  -1  -7  -1  300.15   14.30
  -1  -7  -1  368.06   25.74
   1  -7   1  350.98   10.81
  -1  -7  -1  301.32    9.62
  -1  -7  -1  266.77    9.13
  -1  -7  -1  291.60   10.13
   1  -7   1  266.17    9.25
  -1  -7  -1  256.31    8.76
  -1  -7  -1  331.94   11.05
   1  -7   1  329.68   11.19
   1  -7   1  420.90   23.32
  -1  -7  -1  424.83   23.11
  -1  -7  -1  338.90   11.12
  -1   7  -1  236.16   13.13
  -1   7  -1  246.94   13.74
  -1  -7  -2    0.90    0.66
  -1  -7  -2    4.05    3.11
  -1  -7  -2    1.60    0.92
  -1  -7  -2    1.55    0.81
   1  -7   2    0.83    0.65
   1  -7   2    1.43    0.84
  -1  -7  -2    1.28    0.56
  -1  -7  -2    1.44    1.07
  -1   7  -2    1.61    1.55
  -1   7  -2    0.82    1.02
  -1  -7  -2    1.85    0.70
  -1  -7  -2    1.61    0.82
  -1  -7  -2    0.63    1.45
  -1  -7  -2    4.76    1.61
   1  -7   2    3.35    2.25
  -1  -7  -2    2.31    1.10
   1  -7   2    0.37    0.71
   1  -7   2    0.87    0.62
  -1  -7  -2    0.73    0.77
   1  -7   2    1.19    0.69
  -1   7  -3   63.70    2.98
   1  -7   3  130.65    6.15
  -1  -7  -3  113.71    5.79
   1  -7   3  124.03    5.37
  -1  -7  -3  122.94    6.90
  -1  -7  -3  114.40    6.06
  -1  -7  -3  123.03    9.03
  -1  -7  -3  104.82    4.50
  -1  -7  -3  115.43    5.23
   1  -7   3  124.09    9.61
  -1  -7  -3   84.85   11.73
  -1  -7  -3  129.05    5.87
  -1  -7  -3  106.47    5.27
  -1  -7  -3  112.31    5.32
  -1  -7  -3   92.80    3.82
   1  -7   3  162.31    7.73
  -1  -7  -3  183.59   12.92
  -1  -7  -3  102.24    7.84
  -1   7  -3  115.87   10.86
  -1   7  -3   99.10    9.29
   1  -7   3  172.19   11.72
   1  -7   4  155.39    7.58
  -1  -7  -4  139.28    6.29
  -1  -7  -4  127.97    6.14
   1  -7   4  194.81    8.21
   1  -7   4  144.39    5.98
  -1  -7  -4  128.16    5.22
  -1  -7  -4  132.86    6.38
   1  -7   4  160.55    6.32
  -1   7  -4   86.39    3.65
  -1  -7  -5  102.60    5.06
   1  -7   5  113.45    4.96
  -1   7  -5   70.87    2.84
  -1   7  -5   86.43    3.16
  -1  -7  -5  104.57    4.72
  -1  -7  -5   91.87    4.35
  -1   7  -6    5.13    0.61
  -1  -7  -6    4.87    1.02
  -1  -7  -6   10.96    2.36
  -1  -7  -6    4.34    0.86
   1  -7   6    3.82    0.82
  -1  -7  -6    4.65    1.04
   1  -7   6    6.46   14.15
  -1   7  -6    3.82    0.67
  -1   7  -6    3.49    0.49
  -1   7  -6    4.19    0.53
   1  -7   6    5.15    2.22
  -1   7  -6    3.33    0.52
  -1   7  -7    9.52    0.87
  -1   7  -7    8.90    0.79
  -1  -7  -7   10.28    1.15
  -1  -7  -7   10.00    1.06
  -1  -8   6   43.17    3.22
   1  -8  -6   59.27    5.12
   1  -8  -6   21.80    1.56
  -1  -8   5    1.15    1.62
  -1  -8   5    0.44    0.35
   1   8  -5    0.28    0.15
   1   8  -5    0.23    0.18
   1   8  -5    0.12    0.14
   1  -8  -4  136.36    6.28
   1  -8  -4  149.46    5.31
   1  -8  -4  131.87    5.17
   1  -8  -4  131.33    4.97
  -1  -8   4  159.06    5.54
  -1  -8   4  161.38    5.38
  -1  -8   3    1.58    1.56
   1  -8  -3    0.72    0.66
  -1  -8   3    0.48    0.61
  -1  -8   3   -0.24    0.61
   1  -8  -3   -0.54    0.80
   1  -8  -3    0.44    0.65
  -1  -8   3    0.35    0.75
   1  -8  -3    0.88    0.71
   1  -8  -3    0.34    0.65
   1  -8  -3    1.55    1.22
   1  -8  -2  395.97   10.40
  -1  -8   2  290.81    9.49
   1  -8  -2  288.00    9.41
   1  -8  -2  407.53   15.77
  -1  -8   2  396.63   11.31
  -1  -8   2  410.24   17.53
   1  -8  -2  349.22   11.48
   1  -8  -2  391.78   13.78
   1  -8  -2  389.62   22.87
   1  -8  -2  326.88   10.72
   1  -8  -2  383.23   10.22
   1  -8  -2  323.21   12.97
   1  -8  -2  341.81   10.14
   1  -8  -2  262.99   11.49
  -1  -8   2  339.39   10.57
   1  -8  -2  281.57    9.32
  -1  -8   2  340.53   10.00
   1  -8  -1    9.69    1.89
  -1  -8   1    9.45    1.23
  -1  -8   1   10.50    1.56
   1  -8  -1    8.32    1.19
   1  -8  -1   11.96    3.04
   1  -8  -1   13.21    1.60
   1  -8  -1   12.13    1.99
  -1  -8   1   12.52    3.96
   1  -8  -1    9.59    2.75
   1  -8  -1   12.77    1.42
   1  -8  -1   10.39    1.36
   1  -8  -1   13.19    1.84
   1  -8  -1    4.36    5.16
  -1  -8   1   12.50    1.53
  -1  -8   1   11.99    1.31
  -1  -8   0   28.96    2.45
  -1  -8   0   31.49    2.39
   1  -8   0   34.12    2.61
   1  -8   0   27.45    1.94
   1  -8   1   71.03    4.65
  -1  -8  -1   60.59    3.79
  -1  -8  -1   56.85    3.08
  -1  -8  -1   75.64    6.94
  -1  -8  -1   62.79    4.24
  -1  -8  -1   86.52    5.01
   1  -8   1   69.66    6.42
  -1  -8  -1   35.42    5.39
  -1  -8  -1   51.33    6.89
  -1  -8  -1   72.91    3.67
   1  -8   1   60.76    3.63
   1  -8   1   67.76    3.67
  -1  -8  -1   62.70    3.30
  -1  -8  -1   61.15    3.90
  -1  -8  -1   64.92    3.37
   1  -8   1   61.97    3.30
   1  -8   2  402.99   17.38
  -1  -8  -2  257.48    8.50
  -1  -8  -2  333.69   10.71
  -1  -8  -2  328.09   13.41
   1  -8   2  325.47   10.76
  -1  -8  -2  285.07    9.22
  -1  -8  -2  256.22    8.24
   1  -8   2  299.73    9.95
  -1  -8  -2  331.75   15.44
  -1  -8  -2  269.65    9.65
  -1  -8  -2  377.48   18.73
  -1  -8  -2  226.90   11.93
  -1  -8  -2  330.01    9.81
   1  -8   2  286.73    9.28
   1  -8   2  323.97    9.36
   1  -8   3   29.71    2.72
  -1  -8  -3   25.27    2.14
  -1  -8  -3   25.10    2.46
   1  -8   3   21.50    1.85
   1  -8   3   30.04    2.95
  -1  -8  -3   23.22    3.29
  -1  -8  -3   22.14    2.18
  -1  -8  -3   25.66    2.33
  -1  -8  -3   24.67    2.13
   1  -8   3   28.20    2.29
   1  -8   3   25.67    2.28
   1  -8   4   87.45    3.99
   1  -8   4  100.07    4.69
  -1   8  -4   53.08    2.23
  -1  -8  -4   82.05    3.90
  -1  -8  -4   75.19    5.26
   1  -8   4   83.22    5.44
  -1  -8  -4   75.45    3.88
  -1  -8  -4   94.32    4.39
   1  -8   4  103.76    4.36
  -1  -8  -4   87.03    5.24
  -1  -8  -5    0.74    1.97
  -1  -8  -5    1.20    0.94
   1  -8   5    1.14    0.54
   1  -8   5    1.80    1.24
  -1   8  -5    0.40    0.20
  -1   8  -5    0.40    0.16
  -1   8  -5    0.25    0.20
  -1  -8  -5   -0.14    0.87
  -1  -8  -6    9.22    1.33
  -1  -8  -6    7.53    0.96
  -1  -9   5  124.94    5.08
   1  -9  -4   35.52    4.49
   1  -9  -4   38.01    6.17
  -1  -9   3   38.97    2.23
  -1  -9   3   37.46    2.20
  -1  -9   2    1.95    0.66
   1  -9  -2    1.01    0.39
  -1  -9   2    1.36    0.54
   1  -9  -2    0.83    0.50
   1  -9  -2    2.82    1.68
  -1  -9   2    1.02    0.58
  -1  -9   2    0.83    2.93
   1  -9  -1  140.44    5.06
   1  -9  -1  180.61    8.54
  -1  -9   1  145.11    5.65
  -1  -9   1  136.27    4.98
   1  -9  -1  134.07    4.97
  -1  -9   1  129.73    5.11
  -1  -9   1  189.95    9.69
  -1  -9   0    8.68    1.15
   1  -9   0    8.65    1.20
   1  -9   0    8.35    1.12
  -1  -9   0    8.58    1.41
   1  -9   0    7.79    1.49
  -1  -9   0    7.49    2.35
  -1  -9   0    6.56    1.15
   1  -9   1  134.77    5.24
  -1  -9  -1  129.13    7.54
  -1  -9  -1  126.56    4.53
  -1  -9  -1  130.44    5.49
   1  -9   1  125.00    4.85
  -1  -9  -1  142.55    7.07
   1  -9   1  110.10    5.19
   1  -9   1  155.41    7.74
  -1  -9  -1  123.37    4.60
   1  -9   2   35.36    2.50
  -1  -9  -2   36.50    2.24
   1  -9   2   31.24    2.48
   1  -9   2   33.54    2.16
   1  -9   3   18.50    1.96
  -1  -9  -3   24.89    2.34
   1  -9   3   21.20    1.92
   1  -9   3   19.10    1.56
   1  -9   4    1.54    0.51
  -1 -10   2   49.59    3.58
  -1 -10   2   32.77    2.06
  -1 -10   1   28.11    2.06
  -1 -10   1   33.64    2.19
   1 -10   0  110.36    4.51
   1 -10   0  101.98    4.33
   1 -10   1    0.16    0.45
   1 -10   1    0.33    0.71
   1 -10   1    0.46    1.26
   1 -10   2   28.67    2.24
   1 -10   2   25.46    2.01
  -2   0  10   99.57    3.96
  -2   0  10   97.80    3.79
   2   0  -9    0.22    0.64
  -2   0   9    0.20    0.45
  -2   0   9    0.06    0.54
   2   0  -8  124.92    5.32
  -2   0   8  112.01    5.50
   2   0  -8   99.93    5.89
   2   0  -8   89.04    4.96
   2   0  -8  123.52    9.56
  -2   0   8   94.46    5.04
  -2   0   8   74.46    3.57
  -2   0   8  108.44    5.59
   2   0  -8  116.91    5.47
  -2   0   7    2.24    0.93
   2   0  -7    0.67    0.64
   2   0  -7   -0.09    1.04
  -2   0   7   -0.09    0.84
   2   0  -7   -2.55    5.70
  -2   0   7    0.33    0.62
  -2   0   7    0.28    0.54
   2   0  -7    1.26    1.02
  -2   0   7    0.29    1.02
  -2   0   7    0.52    0.46
   2   0  -7    1.33    0.74
   2   0  -7    0.63    0.76
   2   0  -7    0.22    0.94
  -2   0   7   -0.29    1.24
  -2   0   7    0.45    1.05
  -2   0   7   -0.36    1.64
  -2   0   6 2245.30   49.97
   2   0  -6 1943.32   47.90
   2   0  -6 1727.45   46.34
   2   0  -6 2194.31   48.71
  -2   0   6 2081.26   48.83
   2   0  -6 2156.90   48.30
   2   0  -6 2171.12   48.09
   2   0  -6 1963.85   47.66
  -2   0   6 3588.44   87.06
  -2   0   6 1609.46   53.76
  -2   0   6 2349.69   65.95
  -2   0   6 1688.95   46.52
   2   0  -6 2834.93   61.42
   2   0  -6 2935.35   53.81
   2   0  -6 2861.63   52.30
   2   0  -6 1722.84   46.86
   2   0  -6 2553.86   70.40
   2   0  -6 1940.10   47.45
   2   0  -5    0.55    1.26
   2   0  -5    5.39    2.00
   2   0  -5    0.26    0.41
   2   0  -5    4.18    0.78
   2   0  -5    0.65    0.51
   2   0  -5    0.76    0.54
  -2   0   5    1.03    0.90
   2   0  -5    4.87    1.20
  -2   0   5   -0.16    0.88
  -2   0   5    0.69    1.71
  -2   0   5    0.62    1.63
  -2   0   5    0.09    0.62
  -2   0   5   -0.10    0.70
   2   0  -4 1934.48   48.96
  -2   0   4 3106.98   54.02
  -2   0   4 3072.73   54.14
   2   0  -4 2302.82   53.74
  -2   0   4 1574.21   52.96
  -2   0   4 2281.39   60.40
   2   0  -4 2989.01   62.64
   2   0  -4 1832.69   48.76
   2   0  -4 1997.15   49.14
   2   0  -4 1887.74   48.85
  -2   0   4 3238.54   54.26
  -2   0   3    1.29    1.17
  -2   0   3    0.42    0.64
   2   0  -3    1.26    1.01
   2   0  -3    0.46    0.70
   2   0  -3    1.14    1.05
   2   0  -3    0.55    0.80
  -2   0   2  162.91    7.28
   2   0  -2  178.45    7.88
   2   0  -2  159.21    7.17
  -2   0   1    1.60    0.60
   2   0  -1    1.95    0.69
   2   0  -1    0.42    0.45
   2   0   0 4017.52  108.98
  -2   0   0 4887.94  107.15
  -2   0  -1    0.37    0.59
  -2   0  -1    0.95    0.37
   2   0   1    0.14    0.44
  -2   0  -1    1.89    0.84
   2   0   2  934.29   27.68
  -2   0  -2  980.68   26.91
  -2   0  -3    2.43    1.35
   2   0   3    0.27    0.63
  -2   0  -3    0.69    0.75
  -2   0  -4  122.50    4.56
  -2   0  -4  100.88    4.12
  -2   0  -4  122.40    4.57
  -2   0  -4   93.71    7.87
   2   0   4  110.89    8.25
  -2   0  -4   90.09    3.68
   2   0   4  119.95    4.92
   2   0   4  118.66    4.77
   2   0   4  108.00    4.70
  -2   0  -4  133.99    9.24
  -2   0  -5    4.67    0.94
   2   0   5    0.22    0.87
   2   0   5    1.56    1.92
   2   0   5    0.30    1.29
  -2   0  -5   -0.23    1.96
   2   0   5    0.42    0.53
  -2   0  -5    0.42    0.48
  -2   0  -5    1.18    0.44
  -2   0  -5    0.13    0.35
   2   0   5    0.85    0.57
  -2   0  -5   -0.32    1.38
  -2   0  -6  485.89   29.72
  -2   0  -6  577.81   14.93
   2   0   6  585.22   15.59
  -2   0  -6  560.81   15.94
   2   0   6  576.56   16.01
  -2   0  -6  504.61   14.26
   2   0   6  505.73   22.97
   2   0   6  441.40   15.01
  -2   0  -6  415.97   13.27
   2   0   6  616.65   29.57
   2   0   6  561.38   28.93
  -2   0  -6  480.41   15.13
  -2   0  -6  712.81   21.02
  -2   0  -6  515.41   18.94
  -2   0  -7   -0.60    2.59
  -2   0  -7    0.63    0.86
  -2   0  -7    1.14    0.66
   2   0   7    0.23    0.90
   2   0   7    0.71    0.62
  -2   0  -7    0.76    0.67
   2   0   7    2.28    2.25
   2   0   7    0.27    0.80
   2   0   7    0.40    1.22
  -2   0  -7    0.05    0.71
  -2   0  -7    0.42    0.95
  -2   0  -7   -0.14    1.35
  -2   0  -7    0.07    0.53
   2   0   7   -0.06    0.48
   2   0   7    0.12    0.51
   2   0   8   11.87    1.61
   2   0   8   12.24    1.59
   2   0   8   12.69    1.59
  -2   0  -8    9.77    1.61
   2   0   9    0.10    0.32
  -2   0  -9   -0.08    0.56
   2   0   9   -0.06    0.16
  -2   1  10    7.77    0.85
   2  -1 -10    4.30    0.96
   2   1 -10    6.01    0.91
   2   1 -10    6.82    1.08
   2  -1 -10    6.30    1.46
  -2   1  10    8.61    0.98
  -2  -1  10    7.98    1.12
  -2  -1  10   10.27    1.40
  -2   1  10   11.93    1.33
  -2  -1   9  155.66    6.27
  -2  -1   9  120.07    4.47
   2   1  -9  170.75    6.63
  -2   1   9  153.96    5.64
  -2  -1   9  132.87    7.12
   2   1  -9  159.18    5.82
   2  -1  -9  168.80    6.60
   2   1  -9  190.68    6.39
  -2  -1   9  141.64    5.91
  -2   1   8    1.88    0.79
   2   1  -8    2.63    0.86
   2   1  -8    2.46    0.99
   2   1  -8    2.62    2.32
  -2   1   8    1.75    0.73
  -2  -1   8    2.60    1.06
  -2  -1   8    2.12    0.63
   2  -1  -8    3.06    0.93
  -2  -1   8    2.60    1.06
   2   1  -8    3.52    1.04
   2  -1  -8    2.09    0.95
   2   1  -8    2.13    1.03
   2   1  -7  591.47   27.56
  -2   1   7  564.33   17.23
   2  -1  -7  536.31   17.86
   2   1  -7  632.47   17.55
  -2   1   7  505.14   23.22
   2  -1  -7  568.70   25.51
  -2  -1   7  807.45   21.72
   2   1  -7  634.68   22.16
  -2  -1   7  584.32   25.65
  -2   1   7  553.08   16.84
  -2  -1   7  747.17   21.57
   2   1  -7  770.83   19.03
   2   1  -7  694.82   18.28
   2  -1  -7  590.98   17.24
  -2   1   7  465.44   23.11
  -2  -1   7  731.21   35.25
  -2  -1   7  472.98   15.98
   2   1  -7  797.42   18.87
   2  -1  -7  619.51   17.47
  -2  -1   7  841.89   39.49
  -2   1   7  534.32   24.43
   2   1  -7  631.51   18.49
   2   1  -7  811.39   19.83
   2  -1  -7  670.47   18.48
   2   1  -6   60.26    3.54
   2   1  -6   88.16    4.94
  -2   1   6   56.76    3.75
   2   1  -6   64.13    3.81
   2  -1  -6   57.65    3.87
   2  -1  -6   95.56   11.92
  -2  -1   6   72.70    5.08
  -2  -1   6   66.70    9.46
  -2  -1   6   64.53    4.08
  -2   1   6   40.20    5.44
  -2   1   6   55.24    6.70
  -2  -1   6   85.01   10.89
  -2  -1   6   76.25   10.55
  -2  -1   6   55.58    6.99
   2  -1  -6   50.65    3.41
  -2  -1   6   74.66    5.08
  -2  -1   6   70.41    4.99
  -2   1   6   54.37    3.54
  -2   1   6   55.71    3.49
   2  -1  -6   54.21    4.60
   2   1  -6   83.19    5.04
   2   1  -6   56.63    3.44
   2  -1  -6   69.34    4.38
   2   1  -6   71.09    4.20
   2  -1  -6   58.99    3.71
   2   1  -6   67.76    4.02
   2   1  -6   78.61    4.55
  -2   1   6   50.15    6.85
   2   1  -6   59.28    3.57
  -2  -1   5 1484.75   32.79
  -2   1   5 1253.86   30.53
  -2   1   5 1223.80   30.46
  -2  -1   5 1251.02   39.56
  -2   1   5 1373.20   42.99
  -2   1   5 1183.33   38.88
  -2  -1   5 1669.54   49.23
   2   1  -5 1471.07   39.93
  -2   1   5  872.19   33.46
   2  -1  -5 1219.76   30.39
   2   1  -5 1087.61   29.23
   2   1  -5 1256.27   30.25
  -2   1   5 1150.03   40.03
   2  -1  -5 1111.74   29.47
   2  -1  -5 1188.86   30.79
  -2   1   5 1019.59   29.15
   2   1  -5 1387.11   30.70
   2   1  -5 1464.86   31.60
  -2  -1   5 1521.81   33.57
   2   1  -5 1376.06   31.09
  -2  -1   5 1334.87   45.07
  -2  -1   4  564.09   15.00
   2   1  -4  431.45   12.59
   2   1  -4  451.05   12.74
   2   1  -4  426.82   12.30
   2   1  -4  410.16   12.41
  -2  -1   4  548.89   14.61
   2   1  -4  587.81   22.08
   2  -1  -4  644.43   25.37
   2  -1  -4  405.96   16.77
  -2   1   4  473.19   20.01
   2   1  -4  410.40   12.46
  -2  -1   4  588.75   25.14
   2   1  -4  472.61   17.69
  -2   1   4  546.80   21.51
  -2  -1   4  616.83   24.15
  -2  -1   4  574.98   22.76
  -2   1   4  587.72   23.57
  -2  -1   4  491.00   19.87
  -2   1   4  301.59   14.49
   2   1  -3 2841.41   78.17
   2   1  -3 3858.86   82.74
   2  -1  -3 2885.04   77.33
   2  -1  -3 3971.54   85.80
   2  -1  -3 3255.04   80.88
  -2  -1   3 4208.23   89.36
  -2   1   3 3180.35   80.69
   2  -1  -3 4084.33   74.32
  -2   1   3 2266.76   75.28
   2  -1  -3 5012.54  116.43
  -2   1   3 3310.37   80.93
  -2  -1   3 2878.49   77.77
  -2  -1   3 3477.11   81.90
   2   1  -3 3008.59   77.31
  -2   1   3 3313.09   79.12
   2   1  -2  580.41   12.92
   2   1  -2  537.24   16.14
   2  -1  -2  450.99   15.68
   2   1  -2  381.20   14.15
   2  -1  -2  439.73   15.32
  -2  -1   2  560.90   19.02
  -2   1   2  470.52   15.82
  -2   1   2  419.22   14.98
  -2  -1   2  379.67   13.81
  -2   1   2  399.43   13.61
  -2  -1   1 3468.09   64.82
  -2   1   1 2475.79   62.52
  -2   1   1 2057.61   60.21
   2  -1  -1 2666.94   64.11
   2   1  -1 3435.95   62.92
  -2  -1   1 3292.39   64.64
  -2   1   1 3008.96   63.75
  -2  -1   1 3312.73   65.08
   2  -1  -1 3792.90   66.36
  -2  -1   0  105.86   15.94
   2   1   0   96.91    4.24
   2   1   0   87.09    4.42
  -2   1   0  116.11   19.09
   2   1   0  117.42   21.90
  -2   1   0   99.02    6.90
   2   1   0   98.29    4.40
   2   1   1  252.06    7.93
  -2  -1  -1  205.63    6.70
   2   1   1  306.80   15.21
   2  -1   1  246.88    7.93
   2   1   1  166.81    9.88
   2   1   1  131.88    6.05
  -2   1  -1  208.47    9.00
  -2  -1  -1  191.33    7.72
  -2  -1  -2  676.27   21.10
  -2  -1  -2  811.61   24.81
  -2   1  -2  854.67   25.18
   2  -1   2  899.39   27.28
   2   1   2  968.45   24.90
   2  -1   2  898.97   25.27
   2   1   2  718.09   24.93
  -2  -1  -2  720.90   22.34
  -2   1  -3  598.70   21.77
  -2  -1  -3  576.63   21.47
   2  -1   3  607.52   22.00
   2   1   3  701.10   22.71
  -2  -1  -3  492.39   20.08
  -2   1  -3  572.22   22.65
  -2   1  -3  574.73   21.48
  -2   1  -3  542.60   22.12
   2  -1   3  731.74   25.18
   2   1   3  527.72   20.92
   2  -1   3  731.48   23.83
   2   1   4  306.20   15.96
  -2  -1  -4  273.68   14.72
  -2   1  -4  306.72   15.50
   2  -1   4  370.07   10.82
   2   1   4  408.42   10.78
  -2   1  -4  306.38   16.83
  -2  -1  -4  284.35   16.60
  -2   1  -4  310.36   14.41
  -2   1  -4  297.22    9.02
  -2   1  -4  329.34    9.25
  -2   1  -4  363.62    9.91
  -2   1  -4  310.52    9.08
   2  -1   4  341.93   16.47
  -2   1  -5   26.31    2.18
  -2   1  -5   14.37    1.51
   2   1   5   13.59    2.94
   2  -1   5   15.79    3.77
   2   1   5   16.38    3.92
   2   1   5   12.48    3.52
   2  -1   5   24.20    6.48
   2  -1   5   23.08    5.98
  -2   1  -5   15.38    1.41
   2   1   5   24.32    2.00
  -2  -1  -5   17.10    5.02
  -2   1  -5   14.95    3.65
   2   1   5   14.17    1.43
  -2   1  -6   41.14    6.74
  -2  -1  -6   31.98    8.04
   2   1   6   53.37    3.18
  -2   1  -6   70.75    3.71
  -2   1  -6   63.64    3.15
  -2  -1  -6   49.89    4.17
  -2   1  -6   64.35    4.33
  -2  -1  -6   58.68    3.70
   2  -1   6   54.77    3.88
   2   1   6   53.98    3.24
  -2   1  -6   76.79    3.97
  -2   1  -6   84.70    4.86
  -2   1  -6   64.79    3.76
  -2   1  -6   77.48    4.29
   2   1   6   49.05    5.56
   2  -1   6   61.53    7.81
   2  -1   6   78.99    5.67
   2   1   6   43.01    3.21
   2  -1   6   48.52    6.76
   2  -1   6  118.99   16.32
   2   1   6   47.07    6.15
   2   1   6   60.64    8.37
   2  -1   6  110.81   15.85
   2   1   6   50.20    7.61
  -2   1  -6   62.14    4.40
  -2   1  -6   59.77    3.93
  -2  -1  -6   78.60    6.56
  -2  -1  -6   57.99    3.83
  -2  -1  -6   42.79    4.41
  -2   1  -7   86.82   10.79
  -2   1  -7  164.68    7.35
  -2  -1  -7   73.03    5.57
  -2   1  -7   97.67    5.52
  -2   1  -7  125.66    4.75
  -2   1  -7  160.34    5.84
   2   1   7   99.34    8.17
   2   1   7  102.71    5.18
   2  -1   7  122.88    6.47
  -2   1  -7  150.64    6.29
  -2  -1  -7  139.49    6.22
   2  -1   7  134.49    6.73
   2   1   7  108.69    4.96
  -2   1  -7   99.54    6.50
  -2  -1  -7  120.54    7.27
  -2  -1  -7  132.70    6.21
  -2   1  -7  139.71    6.26
  -2   1  -7  130.95    6.95
   2  -1   7  165.63   20.83
   2   1   7  104.88    9.77
   2   1   7  132.01   13.43
   2  -1   7  122.98   11.25
   2   1   7  126.24   12.39
   2  -1   7  155.47   16.75
   2   1   8    1.33    0.63
   2  -1   8    1.97    0.85
  -2  -1  -8    2.43    0.91
  -2   1  -8    2.38    0.81
   2  -1   8    1.33    1.12
  -2   1  -8    2.21    0.64
  -2   1  -8    1.27    0.72
   2   1   8    2.43    0.74
   2   1   8    1.60    0.63
  -2   1  -8    2.38    0.70
  -2  -1  -8    0.97    1.35
  -2  -1  -8    1.22    1.12
  -2   1  -8    1.76    0.98
  -2   1  -8    2.55    1.22
  -2   1  -9   49.30    3.38
  -2  -1  -9   61.37    4.17
   2   1   9   85.25    4.25
   2  -1   9   58.48    4.04
   2  -1   9   70.45    3.00
   2  -1   9   63.87    2.41
   2   1   9   95.57    3.80
   2   1   9   64.86    2.63
   2  -1   9   68.64    3.23
  -2   2  10   41.45    2.02
   2  -2 -10   15.12    1.44
   2   2 -10   21.54    1.61
  -2   2  10   38.37    1.72
   2   2  -9    2.70    0.66
   2   2  -9    2.49    0.79
  -2  -2   9    2.87    0.93
   2   2  -9    3.45    0.94
  -2   2   9    2.00    0.58
  -2  -2   9    0.92    0.95
   2   2  -9    3.10    1.15
  -2  -2   9    2.08    0.52
  -2   2   9    2.70    0.71
  -2   2   9    2.36    0.67
   2   2  -9    2.85    0.80
   2  -2  -9    4.43    1.74
   2   2  -9    2.98    0.86
   2   2  -8  485.30   12.54
  -2   2   8  406.71   12.37
  -2  -2   8  537.69   15.87
   2   2  -8  382.39   12.11
   2   2  -8  426.61   12.74
  -2  -2   8  357.21   11.63
   2  -2  -8  526.22   13.70
  -2   2   8  376.31   12.22
   2   2  -8  516.69   16.48
  -2   2   8  353.86   11.89
  -2  -2   8  411.85   18.03
   2   2  -8  525.53   13.44
   2   2  -8  618.60   20.35
   2  -2  -8  456.49   14.98
  -2   2   7   61.11    3.71
   2   2  -7   49.51    2.88
  -2   2   7   53.59    6.47
  -2  -2   7   74.25    8.98
  -2  -2   7   67.82    5.72
  -2   2   7   59.38    3.50
   2   2  -7   69.17    3.80
   2   2  -7   81.85    4.59
   2   2  -7   71.92    3.97
   2   2  -7   62.51    3.56
  -2  -2   7   79.17   11.60
  -2  -2   7   68.25    4.12
   2  -2  -7   64.91    3.69
   2  -2  -7   64.44    3.97
  -2  -2   7   76.21   11.88
  -2   2   7   61.49    8.12
   2   2  -7  102.61    5.60
   2  -2  -7   61.28    4.40
  -2   2   6  494.55   14.40
  -2  -2   6  491.18   17.52
  -2  -2   6  580.76   18.32
  -2   2   6  485.00   14.23
  -2   2   6  484.31   22.35
   2  -2  -6  456.51   14.24
   2   2  -6  495.85   14.29
   2   2  -6  436.87   13.61
  -2  -2   6  568.86   29.97
  -2  -2   6  538.44   15.25
  -2  -2   6  733.86   29.72
  -2   2   6  418.39   19.31
  -2   2   6  512.10   23.50
  -2  -2   6  681.48   32.60
   2   2  -6  607.57   24.09
  -2   2   6  430.40   19.72
  -2  -2   6  498.49   14.12
   2  -2  -6  470.40   14.09
   2  -2  -6  488.32   14.56
   2   2  -6  517.23   14.14
  -2  -2   6  677.77   19.24
   2   2  -6  646.81   15.86
   2  -2  -6  493.65   15.19
   2   2  -6  746.93   17.58
   2   2  -6  435.25   20.19
   2   2  -6  474.17   18.72
  -2  -2   5  206.94   13.58
  -2   2   5  165.51   11.37
   2   2  -5  170.29   10.60
  -2   2   5  126.43    8.98
  -2   2   5  136.19    8.99
  -2  -2   5  215.92   15.67
   2   2  -5  184.94    7.01
   2  -2  -5  149.44    6.09
  -2   2   5  147.45   10.51
  -2   2   5  168.80    6.35
  -2  -2   5  195.41    8.57
  -2  -2   5  192.42   15.32
   2   2  -5  214.48   13.60
   2  -2  -5  166.28   10.98
  -2   2   5  154.36    5.90
   2   2  -5  184.21    6.51
   2   2  -5  186.10    6.92
  -2  -2   5  211.85    8.86
   2   2  -5  190.79    6.98
   2   2  -5  174.69    6.63
  -2  -2   4 2148.55   53.47
  -2   2   4 1394.60   46.73
  -2   2   4 1781.22   51.11
  -2  -2   4 2332.07   58.58
  -2   2   4 1695.79   48.39
  -2  -2   4 2285.94   44.99
  -2   2   4 1764.12   50.98
   2   2  -4 1842.97   43.59
  -2  -2   4 2307.80   46.60
   2   2  -4 1971.67   43.72
  -2  -2   4 2202.84   46.60
   2   2  -4 2041.56   53.31
   2  -2  -4 1705.91   50.00
  -2  -2   4 2095.28   59.18
   2   2  -4 1869.83   43.59
   2   2  -4 1740.25   42.81
   2   2  -4 1784.86   43.49
  -2   2   4 1720.96   42.85
   2  -2  -4 1736.04   43.02
  -2  -2   4 2284.38   46.78
   2   2  -3  247.70   10.96
   2  -2  -3  247.21   11.95
  -2   2   3  243.31   11.92
  -2  -2   3  261.55   14.36
  -2  -2   3  272.92   13.29
  -2   2   3  213.06   10.06
  -2   2   3  231.44   11.16
  -2  -2   3  246.86   11.01
  -2   2   3  255.01   11.95
  -2  -2   2 2203.40   59.51
  -2  -2   2 2195.70   58.63
  -2   2   2 2317.00   56.79
  -2  -2   2 2282.60   52.34
  -2   2   2 2335.09   55.82
  -2  -2   2 2115.88   54.33
  -2   2   2 2826.74   58.37
   2   2  -2 2471.09   56.75
   2   2  -2 2102.72   56.04
   2   2  -2 2028.63   55.36
   2   2  -2 2123.39   54.10
   2  -2  -2 2085.10   55.00
   2  -2  -2 2609.05   60.30
  -2   2   1    9.60    1.23
  -2   2   1    8.97    1.38
   2  -2  -1   12.65    2.58
   2   2  -1    9.84    1.53
  -2  -2   1   12.48    1.85
   2   2  -1    7.89    1.49
  -2   2   1    9.14    1.62
   2  -2   0   29.38    3.24
  -2  -2   0   45.72    6.08
   2   2   0   21.21    1.75
   2   2   0   27.28    2.17
   2  -2   0   51.46    4.34
   2   2   0   49.27    4.64
  -2   2   0   26.44    3.55
   2   2   1 1271.32   25.35
   2   2   1 1223.75   26.82
  -2   2  -1 1289.25   46.19
   2   2   1  887.25   20.91
  -2  -2  -1 1347.95   31.17
  -2  -2  -1 1768.33   56.44
   2   2   1  905.09   21.41
  -2   2  -1 1424.51   56.10
   2  -2   1  985.74   24.61
   2   2   1 2272.96   67.76
  -2   2  -1 1117.67   31.42
  -2   2  -1  907.72   25.98
   2   2   1  774.93   23.13
   2   2   1  778.74   21.23
   2   2   1  705.35   21.57
   2  -2   1 1007.73   26.22
  -2   2  -1 1449.33   41.81
   2  -2   1 1275.05   26.02
  -2  -2  -1  869.20   26.62
  -2  -2  -2  266.92   12.56
  -2   2  -2  354.70   15.11
   2   2   2  314.65   12.19
  -2   2  -2  275.45   15.49
   2   2   2  260.90   14.42
   2  -2   2  285.08   10.53
   2  -2   2  294.59   14.06
   2  -2   2  308.96    8.77
  -2  -2  -2  234.90   11.62
  -2   2  -3    3.78    1.75
  -2  -2  -3    1.42    0.99
   2   2   3    1.29    0.87
  -2   2  -3    2.10    1.68
   2   2   3    2.64    1.47
   2  -2   3    2.15    1.93
   2   2   3    0.52    0.91
   2  -2   3    4.86    1.79
  -2   2  -4  133.54    5.02
   2   2   4  145.08    8.80
  -2   2  -4  147.53    5.28
  -2   2  -4  163.35    5.75
  -2  -2  -4  205.98    8.93
  -2  -2  -4  137.82    9.61
  -2   2  -4  198.05   12.96
  -2   2  -4  197.35    6.44
   2   2   4  137.39    5.13
   2  -2   4  243.91   15.19
   2  -2   4  252.89   18.07
   2   2   4  127.62    9.86
   2  -2   4  190.20    7.65
   2  -2   4  156.95    7.21
  -2   2  -4  167.94   12.43
  -2   2  -4  170.04   12.62
  -2   2  -5   81.16    9.20
  -2   2  -5   82.31    8.42
   2  -2   5  129.62   15.63
   2  -2   5  124.81   14.04
   2   2   5   62.31    7.44
   2   2   5   66.01    7.61
   2   2   5   59.13    3.12
  -2   2  -5   68.52    3.21
   2  -2   5   75.42    5.07
   2   2   5   61.46    2.99
   2  -2   5   81.02    5.04
  -2   2  -5   91.51    4.11
  -2   2  -5  107.73    4.82
  -2  -2  -5   87.46    5.34
  -2   2  -5   93.02    4.13
  -2   2  -6   33.58    6.27
  -2   2  -6   51.10    3.06
   2   2   6   36.04    2.38
  -2   2  -6   41.91    3.59
   2  -2   6   43.28    4.45
   2  -2   6   41.42    3.77
   2  -2   6   41.66    3.92
   2   2   6   32.59    2.35
  -2   2  -6   90.98    4.61
  -2  -2  -6   50.86    3.65
  -2   2  -6   57.58    3.58
  -2   2  -6   57.93    3.46
   2   2   6   24.58    3.69
   2  -2   6   34.61    2.73
   2  -2   6   71.48    5.85
   2  -2   6   55.10    6.48
  -2  -2  -6   42.26    3.21
   2   2   6   29.78    4.78
   2  -2   6   65.95   13.14
   2   2   6   32.31    5.89
   2  -2   6   57.37   12.47
   2  -2   6   33.41    5.85
  -2   2  -6   45.69    4.06
  -2   2  -6   43.23    3.23
  -2  -2  -6   33.33    3.66
  -2   2  -6   40.97    3.58
  -2   2  -7   10.24    3.41
  -2   2  -7   15.01    1.58
  -2   2  -7   16.54    1.89
   2  -2   7   10.58    3.12
  -2   2  -7   14.21    1.58
   2   2   7    9.70    2.42
   2  -2   7    9.65    1.30
   2  -2   7   17.44    2.79
   2   2   7    8.99    1.30
  -2  -2  -7   13.88    1.91
  -2  -2  -7   11.93    1.76
   2  -2   7   10.78    2.11
   2   2   7   10.75    1.32
  -2  -2  -7   10.73    2.32
  -2   2  -7   13.12    2.10
  -2   2  -7   12.74    2.36
  -2   2  -7    7.32    1.56
  -2   2  -7   13.71    1.83
  -2  -2  -7   11.69    2.39
   2  -2   7    9.03    3.34
   2   2   7   11.04    3.02
   2   2   7   12.55    3.67
   2   2   7   16.43    4.62
   2  -2   7   12.22    6.82
   2  -2   8  130.15    6.04
   2   2   8  115.56    4.56
  -2  -2  -8  188.95    6.82
  -2  -2  -8  158.87    5.84
  -2   2  -8  155.57    4.51
   2  -2   8   68.33    7.32
   2  -2   8   94.10    4.92
  -2   2  -8  112.51    5.57
   2   2   8  117.74    4.79
   2   2   8  140.98    5.08
  -2  -2  -8  201.71    7.06
  -2   2  -8  120.66    5.20
  -2  -2  -8  123.27    7.47
  -2   2  -8  134.10    6.92
  -2   2  -9    4.27    0.95
  -2  -2  -9    8.39    1.39
  -2   2  -9    6.32    0.76
   2   2   9    6.56    1.06
   2  -2   9    6.59    0.66
   2   2   9    8.22    1.11
   2  -2   9    4.95    0.86
   2  -2   9    6.74    1.04
  -2   3   9   48.43    2.46
   2   3  -9   55.34    2.47
   2  -3  -9   66.41    4.09
  -2  -3   9   38.54    2.09
   2   3  -9   67.61    3.95
  -2   3   9   40.28    1.99
  -2  -3   9   24.40    2.89
   2   3  -9   54.47    2.53
   2  -3  -9   41.64    3.72
   2   3  -9   49.62    2.52
   2  -3  -9   73.09    6.03
   2   3  -9   49.79    2.70
   2   3  -8    1.81    0.73
   2   3  -8    0.92    0.53
   2   3  -8    0.74    0.65
  -2   3   8    0.72    0.45
   2   3  -8    0.54    0.62
  -2  -3   8    0.22    0.86
   2   3  -8    2.16    1.26
  -2  -3   8    0.21    1.37
  -2  -3   8    0.62    1.06
  -2   3   8    0.28    0.38
  -2  -3   8    0.50    0.51
   2  -3  -8    0.50    2.50
   2  -3  -8    0.86    0.59
  -2   3   8    0.23    0.42
   2   3  -8    0.75    0.62
   2   3  -8    0.81    0.72
   2  -3  -8    0.70    1.08
   2  -3  -8    1.03    1.68
  -2   3   7  315.46   10.64
   2   3  -7  384.99   11.42
  -2  -3   7  410.89   13.98
  -2   3   7  278.47   15.85
  -2  -3   7  381.76   19.22
  -2  -3   7  437.53   23.37
  -2   3   7  310.76   10.25
   2   3  -7  309.88   10.25
   2   3  -7  353.61   10.68
  -2   3   7  326.24   19.03
  -2  -3   7  458.18   32.05
  -2  -3   7  397.99   12.16
  -2  -3   7  457.76   15.75
  -2  -3   7  415.44   11.47
   2  -3  -7  345.39   11.03
   2   3  -7  321.08   17.33
   2   3  -7  337.65   11.05
   2   3  -7  552.14   14.31
   2  -3  -7  357.33   13.79
   2  -3  -7  370.47   13.39
  -2   3   6    5.92    2.43
  -2  -3   6   13.74    5.08
  -2   3   6    4.96    2.16
  -2  -3   6    5.97    2.90
   2   3  -6    8.54    2.75
   2   3  -6    6.23    2.24
   2   3  -6   10.25    1.56
  -2  -3   6    8.41    1.75
  -2  -3   6   12.84    3.48
  -2  -3   6   11.98    2.28
  -2   3   6    6.29    1.08
  -2   3   6    5.79    1.08
   2   3  -6    8.48    1.39
   2   3  -6    5.31    1.06
   2   3  -6    6.03    1.06
   2  -3  -6    7.14    1.17
  -2   3   6    6.46    2.32
   2  -3  -6    7.14    1.33
   2  -3  -6    8.22    2.70
   2  -3  -6    5.36    1.13
  -2  -3   6    6.79    1.21
  -2  -3   6    8.14    1.47
   2  -3  -6    6.71    1.77
   2   3  -6   11.42    1.83
   2   3  -6    8.22    1.39
   2  -3  -6    7.69    1.67
  -2  -3   5 2515.58   70.18
   2   3  -5 1768.17   50.67
  -2   3   5 1660.28   50.59
   2   3  -5 1997.61   41.69
   2   3  -5 1886.98   42.28
   2   3  -5 1781.90   41.87
   2   3  -5 1920.40   42.29
  -2  -3   5 2210.33   55.55
  -2  -3   5 2299.07   46.59
  -2   3   5 1584.68   47.94
   2   3  -5 2093.69   56.54
   2  -3  -5 1702.08   51.67
  -2   3   5 1696.00   41.27
  -2  -3   5 2370.09   54.68
  -2   3   5 1530.50   49.52
   2   3  -5 1652.07   41.41
   2   3  -5 1895.08   42.59
   2  -3  -5 1627.79   41.60
  -2  -3   5 2128.21   73.76
   2  -3  -5 1681.32   52.23
   2  -3  -5 1528.67   41.29
  -2  -3   5 1595.06   41.31
   2  -3  -5 1613.53   41.68
  -2  -3   5 1788.72   42.17
   2  -3  -5 1860.45   43.80
   2   3  -4   77.34    3.81
   2   3  -4   78.31    3.80
  -2  -3   4   96.85    7.61
  -2   3   4   61.82    5.47
  -2  -3   4   74.52    5.74
   2  -3  -4   77.57    7.43
   2   3  -4   79.56    3.86
  -2   3   4   69.27    6.54
  -2  -3   4  101.23    7.86
   2   3  -4   80.70    3.79
   2   3  -4   83.25    6.77
   2  -3  -4   72.71    7.01
  -2  -3   4   96.77   10.28
  -2   3   4   61.29    4.98
  -2   3   4   65.09    6.10
  -2  -3   4   90.66   12.36
   2  -3  -3  272.82   13.83
  -2   3   3  207.81   10.16
  -2   3   3  241.44   11.39
  -2  -3   3  345.42   18.05
   2  -3  -3  270.21   13.52
   2   3  -3  291.24   13.37
   2   3  -3  283.62   12.05
   2   3  -3  302.72   14.17
  -2  -3   3  297.89   12.19
  -2   3   3  237.13   10.46
  -2   3   3  267.17   13.47
  -2  -3   2    5.06    1.81
   2   3  -2    5.77    1.41
   2   3  -2    3.82    1.40
   2   3  -2    5.10    1.69
   2  -3  -2    6.27    2.54
  -2   3   2    4.37    1.12
  -2   3   2    3.25    1.16
  -2   3   2    7.83    1.99
   2  -3  -1 2101.01   54.87
  -2  -3   1 4384.30   95.83
   2   3  -1 2074.45   53.06
  -2   3   1 4000.15   92.64
   2   3  -1 2272.37   53.01
  -2  -3   1 2342.50   58.79
   2  -3  -1 2899.98   64.03
  -2   3   1 2231.28   51.37
  -2   3   1 1921.30   48.90
  -2   3   1 2024.39   47.94
   2   3   0  230.47    9.05
   2   3   0  232.52    9.80
  -2  -3   0  324.39   12.65
   2   3   0  325.03   12.21
   2  -3   0  213.52   10.25
  -2   3   0  264.31   11.80
  -2   3   0  353.71   16.18
   2  -3   0  217.64   10.18
  -2  -3   0  406.65   22.60
  -2  -3  -1 1194.31   33.45
   2  -3   1 1348.81   29.81
  -2  -3  -1 1047.40   25.13
  -2   3  -1 1193.07   25.84
   2   3   1 1021.16   24.89
  -2  -3  -1 1407.53   33.41
   2  -3   1 1552.94   41.26
   2   3   1  814.69   23.81
  -2   3  -1 1916.60   79.26
  -2   3  -1 1736.71   61.52
   2   3   1  811.68   23.43
   2  -3   1 1654.42   41.61
   2   3   1 1339.57   36.49
  -2   3  -1 1833.88   49.79
  -2   3  -1 1391.39   36.72
   2   3   1  758.62   23.24
  -2  -3  -2    6.11    2.01
   2  -3   2    8.64    1.78
  -2   3  -2   10.43    2.08
  -2  -3  -2    5.85    1.49
   2   3   2   11.79    3.51
   2  -3   2    9.31    3.16
   2   3   2    5.90    1.24
  -2   3  -2    8.27    3.08
  -2  -3  -2    5.94    2.07
  -2  -3  -2    8.22    2.81
  -2  -3  -3   72.68    6.72
  -2   3  -3  115.15    8.74
  -2  -3  -3   74.63    6.04
  -2  -3  -3   30.49    8.19
  -2   3  -3  111.52   10.89
  -2   3  -3   86.36    3.57
   2   3   3   63.03    4.73
  -2   3  -3   76.39    3.28
   2   3   3   76.27    7.17
   2   3   3   68.74    6.87
   2  -3   3  110.02   10.69
   2  -3   3  125.25   11.56
   2   3   4   62.32    5.18
  -2   3  -4   75.64    3.46
  -2   3  -4   67.74    3.29
  -2  -3  -4   47.10    5.86
  -2   3  -4   86.83    3.87
  -2   3  -4   90.00   10.03
  -2  -3  -4  163.26   18.19
  -2   3  -4   79.16    9.29
   2  -3   4  132.78   14.34
   2  -3   4  108.26   13.35
   2   3   4   60.44    6.87
  -2   3  -4  101.13    4.40
   2  -3   4   69.71    5.29
  -2   3  -5  500.51   25.38
  -2   3  -5  489.94   24.22
   2   3   5  361.40   11.58
  -2   3  -5  510.17   14.70
  -2  -3  -5  425.42   13.62
   2  -3   5  600.41   21.95
   2  -3   5  650.86   18.64
   2  -3   5  509.01   17.19
  -2   3  -5  602.65   14.25
  -2   3  -5  517.62   13.17
  -2   3  -5  521.29   12.87
  -2  -3  -5  336.77   16.02
  -2   3  -5  461.35   12.60
  -2  -3  -5  408.20   13.18
  -2  -3  -5  401.31   14.26
   2  -3   5  563.30   15.95
  -2  -3  -5  396.91   13.36
   2  -3   5  496.86   14.89
   2   3   5  391.18   20.43
   2   3   5  338.68   16.67
   2   3   5  397.33   20.55
   2  -3   5  619.28   38.96
   2  -3   5  827.79   41.49
   2  -3   5  657.21   28.95
  -2  -3  -5  442.09   14.02
  -2  -3  -5  361.69   14.94
  -2   3  -5  463.63   14.85
  -2   3  -6   -0.35    1.06
   2   3   6    1.16    0.44
  -2   3  -6    0.33    0.49
  -2   3  -6    0.97    0.81
   2  -3   6   -0.17    0.96
  -2  -3  -6    0.73    0.65
   2  -3   6   -0.24    2.07
  -2   3  -6   -0.14    0.78
  -2   3  -6    0.60    0.55
  -2   3  -6    0.21    0.56
  -2  -3  -6    0.40    0.53
   2   3   6   -0.14    0.95
   2  -3   6    0.30    0.68
  -2  -3  -6    0.08    0.59
  -2   3  -6    0.41    0.87
  -2  -3  -6   -0.14    1.37
  -2   3  -6    0.70    0.78
  -2  -3  -6   -1.28    1.53
   2   3   6    0.04    0.40
   2  -3   6   -0.91    2.24
   2   3   6    0.31    1.07
   2  -3   6    0.42    1.48
   2   3   6   -0.28    0.97
   2   3   6   -0.20    0.76
  -2   3  -6    1.00    1.38
  -2   3  -7   90.20    3.74
  -2   3  -7   87.77    3.65
  -2   3  -7  101.80    4.21
   2  -3   7  103.27    6.56
   2  -3   7   73.15    3.97
  -2  -3  -7   82.54    4.49
   2  -3   7   80.26    4.20
   2  -3   7   54.99    4.02
   2  -3   7   46.70    6.33
   2   3   7   73.74    3.55
  -2  -3  -7   50.91    5.28
  -2   3  -7   90.31    5.88
  -2   3  -7   94.00    5.37
  -2  -3  -7  106.14    5.64
   2  -3   8    3.95    1.09
  -2  -3  -8    3.56    0.91
  -2  -3  -8    4.45    1.07
   2  -3   8    0.30    1.09
  -2   3  -8    4.41    0.67
  -2   3  -8    3.07    0.96
   2   3   8    4.31    0.75
   2   3   8    3.07    0.65
   2  -3   8    3.21    0.66
  -2  -3  -8    2.79    1.66
  -2   3  -8    4.05    1.26
  -2   3  -8    2.94    0.89
  -2   3  -9   10.04    1.29
  -2   3  -9   24.33    1.15
   2   3   9   23.72    1.58
   2  -3   9   10.65    1.23
  -2   3  -9   19.00    1.30
   2   3   9   22.28    1.40
   2  -3   9   18.85    1.14
   2   4  -9   15.42    1.11
   2  -4  -9   21.33    2.34
  -2  -4   9   14.31    1.16
  -2  -4   9    5.82    1.37
   2   4  -9   26.32    2.29
  -2   4   9   12.76    0.91
   2   4  -9   17.27    1.46
  -2   4   9   13.23    1.08
  -2  -4   8  119.51    5.95
  -2   4   8  133.58    5.12
   2   4  -8  193.66    6.08
   2   4  -8  173.97    5.75
   2   4  -8  178.90    5.46
   2  -4  -8  242.19    9.35
  -2  -4   8  189.75    6.66
   2  -4  -8  158.78    5.68
  -2   4   8  111.46    4.50
   2  -4  -8  257.94   12.86
   2   4  -8  176.96    5.87
  -2   4   8  135.97    4.95
   2   4  -8  196.98    5.62
   2   4  -8  177.88    6.29
   2   4  -7   59.04    3.46
   2   4  -7   48.08    2.82
   2   4  -7   47.39    2.91
   2   4  -7   48.44    2.92
   2  -4  -7   44.77    2.85
  -2  -4   7   69.63    6.49
  -2  -4   7   54.27    3.57
   2  -4  -7   34.07    5.36
  -2  -4   7   61.47    3.49
   2  -4  -7   54.56    3.57
   2  -4  -7   44.91    3.08
   2  -4  -7   35.78    4.15
  -2  -4   7   35.21    7.58
   2  -4  -7   82.67    7.82
   2   4  -7   55.77    3.29
  -2   4   7   44.16    2.71
   2   4  -7   46.21    3.02
   2  -4  -7   43.01    4.51
   2   4  -7   73.74    4.18
  -2   4   6  382.93   19.61
   2   4  -6  461.10   21.54
   2   4  -6  357.56   17.68
   2   4  -6  468.46   13.13
   2  -4  -6  584.48   21.59
   2  -4  -6  290.50   18.26
  -2  -4   6  782.58   38.96
  -2   4   6  365.19   11.49
   2   4  -6  363.54   11.69
  -2   4   6  345.39   17.64
   2   4  -6  438.30   12.67
   2  -4  -6  369.84   12.00
   2  -4  -6  413.05   12.88
   2  -4  -6  292.68   17.87
   2  -4  -6  438.90   13.16
   2  -4  -6  385.89   12.44
  -2  -4   6  452.02   12.84
   2  -4  -6  434.04   33.63
  -2  -4   6  464.71   13.47
  -2  -4   6  686.62   21.43
   2   4  -6  590.97   14.62
   2  -4  -6  423.62   15.79
   2   4  -5    0.06    0.51
   2   4  -5    0.73    0.66
   2   4  -5    2.02    0.78
  -2  -4   5    2.65    1.52
  -2  -4   5    1.40    3.54
   2   4  -5    5.19    2.52
   2  -4  -5    2.72    2.07
   2   4  -5    1.11    0.66
   2  -4  -5    1.73    2.08
   2  -4  -5    1.50    1.14
  -2   4   5    0.20    0.80
   2   4  -5    0.27    0.54
   2   4  -5    1.16    0.73
   2  -4  -5    0.12    0.59
   2  -4  -5    0.34    0.68
   2  -4  -5    0.78    1.12
   2  -4  -5    0.84    0.61
  -2  -4   5    1.62    0.88
   2  -4  -5    0.13    0.93
  -2  -4   5    0.87    0.65
   2  -4  -5    0.61    0.60
   2   4  -5    1.13    1.42
  -2   4   5    1.29    1.30
  -2  -4   5    0.53    0.62
  -2  -4   4 1108.83   33.11
   2  -4  -4 1017.46   36.99
   2   4  -4 1170.32   28.03
   2   4  -4 1150.89   28.10
  -2   4   4 1049.81   35.03
   2   4  -4 1153.09   28.14
  -2   4   4  981.09   33.78
   2  -4  -4 1085.28   37.15
   2   4  -4 1263.13   35.52
  -2  -4   4 1417.74   36.94
   2   4  -3   62.28    6.40
   2   4  -3   61.14    5.28
   2   4  -3   65.57    6.81
  -2  -4   3   57.27    4.65
   2  -4  -3   52.59    6.37
  -2  -4   3   56.62    5.72
  -2   4   3   56.24    5.98
  -2   4   3   37.70    3.71
  -2   4   3   45.81    4.63
   2  -4  -2 1142.56   37.54
  -2  -4   2  802.99   27.31
  -2   4   2  687.59   22.32
  -2   4   2  535.15   19.48
   2   4  -2  799.34   26.54
   2  -4  -2  794.15   27.37
   2   4  -2  820.78   25.43
   2   4  -2  802.82   23.01
   2   4  -2  775.19   26.16
   2  -4  -2  948.36   21.06
  -2  -4   1 1617.92   47.68
  -2   4   1 1547.53   43.73
   2   4  -1 1515.76   41.26
   2  -4  -1 1421.45   43.69
   2   4  -1 1439.89   42.07
   2  -4  -1 1522.23   36.83
  -2  -4   0  771.98   38.92
   2  -4   0  392.59   16.52
  -2  -4   0  481.25   13.15
  -2   4   0  803.48   37.67
  -2   4   0  526.28   22.83
   2   4   0  517.33   16.87
   2   4   0  474.87   16.10
   2   4   0  394.94   15.37
   2  -4   0  414.23   17.08
  -2   4   0  688.07   46.15
   2   4   1  173.49    6.92
   2  -4   1  424.67   20.78
  -2  -4  -1  248.56   14.75
   2  -4   1  230.03   10.61
  -2  -4  -1  204.22    6.37
   2   4   1  143.81    6.07
  -2   4  -1  250.41   13.86
   2   4   1  533.93   30.75
  -2   4  -1  307.49   25.78
  -2   4  -1  278.04   29.49
   2   4   1  128.24    5.73
   2   4   1  144.30    6.07
   2   4   1  144.72    6.43
   2  -4   1  483.90   42.67
   2  -4   1  195.86    9.37
  -2   4  -2  213.23   16.67
   2  -4   2  150.88    7.58
   2  -4   2  218.99   15.57
   2  -4   2  204.07    9.81
  -2  -4  -2  143.67   10.54
   2  -4   2  250.53   12.13
   2   4   2  103.01    5.74
   2   4   2  171.32   12.83
   2   4   2  189.18   13.92
  -2   4  -3   79.53   10.07
  -2   4  -3   82.22   10.39
  -2  -4  -3   47.60    6.23
  -2  -4  -3   43.12    7.51
   2  -4   3   52.60    3.75
  -2   4  -3   63.79    3.13
   2   4   3   48.45    5.87
   2   4   3   48.85    5.98
   2  -4   3   60.91    5.35
   2   4   3   38.02    3.47
  -2   4  -3   49.91    2.62
  -2   4  -4  218.69   16.51
  -2   4  -4  225.27   17.33
  -2   4  -4  226.84    7.17
   2  -4   4  165.42    7.14
  -2   4  -4  148.99    5.62
  -2   4  -4  195.06    6.47
  -2   4  -4  165.95    5.81
  -2  -4  -4  166.50    7.43
  -2  -4  -4  182.12  117.10
  -2  -4  -4  159.08    6.86
   2  -4   4  231.67    8.99
   2  -4   4  274.07    9.71
   2  -4   4  200.09    7.90
   2  -4   4  219.26    9.07
   2  -4   4  221.30   12.72
   2   4   4  140.98   10.93
  -2   4  -5    8.43    3.45
  -2   4  -5    6.00    2.93
  -2   4  -5    8.60    1.56
   2  -4   5    7.31    3.24
  -2  -4  -5    7.20    1.46
  -2  -4  -5    5.56    2.48
  -2   4  -5    5.41    1.00
  -2   4  -5    4.75    0.91
  -2   4  -5    7.76    1.20
  -2   4  -5    4.47    0.99
  -2  -4  -5    6.29    1.32
  -2  -4  -5    6.20    1.55
  -2  -4  -5    5.76    3.56
  -2  -4  -5    6.42    1.40
   2  -4   5    7.84    1.76
  -2  -4  -5    6.22    1.24
   2  -4   5   10.14    2.12
   2  -4   5    6.04    1.50
   2  -4   5    6.32    1.46
   2   4   5    4.28    2.07
   2   4   5    5.75    2.50
   2   4   6   49.92    7.12
  -2   4  -6   46.98    7.06
   2  -4   6   57.20    6.73
  -2   4  -6   57.93    8.91
  -2   4  -6   52.59    2.72
  -2   4  -6   73.22    4.40
  -2  -4  -6   57.21    3.82
  -2  -4  -6   35.17    7.46
  -2  -4  -6   55.61    3.75
   2  -4   6   52.50    3.60
  -2  -4  -6   54.60    3.72
   2   4   6   48.89    2.77
  -2   4  -6   65.66    3.26
  -2   4  -6   66.18    3.32
  -2   4  -6   62.13    3.00
  -2  -4  -6   28.38    4.72
  -2   4  -6   64.25    4.47
  -2   4  -6   65.75    4.96
   2  -4   6   26.35    5.86
   2  -4   6   76.05    5.69
   2  -4   6   76.07    4.95
   2   4   7   74.98    3.42
   2  -4   7   67.48    3.72
  -2   4  -7  106.98    4.09
  -2  -4  -7   65.62    4.14
   2  -4   7   51.40    5.06
  -2  -4  -7   88.78    4.62
  -2  -4  -7   94.87    4.84
   2  -4   7   91.12    4.56
  -2   4  -7  102.86    4.13
  -2   4  -7   89.36    3.42
  -2  -4  -7   83.04    6.04
  -2   4  -7  103.59    6.03
  -2   4  -7   94.80    5.14
  -2   4  -7   92.34    3.55
  -2   4  -8   56.10    3.79
  -2   4  -8   45.69    3.06
   2  -4   8   41.26    3.64
  -2  -4  -8   56.60    3.13
  -2   4  -8   63.61    2.96
   2   4   8   48.61    2.39
   2   4   8   54.16    2.35
   2  -4   8   56.35    2.83
  -2   4  -8   63.72    2.31
   2  -4   9    0.56    0.29
  -2   4  -9    0.77    0.30
   2   5  -9   68.66    2.64
   2  -5  -9   79.32    3.54
  -2   5   8    4.06    0.60
   2  -5  -8    8.79    2.10
  -2  -5   8    5.64    1.01
  -2  -5   8    1.16    1.11
   2  -5  -8    5.38    0.91
   2   5  -8    4.65    0.62
   2   5  -8    5.84    0.79
   2   5  -8    6.98    0.97
   2   5  -8    4.95    0.72
  -2  -5   7  199.09   10.08
   2   5  -7  286.07    8.46
   2   5  -7  238.19    7.62
   2   5  -7  238.61    7.33
   2   5  -7  216.29    7.28
   2  -5  -7  210.26    7.55
  -2  -5   7  292.85    9.42
   2  -5  -7  237.34    8.12
   2   5  -7  268.62    8.03
   2   5  -7  238.19    7.83
   2   5  -7  355.57    9.07
  -2  -5   6    0.77    1.17
   2   5  -6   -0.08    0.43
   2   5  -6    0.72    0.60
   2   5  -6    0.13    0.43
   2  -5  -6    2.17    0.91
   2  -5  -6    0.43    0.54
   2  -5  -6    0.62    0.43
  -2  -5   6    0.81    0.61
   2  -5  -6   -0.06    0.67
   2  -5  -6    1.84    1.20
   2   5  -6    0.28    0.45
  -2   5   6    0.12    0.31
   2   5  -6   -0.12    0.60
   2   5  -5  142.15    5.83
   2   5  -5  144.76    5.88
   2  -5  -5  145.81    9.92
  -2  -5   5  163.69   10.22
   2   5  -5  130.85    5.60
   2   5  -5  151.69    6.04
  -2   5   5  106.41    8.55
   2  -5  -5  131.76    6.01
   2  -5  -5  127.02    5.78
   2  -5  -5   95.53    9.71
  -2  -5   5  159.26    6.58
   2  -5  -5  135.30    6.19
   2  -5  -5  140.63    6.25
  -2  -5   5  173.38    7.28
   2   5  -5  137.71   10.88
  -2   5   5  115.89    9.46
   2   5  -4   99.06    4.51
   2   5  -4   95.41    4.49
   2   5  -4  101.00    4.61
   2  -5  -4   78.16    7.72
   2   5  -4  113.34   10.05
   2   5  -4   97.52    4.59
  -2   5   4   81.47    7.39
   2  -5  -4  109.20    5.35
  -2  -5   4  131.59    6.18
   2  -5  -4   92.51    4.77
   2  -5  -4   93.07    4.91
   2  -5  -4   82.80    8.77
   2  -5  -4  107.95    5.21
   2  -5  -4   98.57    4.84
  -2  -5   4  126.01    5.94
  -2  -5   4   97.68    7.98
  -2  -5   4  110.60    5.43
  -2   5   4   71.23    6.90
  -2   5   3 1433.35   44.26
  -2  -5   3 1665.57   36.01
   2  -5  -3 1586.34   36.95
  -2  -5   3 1877.28   38.53
   2  -5  -3 1416.22   36.46
   2  -5  -3 1373.32   36.91
   2  -5  -3 1332.65   46.96
  -2  -5   3 1664.32   46.31
  -2  -5   3 1552.63   36.75
   2  -5  -3 1550.43   37.41
   2   5  -3 1429.71   35.70
   2   5  -3 1419.37   35.77
   2   5  -3 1777.76   49.66
   2   5  -3 1722.80   49.04
   2  -5  -3 1381.18   45.49
  -2  -5   3 1491.65   46.19
  -2  -5   3 1564.67   37.13
   2  -5  -2    3.12    1.07
  -2  -5   2    5.29    0.98
  -2  -5   2    4.33    2.02
   2   5  -2    3.99    1.81
   2   5  -2    3.67    1.93
   2   5  -2    4.89    1.81
   2  -5  -2    3.64    1.94
   2  -5  -2    6.07    3.06
  -2   5   2    2.46    1.59
  -2  -5   2    6.41    2.29
   2   5  -1  271.23   13.46
   2  -5  -1  289.85   14.93
   2   5  -1  338.80   14.70
   2   5  -1  232.14   11.95
  -2  -5   1  388.12   20.30
  -2   5   1  430.45   21.54
  -2  -5   1  350.84   10.33
   2  -5  -1  378.54   11.78
   2   5   0   83.91    5.52
  -2   5   0  166.32   25.00
   2  -5   0  120.49    8.37
   2   5   0   69.79    5.00
  -2   5   0   89.31   25.06
  -2  -5   0  178.62   14.78
  -2  -5   0  231.43   26.09
  -2   5   0  128.30    9.15
  -2  -5   0  116.09    4.79
  -2   5  -1  194.74   16.77
  -2   5  -1  194.73   20.63
  -2   5  -1  199.41   20.04
   2  -5   1  134.46    8.23
   2  -5   1  149.81    9.75
  -2  -5  -1  142.98   11.67
  -2  -5  -1  224.54   23.82
   2   5   1  113.38    7.03
   2  -5   1  115.25    5.24
   2  -5   2  104.85    5.07
  -2  -5  -2  109.52    9.89
  -2   5  -2  160.40   15.87
  -2   5  -2  172.55   15.54
   2  -5   2  187.51   25.04
   2  -5   2  181.88   13.33
   2   5   2  116.14   10.14
   2  -5   3  561.13   18.61
  -2   5  -3  492.89   13.04
  -2  -5  -3  358.57   19.76
  -2  -5  -3  528.72   16.57
  -2  -5  -3  393.69   25.26
  -2  -5  -3  410.75   16.40
  -2  -5  -3  470.42   13.70
  -2  -5  -3  381.81   15.56
  -2  -5  -3  481.90   15.44
  -2  -5  -3  454.87   13.95
  -2  -5  -3  473.32   14.66
   2  -5   3  696.97   18.47
  -2  -5  -3  507.63   15.14
   2  -5   3  589.09   30.20
  -2   5  -3  689.08   32.46
  -2   5  -3  664.27   32.07
   2  -5   3  524.71   15.22
   2  -5   3  635.66   16.68
   2  -5   3  516.82   15.91
   2   5   3  439.21   19.96
  -2   5  -4   88.03    3.79
  -2   5  -4   73.48    3.33
  -2   5  -4   67.08    3.19
  -2  -5  -4   79.21    4.84
  -2  -5  -4  134.15   13.03
  -2  -5  -4   72.89    3.72
  -2  -5  -4   70.50   10.75
  -2  -5  -4   77.93    4.68
  -2  -5  -4   77.14    4.39
   2  -5   4  112.11    6.37
  -2  -5  -4   76.20    4.13
   2  -5   4   84.69    5.70
  -2   5  -4  102.41   12.33
  -2   5  -4  107.42   11.69
   2  -5   4   90.26   10.25
   2  -5   4  112.98    6.10
   2  -5   4  105.51    6.51
   2   5   4   64.44    7.02
   2   5   4   63.47    7.17
   2   5   5   12.15    3.25
   2   5   5    6.78    2.38
   2  -5   5   12.25    3.74
  -2   5  -5    9.36    3.38
  -2   5  -5   11.35    4.13
  -2  -5  -5   10.25    1.93
  -2  -5  -5    9.78    1.64
  -2  -5  -5   24.18    6.68
  -2  -5  -5    7.87    3.94
   2  -5   5   14.26    2.35
  -2  -5  -5    9.99    1.57
   2  -5   5   11.02    1.98
  -2   5  -5   11.41    1.23
  -2   5  -5   13.41    1.49
  -2   5  -5    8.39    1.06
  -2   5  -5   11.21    2.05
   2  -5   5   14.19    2.10
   2  -5   5   22.32    3.31
   2  -5   6    5.51    1.29
   2  -5   6    6.70    1.88
   2  -5   6    5.63    1.23
  -2  -5  -6    6.42    1.39
  -2  -5  -6    6.75    1.32
  -2  -5  -6    5.08    1.18
  -2   5  -6    6.61    0.98
  -2   5  -6    5.60    0.86
  -2   5  -6    6.79    1.64
  -2   5  -6    7.08    1.43
  -2   5  -6    4.48    0.76
  -2   5  -7  116.08    5.85
  -2   5  -7  111.43    4.93
  -2  -5  -7   83.61    4.12
  -2  -5  -7   81.29    4.40
   2  -5   7   79.62    5.71
  -2  -5  -7  106.02    5.00
   2  -5   7   98.43    4.69
  -2  -5  -7   90.17    4.57
  -2   5  -7  113.47    4.05
   2  -5   7   86.10    4.45
  -2   5  -7  103.42    3.73
  -2  -5  -8   -0.07    0.71
   2  -5   8   -0.07    0.50
  -2  -5  -8    0.11    0.37
  -2   5  -8    0.18    0.33
  -2   5  -8    0.21    0.41
  -2   5  -8   -0.03    0.29
  -2   5  -8   -0.10    0.26
  -2   5  -8    0.44    0.27
   2   5   8    0.16    0.21
   2  -6  -8   16.78    1.19
  -2  -6   8   21.81    1.54
   2   6  -8   33.60    2.05
   2   6  -8   25.55    1.38
   2   6  -8   27.03    1.37
   2  -6  -7    6.37    0.98
   2  -6  -7    5.86    1.02
   2   6  -7    7.11    0.88
   2   6  -7    6.81    0.82
   2   6  -7    6.87    0.85
   2   6  -7    5.45    0.70
   2   6  -7    7.16    0.91
   2   6  -6  340.01   10.31
   2   6  -6  403.51   10.95
   2   6  -6  348.39    9.88
   2   6  -6  348.23   10.31
   2  -6  -6  357.91   11.02
   2  -6  -6  434.13   12.15
   2  -6  -6  322.59   10.18
   2  -6  -6  396.59   11.72
  -2  -6   6  496.45   12.31
  -2  -6   6  573.57   14.79
   2   6  -6  421.77   10.86
   2   6  -5   26.31    2.10
   2   6  -5   23.22    1.85
   2  -6  -5   27.50    2.50
   2  -6  -5   25.72    2.35
   2  -6  -5   22.43    2.03
   2  -6  -5   17.91    4.40
   2   6  -5   30.30    5.45
   2   6  -5   28.72    2.25
   2   6  -4  316.41   16.94
   2   6  -4  326.57   10.07
   2  -6  -4  274.44   10.15
   2  -6  -4  342.78   11.13
  -2  -6   4  423.21   13.00
  -2  -6   4  358.19   10.66
   2  -6  -4  234.23   16.48
   2  -6  -4  313.39   10.97
  -2  -6   4  332.74   10.81
   2  -6  -4  175.55   15.42
   2   6  -4  375.93   19.76
  -2  -6   4  522.28   27.05
  -2  -6   4  395.04   12.53
  -2  -6   4  631.98   39.72
   2   6  -4  322.45   10.08
   2   6  -3  156.04    5.92
   2  -6  -3  174.06    6.99
   2  -6  -3  152.97    6.64
   2  -6  -3  155.23   10.62
  -2  -6   3  214.49    8.15
   2  -6  -3  187.39    7.10
   2  -6  -3  142.47    6.04
  -2  -6   3  175.64   11.28
   2  -6  -3  136.01   12.32
   2  -6  -3  195.10    7.09
   2  -6  -3  128.27    7.67
  -2  -6   3  227.37    8.53
   2  -6  -3  175.46    7.24
   2  -6  -3   75.93    8.50
  -2  -6   3  185.79    6.92
   2   6  -3  123.77    8.98
  -2  -6   3  252.26   15.68
   2  -6  -3  146.30   11.43
   2   6  -3  176.87   12.30
  -2  -6   3  209.66    8.50
  -2  -6   3  224.36   22.64
   2  -6  -2  168.00    6.45
   2  -6  -2  133.87    7.42
   2  -6  -2  133.24    5.96
  -2  -6   2  136.81    5.63
   2  -6  -2   98.40    7.84
  -2  -6   2  181.08   12.85
   2  -6  -2   86.14    7.83
  -2  -6   2  147.53    6.02
   2  -6  -2  167.86    7.35
  -2  -6   2  147.55    5.91
   2   6  -2  138.34    9.70
   2   6  -2  125.87    8.90
   2  -6  -2  134.87   10.40
  -2  -6   2  189.83   11.99
  -2  -6   2  159.36   13.97
  -2  -6   2  198.08    9.06
   2  -6  -2  134.01    6.14
   2  -6  -2  140.75    6.93
   2  -6  -2  142.83    6.09
   2  -6  -2  161.10   12.38
   2  -6  -2  153.75    6.11
  -2  -6   2  203.42    8.05
  -2  -6   2  163.30    5.93
   2   6  -1    2.53    1.30
   2   6  -1    3.27    1.33
  -2   6   1    0.84    5.07
   2  -6  -1    6.19    2.39
   2  -6  -1   15.60   11.32
   2  -6  -1    8.30    1.73
  -2  -6   1    5.87    1.14
   2  -6  -1    7.35    1.61
   2  -6  -1    9.95    2.89
   2  -6  -1    9.29    1.36
  -2  -6   1    5.05    1.01
  -2  -6   1    3.90    0.87
  -2  -6   1    3.89    2.40
   2  -6  -1   11.25    2.75
   2  -6  -1    5.12    1.20
  -2  -6   1    6.33    2.29
   2  -6  -1    4.45    1.33
  -2  -6   1    4.82    1.19
   2  -6   0  820.60   30.31
  -2   6   0 1012.76   39.33
  -2   6   0 1506.37   64.34
   2  -6   0 1566.07   39.43
   2  -6   0 1449.19   58.89
  -2  -6   0  774.53   24.67
  -2  -6   0  855.75   24.90
  -2  -6   0 1451.96   31.93
  -2  -6   0 1266.68   28.92
   2  -6   0 1137.80   30.11
  -2  -6   0 1031.75   39.72
  -2  -6   0 1617.46   44.22
   2  -6   0 1100.12   29.61
  -2  -6   0 1469.99   39.87
   2  -6   0 1363.05   53.77
  -2   6  -1  268.59   21.45
  -2  -6  -1  132.32   10.30
   2  -6   1  169.71    6.97
  -2  -6  -1  147.96    5.87
   2  -6   1  236.96   16.41
   2  -6   1  351.34   16.47
   2  -6   1  159.81    6.88
   2  -6   1  236.06   17.44
  -2  -6  -1  280.25   27.37
  -2  -6  -1  138.63    5.63
  -2  -6  -1  195.22    7.54
   2  -6   1  208.56    8.43
   2  -6   1  330.80   14.76
  -2   6  -2  107.08   13.35
  -2   6  -2   95.64   12.72
  -2  -6  -2   33.61    4.27
   2  -6   2   57.39    3.71
  -2  -6  -2   49.98    2.80
  -2  -6  -2   54.07    3.78
   2  -6   2   64.52    4.50
  -2  -6  -2   59.13    3.70
  -2  -6  -2   55.57    4.70
  -2  -6  -2   49.56    3.77
  -2  -6  -2   53.76    3.03
   2  -6   2  108.68    7.02
  -2  -6  -2   56.15    7.50
  -2  -6  -3   13.97    1.55
  -2  -6  -3   15.59    1.79
  -2  -6  -3   13.25    4.70
  -2  -6  -3   12.41    2.60
  -2  -6  -3   11.96    2.40
  -2  -6  -3   13.64    1.99
  -2  -6  -3   14.30    1.73
   2  -6   3   24.25    3.10
   2  -6   3   23.01    3.01
  -2  -6  -3   17.59    2.30
  -2  -6  -3   17.38    2.64
   2  -6   3   17.16    2.05
  -2  -6  -3   14.02    3.26
  -2   6  -3   21.85    5.89
  -2   6  -3   14.74    4.80
  -2   6  -3   11.01    1.10
   2  -6   3   18.86    2.97
  -2   6  -4   60.48    2.92
  -2   6  -4   57.32    2.90
  -2   6  -4   68.66    3.14
   2  -6   4   82.23    5.54
  -2  -6  -4   58.89    3.93
  -2  -6  -4  110.31    9.53
  -2  -6  -4   51.95    9.52
  -2  -6  -4   53.90    4.62
  -2  -6  -4   62.55    3.49
   2  -6   4   64.08    4.16
  -2  -6  -4   70.18    4.50
   2  -6   4   84.85    5.64
   2  -6   4   85.35    7.30
   2  -6   4   87.01    6.74
  -2   6  -4   76.11   10.26
  -2   6  -4   74.15   10.62
  -2   6  -5    8.23    0.90
  -2  -6  -5   10.67    1.91
  -2  -6  -5   11.70    1.73
  -2  -6  -5   10.21    1.19
   2  -6   5   12.66    1.82
  -2  -6  -5    9.76    1.48
   2  -6   5   13.93    2.30
  -2  -6  -5   10.98    1.85
  -2   6  -5    9.94    1.06
  -2   6  -5   11.19    1.14
   2  -6   5   15.17    2.86
  -2   6  -5   13.01    1.78
   2  -6   5   15.91    3.18
  -2   6  -6  141.31    4.75
  -2  -6  -6  132.14    5.75
  -2  -6  -6  140.67    6.06
   2  -6   6  142.84    8.92
   2  -6   6  167.50    6.64
   2  -6   6  181.32    7.83
  -2   6  -6  127.40    4.50
  -2   6  -6  175.52    6.10
  -2   6  -6  185.69    7.25
  -2  -6  -7    0.45    0.43
  -2  -6  -7   -0.74    1.19
  -2   6  -7    0.39    0.26
  -2   6  -7    0.68    0.29
   2  -6   7    0.13    0.33
  -2  -6  -7    0.37    0.51
  -2   6  -7    0.89    0.49
  -2   6  -7    0.21    0.31
  -2   6  -7    0.57    0.50
  -2   6  -7    0.34    0.45
  -2   6  -7    0.04    0.39
  -2  -6  -8    6.88    0.73
  -2  -6  -8    6.41    0.85
   2  -6   8   10.27    0.63
   2  -6   8    5.35    0.45
  -2   6  -8    7.79    0.58
  -2   6  -8    3.45    0.50
   2   7  -7   33.98    1.53
   2   7  -7   36.88    1.56
   2   7  -6    8.50    0.87
   2   7  -6    9.71    0.94
   2  -7  -6    8.97    1.20
   2  -7  -6    9.55    1.24
   2   7  -6   10.43    0.96
   2   7  -6    7.86    0.77
   2  -7  -5  180.32    6.59
  -2  -7   5  226.72    6.72
  -2  -7   5  336.62   12.58
   2  -7  -5  163.72    6.76
   2  -7  -5  484.41   21.77
   2  -7  -5  197.51    7.06
   2  -7  -5  223.79    7.94
  -2  -7   5  261.07    7.86
   2   7  -5  186.05    6.14
   2   7  -5  197.99    6.37
   2   7  -5  165.89    5.97
  -2  -7   5  424.37   14.04
  -2  -7   4   19.10    1.81
  -2  -7   4   35.23    4.86
  -2  -7   4   19.36    2.07
   2  -7  -4   17.21    1.90
  -2  -7   4   21.15    2.08
   2  -7  -4   18.07    2.16
   2  -7  -4   34.90    6.94
  -2  -7   4   27.89    2.97
   2  -7  -4   19.05    2.14
   2   7  -4   14.77    1.42
  -2  -7   4   32.72    3.93
  -2  -7   3  309.65   10.19
   2  -7  -3  165.15    6.54
   2  -7  -3  260.48   16.08
   2  -7  -3  173.56    7.91
   2  -7  -3  230.94    8.22
   2  -7  -3  257.24    8.39
   2  -7  -3  198.52    7.84
   2  -7  -3  225.38    8.76
  -2  -7   3  252.49    8.25
  -2  -7   3  234.66    8.26
  -2  -7   3  313.42   13.97
  -2  -7   3  238.36    7.82
   2  -7  -3  225.10    8.58
   2  -7  -3  188.58    7.01
  -2  -7   3  236.64   10.23
  -2  -7   3  210.88    7.39
   2  -7  -3  247.22    7.90
   2  -7  -3  223.60   10.92
   2   7  -3  166.01   10.32
   2   7  -3  193.78   11.76
  -2  -7   3  332.67   13.51
   2  -7  -2  232.06    9.38
  -2  -7   2  236.71    7.60
  -2  -7   2  197.47    7.11
  -2  -7   2  190.48   12.56
  -2  -7   2  209.46    7.45
  -2  -7   2  176.63    6.63
   2  -7  -2  191.70    8.10
  -2  -7   2  276.89   12.88
   2  -7  -2  243.41    7.70
  -2  -7   2  221.75   10.52
   2  -7  -2  160.53    8.60
   2  -7  -2  197.30    9.46
   2   7  -2  150.54    9.34
   2  -7  -2  140.16    8.46
  -2  -7   2  233.72    8.33
   2  -7  -2  177.61    8.43
   2  -7  -2  240.58    7.84
   2  -7  -2  197.79    7.35
   2  -7  -2  196.57    7.67
   2  -7  -2  200.12   15.06
   2   7  -2  167.28   10.26
   2   7  -1  183.04   10.05
  -2  -7   1  257.42    8.23
   2  -7  -1  191.82    7.45
   2  -7  -1  413.56   14.92
  -2  -7   1  365.87   16.26
  -2  -7   1  333.18   10.09
   2  -7  -1  302.45   17.64
   2  -7  -1  284.45    9.89
   2  -7  -1  275.82   10.42
  -2  -7   1  401.62   16.22
  -2  -7   1  229.77    8.05
  -2  -7   1  277.53   16.29
   2  -7  -1  387.97   15.59
   2  -7  -1  418.88   27.89
   2  -7  -1  275.52    9.41
   2  -7  -1  283.88    8.83
   2  -7  -1  311.17   10.40
   2  -7   0   47.63    4.44
   2  -7   0   29.15    2.36
   2  -7   0   44.22    3.35
   2  -7   0   69.03    9.65
  -2  -7   0   75.05   13.61
   2  -7   0   44.15    7.83
   2  -7   0   57.98    4.88
  -2  -7   0   32.08    2.44
  -2  -7   0   36.45    2.69
   2  -7   0   38.34    4.37
   2  -7   0   44.10    4.29
  -2  -7   0   37.99    6.28
  -2  -7   0   35.80    2.90
  -2  -7   0   95.42   13.39
  -2   7  -1  115.24    9.48
   2  -7   1  119.42    5.49
   2  -7   1  120.15    5.07
  -2  -7  -1  127.40    5.98
  -2  -7  -1  134.90   12.62
  -2  -7  -1  121.76    5.09
  -2  -7  -1   89.90    7.77
   2  -7   1  160.42    6.89
  -2  -7  -1  128.43    5.59
  -2  -7  -1  115.29    4.95
  -2  -7  -1  139.83    6.15
  -2  -7  -1  160.29    6.91
  -2  -7  -1  175.57   12.25
   2  -7   1  148.74   10.12
  -2   7  -2   15.51    4.08
  -2  -7  -2   17.07    2.32
   2  -7   2   19.09    2.16
   2  -7   2   16.54    1.85
  -2  -7  -2   16.02    1.53
   2  -7   2   21.03    2.51
  -2  -7  -2   16.28    3.39
  -2  -7  -2   17.23    2.09
  -2  -7  -2   18.74    2.06
   2  -7   2   23.68    2.44
  -2  -7  -2   21.74    2.33
  -2  -7  -2   24.64    3.27
   2  -7   2   20.04    2.50
   2  -7   2   27.06    5.09
  -2  -7  -2   19.07    2.94
  -2  -7  -2   17.24    1.70
  -2  -7  -2   23.38    2.82
  -2  -7  -3   81.53    4.02
  -2  -7  -3   78.89    4.29
  -2  -7  -3   76.63    5.41
  -2  -7  -3   75.16    6.84
   2  -7   3   79.27    8.06
  -2  -7  -3   71.22    4.71
   2  -7   3   81.85    4.48
  -2   7  -3   80.61    8.83
  -2   7  -3   96.70   11.17
  -2  -7  -3  101.49    7.61
   2  -7   3  125.12    7.11
  -2  -7  -3   89.18    5.07
  -2  -7  -3   78.28    5.78
  -2  -7  -3   78.54    4.52
  -2  -7  -3   68.68    4.34
   2  -7   3  110.45    9.66
  -2  -7  -4   31.20    3.24
  -2  -7  -4   31.40    2.26
   2  -7   4   33.15    3.56
  -2  -7  -4   26.74    2.48
  -2  -7  -4   62.31    6.36
  -2  -7  -4   26.05    2.74
   2  -7   4   45.89    4.03
   2  -7   4   34.22    2.76
   2  -7   4   46.81    6.47
  -2   7  -4   21.48    1.30
  -2   7  -4   17.54    1.14
  -2  -7  -5   87.20    4.29
  -2  -7  -5   98.69    4.68
  -2  -7  -5  189.37    8.63
   2  -7   5  147.54   11.04
  -2  -7  -5   95.61    4.95
   2  -7   5  132.62    6.62
  -2   7  -5  127.68    5.26
  -2   7  -5   74.53    2.82
  -2   7  -5   79.74    2.97
  -2   7  -6   24.75    1.83
  -2  -7  -6   22.44    1.98
  -2  -7  -6   31.07    2.44
  -2  -7  -6   17.48    1.65
   2  -7   6   15.97    1.67
   2  -7   6   22.69    1.89
  -2  -7  -6   19.58    1.97
  -2   7  -6   21.40    1.27
  -2   7  -6   18.44    1.45
  -2   7  -6   21.61    1.19
  -2   7  -6   18.42    1.09
   2  -7   6   37.60    3.04
   2  -7   7   18.44    0.91
  -2   7  -7    7.45    0.81
  -2  -7  -7   14.15    1.29
  -2  -7  -7   13.48    1.16
  -2  -7  -7   12.90    1.38
  -2   7  -7    7.19    0.72
  -2  -8   6   16.14    0.98
   2  -8  -6   21.11    1.71
   2  -8  -5   13.19    1.23
  -2  -8   5   13.05    1.00
   2   8  -5    8.10    0.65
   2   8  -5    7.31    0.59
   2  -8  -4  119.17    5.63
   2  -8  -4  119.61    4.83
  -2  -8   4  147.70    5.27
   2  -8  -4  120.70    4.85
  -2  -8   4  149.99    4.83
  -2  -8   4  197.73    9.52
   2   8  -4   67.28    2.89
   2  -8  -3   15.19    1.58
  -2  -8   3   15.45    1.53
  -2  -8   3   20.50    1.90
  -2  -8   3   23.91    2.61
  -2  -8   3   21.05    3.31
  -2  -8   3   21.85    2.30
   2  -8  -3   13.40    1.27
   2  -8  -3   17.38    2.40
   2  -8  -3   18.67    1.89
   2  -8  -3   17.99    1.89
  -2  -8   2  317.02   10.89
   2  -8  -2  282.56   10.08
  -2  -8   2  277.94    8.65
  -2  -8   2  237.52    7.90
   2  -8  -2  317.10   13.56
   2  -8  -2  212.10    7.65
  -2  -8   2  295.36   13.38
   2  -8  -2  312.78   12.42
   2  -8  -2  254.08    8.99
   2  -8  -2  221.18    7.78
  -2  -8   2  272.13    8.76
   2  -8  -2  261.70   10.97
   2  -8  -2  328.60   18.12
   2  -8  -2  285.99    8.60
  -2  -8   1   19.44    1.73
   2  -8  -1   20.51    2.82
  -2  -8   1   21.34    1.95
   2  -8  -1   15.35    2.59
   2  -8  -1   21.88    2.70
   2  -8  -1   20.01    3.51
   2  -8  -1   14.57    4.15
   2  -8  -1   18.42    1.89
   2  -8   0   25.18    5.09
  -2  -8   0   21.16    2.10
   2  -8   0   24.08    3.21
  -2  -8   0   20.20    1.92
   2  -8   0   16.55    1.58
  -2  -8   0   20.27    1.93
  -2  -8   0   22.32    1.94
   2  -8   0   20.48    2.09
  -2  -8  -1   16.16    1.84
   2  -8   1   17.19    2.42
  -2  -8  -1   24.66    3.05
  -2  -8  -1   17.06    1.59
  -2  -8  -1   17.12    2.15
  -2  -8  -1   24.10    3.53
   2  -8   1   18.94    1.83
  -2  -8  -1    7.72    2.93
  -2  -8  -1   18.97    1.69
  -2  -8  -1   20.40    2.07
  -2  -8  -1   20.26    1.87
   2  -8   1   20.76    2.10
  -2  -8  -1   17.82    3.52
  -2  -8  -1   16.44    1.99
   2  -8   1   19.01    2.05
   2  -8   2  246.50    9.58
  -2  -8  -2  264.55    9.89
  -2  -8  -2  240.99    8.96
   2  -8   2  256.60    9.40
  -2  -8  -2  229.32    7.47
  -2  -8  -2  250.98   11.07
   2  -8   2  235.80    8.22
   2  -8   2  249.04    8.00
  -2  -8  -2  326.48   12.47
  -2  -8  -2  221.05    7.04
  -2  -8  -2  237.19   11.99
   2  -8   2  249.27    8.99
  -2  -8  -2  148.44   10.06
  -2  -8  -2  202.53    8.17
  -2  -8  -2  262.65    8.65
  -2  -8  -2  230.77    8.00
  -2  -8  -3    0.44    1.06
   2  -8   3    0.08    0.84
   2  -8   3    0.55    0.91
  -2  -8  -3    0.90    2.44
  -2  -8  -3    0.15    0.52
  -2  -8  -3    0.48    0.78
  -2  -8  -3   -0.06    0.56
   2  -8   3    0.62    0.77
  -2  -8  -3    0.91    1.40
   2  -8   3    0.89    0.63
   2  -8   3    1.01    0.60
  -2   8  -4   47.94    2.02
   2  -8   4   66.78    4.15
   2  -8   4   59.02    3.30
  -2  -8  -4   52.17    4.20
   2  -8   4   74.92    3.75
   2  -8   4   42.49    4.02
  -2  -8  -4   60.83    3.35
  -2  -8  -4   75.31    4.00
  -2  -8  -4   62.46    4.95
  -2  -8  -4   59.90    3.48
  -2  -8  -5    9.19    1.71
   2  -8   5   12.37    1.38
  -2  -8  -5   13.48    2.00
   2  -8   5   10.49    1.34
  -2   8  -5    9.11    0.69
  -2  -8  -6   10.65    1.06
   2  -8   6    9.21    0.56
  -2  -9   5  153.48    6.62
  -2  -9   4   23.91    1.29
  -2  -9   4   31.19    1.74
  -2  -9   3   35.81    1.94
  -2  -9   3   35.05    2.09
  -2  -9   2    0.54    0.52
   2  -9  -2    0.40    0.34
  -2  -9   2   -0.19    0.45
   2  -9  -2    1.71    1.70
  -2  -9   2    0.16    0.41
   2  -9  -2    0.21    0.45
  -2  -9   2   -1.25    2.85
   2  -9  -1  114.83    4.60
   2  -9  -1  122.01    6.31
  -2  -9   1  120.21    4.86
  -2  -9   1  107.20    4.29
   2  -9  -1  104.52    4.31
  -2  -9   1  116.00    4.44
  -2  -9   0   10.20    1.21
  -2  -9   0    9.28    2.03
  -2  -9   0    8.92    1.20
   2  -9   0    6.84    1.55
  -2  -9   0    9.19    1.41
   2  -9   0    9.51    1.22
   2  -9   1   94.67    4.17
  -2  -9  -1   96.06    3.95
  -2  -9  -1  105.24    4.46
  -2  -9  -1   89.87    4.27
  -2  -9  -1   94.41    5.42
  -2  -9  -1  118.42    6.58
  -2  -9  -1  108.89    3.96
   2  -9   1   99.52    4.53
   2  -9   1   99.67    3.97
   2  -9   2   12.50    1.51
   2  -9   2   13.93    1.80
   2  -9   2   13.77    1.40
  -2  -9  -2   13.45    1.48
  -2  -9  -3   16.24    1.92
   2  -9   3   16.19    1.80
   2  -9   3   12.70    1.28
  -2  -9  -4   11.22    1.47
   2  -9   4    6.86    0.97
   2 -10  -1   33.79    2.07
   2 -10  -1   36.78    2.40
   2 -10   0  102.18    4.38
   2 -10   0   90.03    4.05
   2 -10   1    1.61    0.66
   2 -10   1    1.24    0.61
   2 -10   2   23.66    2.04
   2 -10   2   17.02    1.62
   3   0 -10  117.21    4.63
  -3   0  10  121.51    4.50
  -3   0  10  125.37    4.28
   3   0  -9   -0.49    0.94
   3   0  -9    0.26    0.56
  -3   0   9    0.36    0.60
  -3   0   9    0.09    0.43
  -3   0   9    0.06    0.57
  -3   0   8   79.61    4.89
  -3   0   8   88.59    4.97
   3   0  -8   67.25    4.71
   3   0  -8   72.31    4.35
  -3   0   8   74.66    4.24
   3   0  -8   87.00    7.55
   3   0  -8   90.18    4.64
   3   0  -8   94.89    4.76
  -3   0   7    0.54    0.83
  -3   0   7    0.60    0.62
   3   0  -7   -0.27    1.19
  -3   0   7   -0.34    1.19
  -3   0   7    0.22    0.94
  -3   0   7    0.15    0.37
   3   0  -7    0.19    0.57
  -3   0   7    0.24    0.64
   3   0  -7    0.31    4.40
   3   0  -7    1.48    0.78
   3   0  -7    0.56    0.98
  -3   0   7   -0.08    0.78
   3   0  -7   -2.03    6.67
   3   0  -7    0.26    0.66
   3   0  -7   -0.09    1.16
  -3   0   6 1276.41   33.46
  -3   0   6 1289.04   33.78
   3   0  -6 1283.26   32.79
   3   0  -6 1100.08   31.73
   3   0  -6 1414.12   34.01
   3   0  -6 1642.05   52.99
  -3   0   6  981.56   37.56
  -3   0   6 1364.07   45.81
  -3   0   6 1578.27   52.09
   3   0  -6 1207.80   32.18
   3   0  -6 1734.71   42.43
   3   0  -6 1303.63   32.73
   3   0  -6 1425.26   33.48
   3   0  -6 1301.97   32.62
   3   0  -6 1510.85   34.40
   3   0  -6 1844.17   37.74
   3   0  -6 1179.90   32.58
  -3   0   6 1390.31   34.83
  -3   0   5    0.52    0.50
   3   0  -5    1.26    0.62
   3   0  -5    0.57    0.56
   3   0  -5    0.06    0.60
  -3   0   5    1.13    1.06
  -3   0   5    2.06    1.99
  -3   0   5    1.17    1.62
   3   0  -5    2.97    1.89
  -3   0   5   -0.11    1.39
  -3   0   5    1.01    0.96
   3   0  -5    5.48    1.02
   3   0  -5    0.18    0.42
   3   0  -5    0.63    0.39
   3   0  -4  482.07   13.68
   3   0  -4  480.02   13.75
   3   0  -4  462.72   13.56
  -3   0   4  761.24   17.84
  -3   0   4  551.78   21.76
   3   0  -4  656.27   19.94
  -3   0   4  436.00   18.21
  -3   0   4  839.57   19.38
   3   0  -4  427.44   13.40
   3   0  -4  435.28   18.65
   3   0  -4  567.22   19.82
   3   0  -3    3.98    1.35
   3   0  -3    0.77    0.83
   3   0  -3    1.65    1.13
   3   0  -3    0.85    0.93
  -3   0   3    1.02    0.87
  -3   0   3    0.27    0.70
   3   0  -3    4.31    1.93
  -3   0   2   89.10    5.32
  -3   0   2   87.62    5.42
   3   0  -2   92.79    5.19
   3   0  -1    0.48    0.72
  -3   0   1    0.83    0.76
   3   0  -1    1.43    0.97
  -3   0   0 1920.36   48.21
   3   0   0 1694.98   50.35
  -3   0  -1    0.71    0.93
   3   0   1    3.92    1.27
   3   0   2   25.96    3.27
  -3   0  -2   26.50    3.03
  -3   0  -2   32.16    4.49
   3   0   3    3.45    2.02
  -3   0  -3    0.40    1.05
  -3   0  -3    3.00    1.80
  -3   0  -3    0.67    1.01
   3   0   3    0.45    0.82
   3   0   4  638.40   23.27
   3   0   4  861.85   33.48
  -3   0  -4  613.45   24.44
  -3   0  -4  639.99   16.22
   3   0   4  641.87   16.78
  -3   0  -4  547.54   15.17
   3   0   4  719.76   17.16
  -3   0  -4  621.19   15.91
  -3   0  -4  748.02   17.73
  -3   0  -4  585.19   15.60
  -3   0  -4  780.15   25.00
  -3   0  -4  656.75   29.10
   3   0   5    0.44    1.08
   3   0   5    0.92    1.41
   3   0   5   -0.41    1.45
  -3   0  -5    0.51    0.99
  -3   0  -5   -0.05    0.44
   3   0   5    1.39    0.65
  -3   0  -5    1.33    0.53
  -3   0  -5    0.90    0.99
  -3   0  -5    2.93    0.81
   3   0   5    1.34    0.67
  -3   0  -5    0.56    0.66
  -3   0  -5    3.22    2.34
  -3   0  -6  753.28   40.44
   3   0   6 1041.65   24.21
  -3   0  -6  766.10   22.53
  -3   0  -6  742.53   22.16
   3   0   6  935.24   32.79
   3   0   6  988.87   41.99
   3   0   6 1078.81   41.53
   3   0   6  764.10   23.61
  -3   0  -6 1007.51   24.07
  -3   0  -6  814.06   26.15
  -3   0  -6 1169.44   31.12
  -3   0  -6  960.07   26.72
  -3   0  -6  894.13   23.93
   3   0   7    0.72    0.65
   3   0   7    5.08    1.08
   3   0   7    0.22    0.77
   3   0   7    0.48    0.64
  -3   0  -7    0.14    0.57
   3   0   7    1.36    1.77
   3   0   7    4.72    2.97
   3   0   7    0.55    1.36
  -3   0  -7    0.57    0.76
  -3   0  -7    0.38    0.59
  -3   0  -7    0.09    0.45
  -3   0  -7    0.47    1.23
  -3   0  -7    0.76    1.08
   3   0   8   47.63    3.28
  -3   0  -8   65.56    4.00
  -3   0  -8   60.12    3.91
   3   0   8   51.11    3.16
   3   0   8   58.52    3.56
  -3   0  -8   41.69    2.35
  -3   0  -9    0.07    0.41
   3   0   9   -0.07    0.32
   3   0   9    0.15    0.27
  -3   1  10    8.52    1.09
  -3  -1  10    5.46    1.14
  -3   1  10    5.76    0.68
   3   1 -10    5.74    0.96
   3   1 -10    5.79    0.85
  -3  -1  10    6.04    0.99
  -3   1  10    6.66    0.87
   3  -1 -10    3.73    0.82
  -3  -1   9  169.81    6.44
  -3  -1   9  130.71    4.71
  -3   1   9  166.47    5.86
  -3  -1   9  153.15    7.38
   3   1  -9  166.53    7.67
  -3  -1   9  175.15    6.49
   3   1  -9  193.91    6.26
   3   1  -9  196.32    6.37
   3  -1  -9  192.13    6.94
   3   1  -9  214.49    6.77
   3  -1  -8    4.46    1.26
  -3   1   8    3.94    1.01
   3   1  -8    4.06    1.00
   3   1  -8    3.74    1.11
  -3  -1   8    3.37    1.16
   3   1  -8    4.34    2.33
  -3   1   8    3.37    0.90
  -3  -1   8    3.16    0.68
  -3  -1   8    3.99    1.32
   3   1  -8    4.36    1.16
   3   1  -8    3.38    1.11
   3   1  -8    1.38    2.86
   3  -1  -8    4.11    1.16
  -3   1   7  395.01   13.24
   3  -1  -7  338.24   14.51
   3   1  -7  428.50   13.04
  -3  -1   7  511.19   15.65
  -3   1   7  349.42   18.32
   3  -1  -7  400.29   19.23
  -3  -1   7  429.56   21.05
   3   1  -7  458.34   16.70
  -3  -1   7  523.60   17.45
  -3   1   7  381.16   12.91
   3  -1  -7  452.17   13.64
   3   1  -7  456.85   13.70
   3   1  -7  438.03   13.34
   3   1  -7  573.62   15.69
  -3  -1   7  483.95   29.96
  -3  -1   7  320.71   11.50
   3  -1  -7  440.03   13.24
  -3   1   7  336.34   19.53
  -3  -1   7  564.37   30.31
   3   1  -7  488.67   13.53
   3  -1  -7  447.60   13.79
   3   1  -7  555.16   20.95
   3   1  -7  534.72   14.61
  -3   1   6   59.63    4.03
   3   1  -6   67.17    3.94
  -3  -1   6   80.78    5.82
   3   1  -6   78.61    4.55
   3  -1  -6   58.34    3.89
   3  -1  -6   57.17    4.26
  -3  -1   6   66.85    4.56
   3  -1  -6   79.33    9.17
   3   1  -6   75.41    4.42
   3  -1  -6   72.09    4.40
   3   1  -6   55.60    3.53
   3   1  -6   60.67    3.77
  -3   1   6   56.79    7.54
  -3  -1   6   75.72   10.46
  -3  -1   6   49.64    6.70
  -3   1   6   61.43    6.88
  -3   1   6   42.68    5.55
   3  -1  -6   57.30    3.58
  -3  -1   6   64.35    3.82
  -3   1   6   63.80    4.06
  -3   1   6   58.39    3.86
  -3  -1   6   74.88    5.41
  -3  -1   6   81.52    5.61
   3  -1  -6   69.38    4.27
   3   1  -6   89.48    5.24
   3  -1  -6   59.45    4.46
   3   1  -5  313.52    9.95
  -3   1   5  305.91    9.86
  -3  -1   5  439.28   13.65
   3   1  -5  319.47   10.24
  -3  -1   5  236.71    8.56
   3  -1  -5  263.54    9.15
  -3   1   5  318.26   17.38
   3  -1  -5  328.94   10.20
   3   1  -5  324.51   10.16
   3  -1  -5  316.53   15.25
   3   1  -5  302.13   14.99
  -3  -1   5  414.91   12.92
  -3   1   5  325.14   10.56
  -3   1   5  326.10   10.46
   3   1  -5  337.39   13.96
  -3   1   5  216.41   12.30
  -3   1   5  307.83   15.92
  -3  -1   5  406.04   20.35
  -3   1   5  419.99   21.24
  -3  -1   5  371.07   18.28
   3   1  -5  453.26   19.45
  -3  -1   4  543.04   15.33
   3  -1  -4  434.64   12.95
  -3  -1   4  626.00   16.56
  -3   1   4  425.35   12.91
   3   1  -4  461.56   13.17
  -3  -1   4  605.17   16.45
   3  -1  -4  383.90   16.59
   3   1  -4  427.88   17.58
  -3   1   4  438.41   19.91
  -3  -1   4  634.73   28.28
  -3  -1   4  437.64   18.47
  -3   1   4  327.75   15.25
  -3   1   4  575.32   22.94
  -3  -1   4  523.57   21.38
  -3   1   4  511.70   19.97
   3   1  -4  579.11   20.73
   3   1  -3 1493.20   38.09
   3   1  -3  844.76   29.70
   3  -1  -3  944.86   31.36
   3   1  -3  982.89   30.02
   3   1  -3 1434.73   30.44
  -3   1   3  945.97   31.87
  -3  -1   3 1377.25   39.88
   3   1  -3 1254.34   33.45
  -3   1   3 1027.54   32.35
  -3  -1   3  875.20   29.16
  -3   1   3 1049.84   31.78
  -3   1   3  942.78   29.24
   3  -1  -3 1753.54   44.15
  -3   1   2  769.88   23.33
  -3   1   2  833.51   25.71
   3   1  -2  986.00   22.98
   3  -1  -2  863.55   26.17
  -3  -1   2  855.24   25.47
  -3   1   2  926.18   26.23
   3  -1  -1   38.16    3.09
  -3   1   1   37.81    3.46
  -3  -1   1   46.43    3.88
   3   1  -1   41.82    2.61
  -3  -1   1   50.48    3.60
   3  -1  -1   32.59    3.24
   3   1  -1   48.14    3.91
  -3   1   1   35.38    2.54
   3   1   0    7.49    3.11
   3  -1   0    5.89    2.73
   3  -1   0   11.56    1.64
   3   1   0   14.38    2.22
  -3   1   0    7.75    2.86
  -3  -1   0    9.01    2.93
  -3  -1  -1  139.20    7.25
   3   1   1  164.72    6.32
   3  -1   1  237.65    9.04
  -3  -1  -1  143.74    7.03
  -3   1  -1  229.76   15.76
   3   1   1  133.73    7.26
   3   1   1  228.90   17.53
   3   1   1  151.82    6.76
  -3  -1  -1  187.13    7.86
  -3  -1  -2  621.22   19.75
  -3   1  -2  635.32   24.82
  -3  -1  -2  642.01   22.20
   3  -1   2  671.10   24.08
  -3  -1  -3  893.81   29.67
  -3   1  -3  941.90   30.57
   3   1   3  780.56   24.20
   3  -1   3  865.24   28.31
  -3  -1  -3  554.04   23.57
  -3   1  -3  798.13   27.31
  -3   1  -3  749.67   28.54
   3  -1   3 1042.88   32.88
   3   1   3  704.90   27.47
   3   1   3  684.00   26.33
   3  -1   4  230.75    8.23
   3   1   4  240.18    7.79
  -3  -1  -4  207.67   12.96
  -3   1  -4  220.38   13.27
   3   1   4  233.60   12.16
   3  -1   4  241.44   13.79
  -3   1  -4  242.36    7.29
  -3   1  -4  267.94    7.64
   3   1   4  266.78    8.05
  -3   1  -4  197.22    6.52
  -3   1  -4  210.25   11.86
  -3   1  -4  224.10   14.09
  -3  -1  -4  170.82   13.11
  -3   1  -5  302.47    8.90
   3   1   5  275.92    9.26
   3  -1   5  297.05   10.19
   3  -1   5  247.97    9.65
  -3   1  -5  377.27   10.32
  -3   1  -5  318.08    9.31
  -3   1  -5  328.72    9.60
   3   1   5  252.48   13.55
   3  -1   5  316.30   17.23
   3   1   5  269.72   16.98
  -3   1  -5  283.40   16.77
  -3  -1  -5  277.51   16.51
  -3   1  -5  303.45    8.99
   3   1   5  280.78    9.10
  -3  -1  -5  209.14   18.10
  -3   1  -5  255.40   15.55
  -3   1  -6   22.97    5.38
  -3  -1  -6   27.10    5.10
  -3   1  -6   56.62    3.20
  -3   1  -6   62.58    3.68
  -3   1  -6   66.50    4.07
   3  -1   6   50.12    3.70
   3  -1   6   45.09    3.62
   3   1   6   42.05    2.79
  -3   1  -6   74.30    5.01
  -3   1  -6   53.37    3.23
   3  -1   6   52.80    7.25
   3   1   6   36.26    4.77
   3  -1   6   34.14    2.67
   3  -1   6   60.98    5.24
  -3   1  -6   45.33    3.73
  -3  -1  -6   46.14    3.33
   3  -1   6  103.65   16.58
   3   1   6   40.76    7.17
   3   1   6   40.54    7.39
  -3   1  -6   42.85    3.92
  -3  -1  -6   52.57    5.82
  -3   1  -6   51.41    3.83
  -3  -1  -6   42.76    3.38
  -3   1  -6   51.62    4.81
  -3   1  -7  174.60   16.19
  -3   1  -7  199.26    9.18
  -3  -1  -7  328.23   10.35
  -3   1  -7  254.32    7.54
  -3   1  -7  394.52    9.97
   3   1   7  236.84   13.06
   3   1   7  244.08    9.41
   3  -1   7  295.67   11.32
  -3  -1  -7  314.63   10.44
  -3   1  -7  342.43   10.55
   3   1   7  268.97    8.78
   3  -1   7  364.35   12.16
   3  -1   7  310.35   11.00
  -3   1  -7  349.26   10.92
  -3   1  -7  265.73   11.07
  -3   1  -7  203.56    8.47
  -3  -1  -7  262.37   11.98
  -3  -1  -7  303.63   10.51
  -3   1  -7  288.12   12.68
   3   1   7  323.27   21.82
   3   1   7  246.30   15.71
   3   1   7  283.27   19.88
   3  -1   7  378.33   27.54
   3  -1   7  282.76   17.93
   3  -1   8    0.20    0.63
   3   1   8    0.85    0.59
  -3   1  -8    1.47    0.69
  -3  -1  -8    1.16    0.71
  -3   1  -8    0.96    0.65
  -3  -1  -8    1.04    1.14
  -3   1  -8    1.01    0.40
  -3   1  -8    0.49    0.91
  -3  -1  -8    0.68    0.70
   3  -1   8   -0.27    1.01
   3   1   8    0.77    0.50
  -3   1  -8    1.21    0.63
   3   1   9   73.64    2.93
   3  -1   9   72.62    3.51
  -3  -1  -9   74.01    3.84
  -3   1  -9   52.54    3.42
  -3  -1  -9  109.78    4.17
   3   1   9  104.78    3.88
   3  -1   9   75.45    2.60
   3  -1   9   82.02    3.59
   3   1   9   83.19    4.08
   3   2 -10   38.56    2.06
  -3   2  10   52.31    2.69
  -3   2  10   49.67    1.99
   3  -2 -10   36.77    2.70
  -3   2  10   49.53    2.17
   3   2  -9    7.79    1.02
  -3  -2   9    7.34    1.32
  -3  -2   9    6.05    0.76
   3  -2  -9    8.41    3.53
  -3  -2   9    5.51    1.53
   3   2  -9    8.30    1.78
  -3   2   9    6.79    0.90
  -3  -2   9    6.76    1.28
   3   2  -9    6.92    1.19
   3   2  -9    7.57    1.12
   3  -2  -9   10.32    1.97
   3  -2  -9    8.30    1.48
   3   2  -9    8.38    1.13
  -3   2   9    6.47    1.06
   3   2  -8  439.75   12.03
   3   2  -8  446.13   12.65
  -3   2   8  384.76   12.02
   3   2  -8  398.58   11.78
  -3  -2   8  480.37   14.46
  -3   2   8  320.36   10.91
  -3  -2   8  410.02   16.60
   3   2  -8  467.62   15.01
  -3  -2   8  479.74   14.93
  -3  -2   8  310.55   10.61
  -3   2   8  349.32   11.80
   3  -2  -8  408.21   13.08
   3  -2  -8  443.56   13.94
   3   2  -8  538.26   18.74
   3   2  -8  484.39   12.45
   3   2  -7   17.60    3.94
   3   2  -7   11.43    1.30
  -3   2   7   15.51    1.94
   3   2  -7   18.70    1.99
  -3  -2   7   22.67    3.49
  -3  -2   7   17.60    2.52
  -3  -2   7   15.22    2.91
  -3   2   7   15.19    1.73
  -3   2   7   14.76    1.81
   3   2  -7   20.00    2.23
   3   2  -7   14.26    1.62
   3   2  -7   17.75    1.94
  -3   2   7   14.44    3.70
  -3  -2   7   22.31    6.62
  -3  -2   7   16.02    1.92
   3  -2  -7   13.76    1.66
   3  -2  -7   16.55    2.00
  -3  -2   7   27.50    6.63
  -3  -2   7   10.59    4.28
  -3   2   7   11.08    3.32
  -3   2   7   12.35    3.68
   3  -2  -7   18.14    2.37
   3   2  -7   15.41    1.86
   3  -2  -7   16.81    2.28
   3   2  -7   20.58    2.10
   3   2  -7   25.16    2.58
   3   2  -6  198.92   11.28
  -3   2   6  204.69   13.97
   3   2  -6  257.07   15.14
  -3   2   6  171.66   10.84
  -3  -2   6  258.90   18.71
   3   2  -6  201.84   12.27
   3   2  -6  229.38    8.47
   3   2  -6  226.49    7.81
  -3  -2   6  263.63   11.20
  -3   2   6  184.83    7.01
   3   2  -6  205.54    7.38
  -3  -2   6  231.99    9.15
  -3  -2   6  259.58   16.78
  -3   2   6  162.27   10.99
  -3  -2   6  254.58   11.26
  -3   2   6  197.72    7.70
  -3   2   6  207.74    7.79
   3   2  -6  186.66    7.14
   3   2  -6  210.27    8.69
   3   2  -6  160.91    6.60
   3   2  -6  215.93    7.90
   3  -2  -6  196.93    7.71
  -3   2   6  197.15   13.68
  -3  -2   6  228.34   19.30
   3  -2  -6  188.66   12.55
  -3  -2   6  209.32    7.34
   3  -2  -6  202.59    7.55
   3  -2  -6  188.16    7.09
  -3  -2   6  197.72    7.62
   3  -2  -6  223.41    8.50
   3   2  -6  292.72    9.46
   3   2  -6  190.16    7.09
   3  -2  -6  211.62    8.11
   3  -2  -5  198.05    7.07
   3   2  -5  206.88    7.11
  -3   2   5  179.31    6.76
   3   2  -5  199.50    7.41
  -3  -2   5  244.72    9.98
   3   2  -5  198.76    7.35
  -3  -2   5  236.74   14.09
   3  -2  -5  207.96   12.25
  -3   2   5  189.68    7.22
  -3  -2   5  236.32    9.95
  -3  -2   5  254.67    9.91
   3   2  -5  194.84    7.52
   3   2  -5  172.55    6.83
   3  -2  -5  181.63    7.02
  -3   2   5  187.60   12.41
   3  -2  -5  185.73   11.74
   3   2  -5  169.59   10.29
  -3  -2   5  209.18   16.83
  -3  -2   5  274.24   17.25
   3   2  -5  238.90   12.89
  -3   2   5  208.81   12.91
  -3   2   5  154.00    9.72
  -3   2   5  164.93    9.81
  -3  -2   4  555.82   15.47
   3  -2  -4  435.36   12.34
   3   2  -4  400.53   12.10
   3   2  -4  404.91   12.14
   3  -2  -4  452.99   17.96
  -3   2   4  388.60   18.08
   3   2  -4  402.13   12.14
  -3  -2   4  519.01   13.55
   3   2  -4  421.99   12.24
  -3  -2   4  534.82   15.03
   3  -2  -4  395.72   17.55
   3   2  -4  505.62   20.18
   3   2  -4  423.06   17.01
  -3   2   4  450.53   19.07
  -3  -2   4  461.54   21.04
  -3  -2   4  479.35   18.76
  -3   2   4  367.40   15.19
  -3   2   4  382.58   15.88
  -3  -2   4  480.44   23.81
  -3   2   3  271.53   13.51
  -3  -2   3  284.19   15.55
   3   2  -3  278.15   12.90
   3  -2  -3  279.21   13.18
   3  -2  -3  284.01   12.58
  -3   2   3  261.91   11.76
  -3  -2   3  278.36   11.94
  -3   2   3  312.19   14.04
  -3   2   3  270.26   10.81
  -3  -2   3  276.11   13.78
  -3  -2   2  879.98   28.75
   3  -2  -2  883.09   25.87
   3  -2  -2  922.07   28.15
   3   2  -2  893.77   26.50
   3   2  -2  921.95   24.27
   3   2  -2  934.42   26.30
   3  -2  -2 1260.40   32.27
  -3   2   2 1136.95   28.43
  -3  -2   2 1009.23   26.60
  -3   2   2  903.90   26.09
  -3   2   2  771.46   22.02
  -3  -2   2  976.20   30.78
  -3   2   1 1659.03   44.93
  -3  -2   1 2445.16   60.54
   3  -2  -1 1784.99   48.59
   3   2  -1 1744.57   46.51
  -3   2   1 2142.92   51.23
  -3  -2   1 2304.70   52.62
  -3  -2   0 1067.03   34.20
  -3   2   0 1509.50   61.70
   3   2   0  420.41   15.16
   3   2   0  752.82   18.62
   3  -2   0  991.99   34.25
   3   2   0  951.06   37.43
   3   2   0  567.77   16.56
  -3   2   0  809.55   27.82
  -3  -2   0  582.79   16.47
  -3   2  -1  536.08   23.09
   3   2   1  499.15   21.99
   3  -2   1  483.34   15.81
  -3   2  -1  585.37   34.81
  -3   2  -1  501.24   18.70
   3   2   1  311.50   13.35
   3   2   1  402.08   12.83
   3   2   1  452.36   12.28
  -3  -2  -1  405.49   16.18
  -3  -2  -1  311.10   28.46
  -3   2  -1  530.78   34.71
  -3   2  -1  684.37   47.14
   3  -2   1  503.40   19.03
  -3   2  -2 1443.48   38.98
  -3  -2  -2 1256.50   36.58
   3   2   2 1273.09   44.84
   3  -2   2 1451.53   33.75
   3  -2   2 1626.01   42.84
  -3   2  -2 1377.40   41.57
   3   2   2 1374.77   34.38
  -3  -2  -2 1333.19   38.09
  -3  -2  -2 1067.33   35.75
  -3   2  -3  179.77   11.26
  -3  -2  -3  135.51    9.36
   3  -2   3  186.58   10.51
   3  -2   3  209.01   15.08
   3   2   3  117.61    9.61
  -3   2  -3  112.23    4.06
  -3   2  -3  122.09    4.23
  -3   2  -3  140.09    4.61
   3   2   3  180.68    9.95
  -3   2  -3  176.56   12.97
  -3  -2  -3  109.46    7.61
  -3   2  -4  619.62   15.00
  -3   2  -4  531.50   14.62
  -3   2  -4  689.11   15.92
  -3   2  -4  563.24   14.79
  -3  -2  -4  646.93   17.26
  -3   2  -4  604.18   26.91
  -3   2  -4  540.12   26.77
   3   2   4  501.51   23.42
   3  -2   4  888.69   31.63
   3  -2   4  870.33   38.15
  -3  -2  -4  477.97   21.43
  -3   2  -4  618.82   24.92
   3   2   4  495.46   14.48
   3  -2   4  635.39   18.87
   3  -2   4  637.24   17.97
   3  -2   4  571.86   17.77
  -3   2  -5  101.32   11.21
  -3   2  -5  103.34    9.91
   3   2   5   93.98    4.10
  -3   2  -5  118.33    4.60
  -3   2  -5  112.59    5.90
  -3  -2  -5  109.93    5.36
   3  -2   5  117.49    6.49
   3  -2   5  132.53    6.68
   3  -2   5  133.24    7.26
   3   2   5   88.30    4.10
  -3   2  -5  144.57    5.45
  -3   2  -5  124.88    4.85
  -3   2  -5  158.94    5.65
  -3  -2  -5  122.84    5.60
   3   2   5   84.50    6.53
   3  -2   5  141.64    7.36
  -3  -2  -5   96.05    5.17
   3  -2   5  173.34   17.36
   3  -2   5  211.56   21.70
   3   2   5  101.21   10.04
  -3   2  -5  104.67    6.02
  -3  -2  -5  116.95    5.74
  -3   2  -6  254.65    7.61
   3   2   6  176.45    6.56
  -3   2  -6  281.04    8.41
  -3   2  -6  224.70    9.18
   3  -2   6  250.89   10.88
   3   2   6  169.59    6.60
  -3   2  -6  298.66    8.69
   3  -2   6  213.44    9.58
  -3   2  -6  266.66    7.89
  -3  -2  -6  216.54    7.69
   3   2   6  148.98    9.54
   3   2   6  186.59   15.27
   3  -2   6  197.99   14.78
   3  -2   6  252.62   27.46
   3   2   6  163.11   11.83
   3  -2   6  403.20   35.43
   3  -2   6  180.64    7.74
   3  -2   6  329.13   14.01
   3  -2   6  217.59   14.31
  -3  -2  -6  206.11    8.19
  -3  -2  -6  150.83    8.90
  -3   2  -6  231.89    8.81
  -3   2  -6  182.82    8.79
  -3  -2  -6  208.33    8.53
  -3   2  -7   14.70    1.93
  -3   2  -7   15.90    1.77
   3  -2   7   12.17    1.91
   3   2   7   13.01    1.38
  -3   2  -7   15.16    1.56
   3  -2   7   19.68    8.68
   3   2   7    8.53    3.33
   3   2   7   15.29    4.50
   3  -2   7    3.96    4.24
   3  -2   7   11.50    3.73
   3   2   7   10.10    3.08
  -3   2  -7    5.93    2.71
  -3  -2  -7   12.15    1.82
  -3  -2  -7    7.11    2.06
  -3   2  -7   13.15    1.79
  -3   2  -7    5.77    1.37
  -3   2  -7   11.10    2.05
  -3  -2  -7    8.55    1.59
   3  -2   7    4.49    2.41
  -3  -2  -7   14.92    1.96
   3  -2   7    9.92    1.37
   3  -2   7   12.86    2.53
   3   2   7    9.30    1.41
   3  -2   8  157.77    7.17
   3   2   8  179.46    6.10
  -3  -2  -8  249.74    8.09
  -3  -2  -8  222.58    7.20
   3  -2   8  144.98    5.40
   3  -2   8   89.50    6.69
  -3   2  -8  146.04    6.59
   3   2   8  217.88    6.35
   3  -2   8  153.18    5.14
   3   2   8  189.74    6.17
  -3  -2  -8  200.32    8.42
  -3  -2  -8  295.89    7.13
  -3   2  -8  175.77    5.37
  -3   2  -9    0.94    0.59
  -3  -2  -9    3.67    0.77
  -3   2  -9    3.05    0.42
   3   2   9    2.43    0.67
   3   2   9    3.01    0.59
   3  -2   9    2.38    0.39
   3   2   9    2.97    0.69
   3  -2   9    2.27    0.64
   3  -2   9    2.96    0.53
  -3   3   9   48.85    2.56
   3   3  -9   59.28    2.63
   3  -3  -9   61.35    3.61
  -3  -3   9   46.52    2.21
  -3  -3   9   22.95    3.42
   3   3  -9   67.77    3.99
  -3   3   9   43.58    1.98
   3   3  -9   60.64    2.66
   3   3  -9   57.72    2.45
  -3   3   9   45.88    2.26
   3   3  -9   54.34    2.83
   3  -3  -9   78.49    5.58
   3   3  -8    5.10    1.03
   3   3  -8    3.90    0.85
   3   3  -8    4.77    1.03
  -3   3   8    4.01    0.88
  -3  -3   8    5.37    1.52
   3   3  -8    4.98    1.04
   3   3  -8    4.63    0.97
  -3  -3   8    4.83    2.00
  -3   3   8    3.64    0.73
   3  -3  -8    1.33    3.38
  -3  -3   8    4.01    0.89
   3  -3  -8    4.37    0.90
  -3   3   8    3.23    0.85
   3  -3  -8    6.18    2.00
   3   3  -8    8.37    1.39
   3   3  -8    5.04    0.95
   3   3  -8    5.82    1.89
  -3   3   7  218.63    8.19
   3   3  -7  265.93    8.61
  -3  -3   7  288.97   10.80
  -3   3   7  181.31   12.55
  -3  -3   7  293.57   18.69
  -3  -3   7  289.51   14.68
  -3   3   7  210.01    7.61
  -3   3   7  214.72    7.86
  -3   3   7  198.40   13.55
   3   3  -7  203.37    7.62
  -3  -3   7  322.45   25.23
  -3   3   7  164.76   11.65
  -3  -3   7  246.94    8.70
   3  -3  -7  239.60    8.68
   3  -3  -7  234.31    8.16
   3   3  -7  213.36   13.49
   3  -3  -7  260.38   10.55
   3   3  -7  275.95    8.46
   3   3  -7  237.39    8.24
   3   3  -7  358.52   10.50
  -3  -3   6    1.92    2.25
   3   3  -6    4.72    2.26
  -3   3   6    0.39    1.67
  -3   3   6    2.03    1.72
  -3  -3   6    5.10    3.09
   3   3  -6    2.11    1.41
   3   3  -6    3.18    1.63
   3   3  -6    4.56    1.20
   3   3  -6    3.99    0.89
  -3   3   6    2.71    0.67
   3   3  -6    4.04    1.06
  -3  -3   6    2.74    1.10
   3   3  -6    2.65    0.83
  -3  -3   6    2.69    1.18
  -3  -3   6    3.50    1.89
  -3   3   6    2.80    0.85
  -3   3   6    2.66    0.79
  -3  -3   6    6.72    2.77
   3   3  -6    1.74    1.13
   3  -3  -6    2.59    0.78
  -3   3   6    1.98    1.56
  -3  -3   6    1.53    2.31
   3  -3  -6    3.59    1.01
   3  -3  -6    1.84    1.39
   3  -3  -6    3.16    0.88
  -3  -3   6    3.05    0.86
  -3  -3   6    4.08    1.04
   3   3  -6    2.84    0.87
   3  -3  -6    3.01    1.19
   3   3  -6    5.37    1.29
   3  -3  -6    2.20    1.22
   3   3  -5 1132.93   35.22
  -3   3   5  975.93   34.02
  -3  -3   5 1501.44   50.01
  -3   3   5  940.19   25.51
   3   3  -5 1090.71   26.01
   3   3  -5 1024.39   26.44
   3   3  -5 1107.33   26.91
   3   3  -5 1097.96   26.88
  -3   3   5  947.47   32.04
  -3  -3   5 1330.80   38.57
  -3  -3   5 1296.60   29.70
  -3  -3   5 1453.24   35.26
   3  -3  -5 1005.79   35.32
   3   3  -5 1341.39   40.72
  -3  -3   5 1232.63   38.43
   3   3  -5 1051.89   26.93
  -3   3   5  981.67   34.95
   3  -3  -5 1044.63   26.53
  -3  -3   5 1273.30   56.73
   3  -3  -5  959.60   34.05
   3  -3  -5  975.68   26.28
  -3  -3   5 1067.66   26.20
   3  -3  -5  889.84   25.71
  -3  -3   5 1091.62   26.62
   3  -3  -5 1002.13   27.65
   3  -3  -5 1134.81   28.18
   3   3  -4   89.57    4.31
   3   3  -4   91.68    4.35
  -3   3   4   79.66    6.29
  -3  -3   4  111.06    8.25
  -3  -3   4  127.66   15.38
  -3   3   4   91.34    8.10
   3   3  -4   94.33    4.42
   3   3  -4   99.72    4.46
   3  -3  -4   89.58    7.61
  -3   3   4   88.45    7.20
  -3  -3   4  112.54   10.99
   3   3  -4   93.46    7.37
   3  -3  -4  101.08    8.35
  -3  -3   3    9.98    4.24
   3  -3  -3    8.37    2.34
   3   3  -3    9.63    1.24
  -3  -3   3    8.20    2.08
  -3   3   3    8.16    2.09
  -3  -3   3   11.10    3.49
  -3   3   3    7.77    1.91
  -3  -3   3   11.86    1.50
   3  -3  -3    9.03    2.85
   3   3  -3    9.25    2.40
   3   3  -3    9.54    1.84
   3  -3  -2   19.85    2.62
   3   3  -2   18.03    2.80
   3   3  -2   15.21    1.90
  -3  -3   2   15.70    2.46
   3   3  -2   19.78    2.58
  -3   3   2   18.41    3.04
   3   3  -2   17.74    2.77
  -3   3   2   16.40    2.76
   3  -3  -2   24.62    4.45
   3   3  -1  632.73   19.62
   3   3  -1  607.53   18.96
  -3   3   1  650.90   23.27
   3  -3  -1  572.15   16.75
  -3  -3   1  893.70   29.15
   3   3  -1  590.49   17.48
   3   3  -1  562.96   15.44
   3   3  -1  611.86   17.06
   3  -3  -1  638.56   21.87
  -3  -3   1  656.67   24.22
  -3   3   1  722.27   22.03
  -3   3   1  691.88   18.38
   3  -3  -1  891.85   27.82
  -3  -3   0   26.36    6.65
  -3  -3   0   12.14    2.93
   3   3   0   12.48    1.75
   3   3   0   10.54    1.66
   3   3   0   11.26    1.27
   3   3   0   19.42    2.48
   3  -3   0   13.68    1.87
  -3   3   0   22.20    4.82
   3   3   0   11.44    1.60
  -3   3   0   26.75    5.78
  -3  -3  -1  632.45   23.44
  -3  -3  -1  934.14   36.67
  -3  -3  -1  682.62   19.31
  -3   3  -1  606.20   17.68
   3   3   1  586.34   20.86
   3  -3   1  771.09   25.26
  -3   3  -1  823.89   51.16
   3   3   1  524.31   15.00
  -3  -3  -1  696.02   24.38
   3  -3   1  909.82   34.40
  -3   3  -1  786.87   48.25
   3   3   1  615.34   15.76
  -3   3  -1  690.96   22.49
   3   3   1  730.64   25.62
   3   3   1  529.71   16.07
   3   3   1  598.81   18.12
   3   3   1  536.43   15.49
  -3   3  -1  906.18   48.25
  -3   3  -1  772.03   29.81
  -3   3  -2   18.19    5.08
  -3  -3  -2    5.55    2.66
   3  -3   2   11.81    3.03
  -3   3  -2   15.63    4.04
   3  -3   2    8.92    3.02
   3   3   2   14.37    3.05
   3  -3   2   14.88    3.56
   3   3   2    8.86    1.47
  -3  -3  -2    9.90    2.86
  -3   3  -2   14.28    2.82
  -3  -3  -2   10.66    2.28
  -3  -3  -3    9.92    2.35
  -3   3  -3   15.09    3.56
  -3  -3  -3    8.59    2.43
   3  -3   3   17.44    5.02
   3   3   3   10.19    3.11
   3  -3   3   17.75    4.62
  -3   3  -3   22.42    5.66
  -3   3  -3   10.74    3.94
  -3  -3  -3   14.55    4.29
  -3   3  -3   10.08    1.06
   3   3   3    7.67    1.61
  -3  -3  -3    3.45    1.57
  -3   3  -3    7.14    0.84
  -3   3  -3    8.71    0.92
  -3   3  -3   13.00    1.35
  -3   3  -4  180.18   15.24
  -3  -3  -4  237.59   17.46
  -3   3  -4  145.81   14.00
   3   3   4  107.67   10.07
   3  -3   4  252.18   21.94
   3  -3   4  186.05   19.06
  -3  -3  -4  118.02    9.14
   3  -3   4  149.13    6.92
  -3  -3  -4  159.49    8.12
  -3   3  -4  138.17    5.16
  -3   3  -4  173.13    5.87
  -3   3  -4  149.86    5.17
  -3   3  -4  127.57    4.94
  -3   3  -5  936.80   39.37
  -3   3  -5  883.82   36.23
  -3   3  -5  898.60   39.43
  -3   3  -5  853.76   21.50
   3   3   5  652.83   20.78
   3  -3   5  936.71   24.60
  -3   3  -5 1372.53   25.30
  -3  -3  -5  912.60   24.93
  -3   3  -5 1159.71   23.48
  -3   3  -5 1280.84   23.72
  -3   3  -5 1014.02   22.59
  -3  -3  -5  637.61   23.38
   3   3   5  634.56   24.58
   3  -3   5 1189.67   27.76
   3  -3   5 1257.27   30.62
  -3  -3  -5  782.99   23.15
  -3   3  -5  981.00   25.06
  -3  -3  -5  822.41   23.26
   3  -3   5  891.83   32.71
   3  -3   5  943.20   53.79
   3   3   5  807.52   33.36
   3  -3   5 1580.47   64.66
  -3  -3  -5  532.87   23.79
  -3  -3  -5  888.62   23.96
  -3   3  -6    0.36    1.25
  -3   3  -6    1.41    0.86
   3  -3   6    4.28    2.51
   3  -3   6    0.78    0.65
  -3  -3  -6    0.60    0.64
  -3   3  -6    1.94    0.84
  -3   3  -6    0.40    0.51
  -3   3  -6    0.86    0.57
  -3  -3  -6    0.62    0.61
   3  -3   6    1.54    0.87
  -3  -3  -6    1.62    1.30
  -3  -3  -6    1.85    0.92
  -3  -3  -6    0.68    0.84
  -3   3  -6    1.07    1.02
  -3   3  -6    1.25    1.05
   3   3   6    0.74    0.43
   3  -3   6    2.01    2.11
   3   3   6    1.30    1.50
   3   3   6    0.32    1.50
   3   3   6    0.81    1.00
  -3   3  -7  191.85    5.65
  -3   3  -7  219.93    6.76
  -3   3  -7  214.01    6.27
   3   3   7  128.25    5.39
   3  -3   7  147.67    6.16
   3  -3   7  192.09    9.82
   3  -3   7  167.57    6.43
  -3  -3  -7  174.41    6.92
   3  -3   7   58.78    6.52
   3  -3   7  111.20    5.04
   3  -3   7  140.93    5.47
   3   3   7  150.62    5.37
  -3  -3  -7  122.17    7.48
  -3  -3  -7  205.25    6.49
  -3   3  -7  161.83    8.24
  -3   3  -7  161.62    7.61
   3  -3   8    0.88    0.77
  -3  -3  -8    1.51    0.73
  -3  -3  -8    1.17    0.62
   3  -3   8    0.37    0.50
  -3   3  -8    1.42    0.37
  -3   3  -8    0.77    0.62
   3   3   8    1.17    0.45
   3  -3   8    1.11    0.39
   3   3   8    1.09    0.41
  -3  -3  -8    1.17    0.84
  -3   3  -8    0.17    0.82
  -3   3  -8    0.86    0.40
   3   3   9   30.91    1.71
  -3   3  -9   30.80    1.23
   3  -3   9   13.85    1.33
  -3   3  -9    8.54    1.17
  -3  -4   9    5.17    0.67
   3   4  -9    5.85    0.64
   3   4  -9    7.49    0.98
  -3   4   9    4.97    0.54
   3  -4  -9    7.00    1.31
  -3   4   8  128.35    5.09
  -3  -4   8   96.14    5.73
   3   4  -8  169.82    5.49
   3   4  -8  152.17    5.48
   3  -4  -8  197.85    7.74
  -3  -4   8  188.56    6.32
   3  -4  -8  147.36    5.48
   3   4  -8  161.31    5.49
   3  -4  -8  213.50   10.74
  -3   4   8  126.49    4.89
   3   4  -8  172.15    5.97
  -3   4   7  105.07    4.58
   3   4  -7  121.29    5.14
   3   4  -7  148.85    5.89
   3   4  -7  116.19    4.98
   3  -4  -7  117.18    4.96
  -3  -4   7  149.63    6.06
   3  -4  -7   90.46   10.92
   3  -4  -7  125.90    5.38
  -3  -4   7  158.60   13.76
   3  -4  -7   74.86    7.76
   3   4  -7  148.69    5.57
   3  -4  -7  158.35    9.67
  -3  -4   7  166.43   10.25
  -3   4   7  116.56    5.05
   3  -4  -7  116.55    7.16
   3   4  -7  132.96    5.33
   3   4  -7  192.10    6.61
  -3   4   6  217.51   14.09
   3   4  -6  278.20   16.04
   3   4  -6  227.98   12.90
   3   4  -6  199.26   12.17
   3   4  -6  255.10    8.90
   3   4  -6  262.72    9.14
   3   4  -6  234.14    7.93
  -3  -4   6  352.20   14.63
   3  -4  -6  281.77   13.25
  -3  -4   6  470.94   25.02
  -3   4   6  224.35    7.94
  -3   4   6  218.95    7.77
   3   4  -6  196.11    7.60
   3   4  -6  267.89    9.26
  -3   4   6  199.91   13.18
   3   4  -6  235.50    8.42
   3  -4  -6  212.86    7.94
   3  -4  -6  242.64    8.83
   3  -4  -6  163.63   12.18
   3  -4  -6  221.39    7.95
  -3  -4   6  262.18    8.68
   3  -4  -6  249.49    8.98
   3  -4  -6  225.00    8.38
  -3  -4   6  380.35   14.44
   3  -4  -6  331.26   33.58
  -3  -4   6  264.16    9.04
   3  -4  -6  223.44   10.44
   3   4  -6  352.57   10.04
   3   4  -5    3.02    0.95
   3   4  -5    4.86    1.07
   3   4  -5    3.49    1.03
  -3  -4   5    6.04    3.24
  -3  -4   5    4.91    1.74
   3  -4  -5    4.56    1.64
   3  -4  -5    9.68    2.71
   3   4  -5    6.32    1.19
  -3   4   5    5.24    2.18
   3   4  -5    4.34    1.07
   3  -4  -5    3.36    0.90
   3  -4  -5    4.33    1.07
  -3  -4   5    4.58    1.07
   3  -4  -5    3.74    0.97
   3  -4  -5    4.67    2.08
  -3  -4   5    3.88    1.01
   3  -4  -5    2.90    1.02
   3  -4  -5    4.80    1.16
   3   4  -5    5.10    2.53
   3  -4  -5    4.53    2.57
   3   4  -5    3.85    2.02
  -3   4   5    3.54    1.71
  -3   4   4  271.15   14.88
   3   4  -4  287.31    9.44
   3  -4  -4  265.93    9.06
   3  -4  -4  242.94   14.33
  -3  -4   4  259.57   13.44
   3  -4  -4  279.23    9.54
  -3  -4   4  314.18    9.69
   3   4  -4  302.80    9.30
   3   4  -4  294.10    9.37
   3   4  -4  289.14    9.41
  -3   4   4  235.53   12.80
   3   4  -4  321.18   16.31
   3  -4  -4  275.20   15.51
  -3  -4   4  305.08   13.69
   3  -4  -3    6.68    2.47
  -3  -4   3    6.01    2.23
   3   4  -3    5.62    1.01
   3  -4  -3    5.46    1.15
   3   4  -3    6.81    2.21
  -3  -4   3    7.89    2.04
   3   4  -3    9.49    1.87
  -3   4   3    5.82    1.78
  -3  -4   2  231.17   13.82
   3   4  -2  236.88   12.32
   3   4  -2  239.47   12.45
  -3   4   2  265.74   12.12
  -3  -4   1  283.94   15.84
   3  -4  -1  282.25    9.36
   3   4  -1  253.59   10.29
   3  -4  -1  279.52   14.00
   3   4  -1  268.98   11.91
  -3   4   0   79.45    6.57
   3   4   0   34.27    2.86
  -3  -4   0   56.28    2.80
   3  -4   0   55.14    5.35
   3   4   0   37.76    3.09
  -3   4   0   83.76   13.32
   3   4   0   43.59    3.27
  -3   4  -1  916.74   33.55
   3   4   1  687.85   20.89
   3   4   1  602.39   18.65
   3   4   1 1056.65   37.64
   3   4   1  562.80   17.69
  -3  -4  -1  789.72   29.80
  -3  -4  -1 1099.10   48.82
   3  -4   1  677.13   30.83
  -3   4  -1  962.79   69.77
   3  -4   1  717.28   23.08
  -3   4  -1  953.77   57.15
   3  -4   1 1079.07   29.86
   3   4   2  476.17   27.41
   3   4   2  376.23   16.62
   3  -4   2  478.01   16.50
  -3  -4  -2  362.86   19.31
   3  -4   2  391.85   15.85
  -3   4  -2  525.54   30.44
   3  -4   2  571.85   28.84
  -3  -4  -3    1.44    1.46
  -3   4  -3    3.22    0.66
  -3   4  -3    7.01    0.91
  -3   4  -3    4.33    0.81
   3  -4   3    4.03    1.23
  -3   4  -3    8.15    4.27
  -3  -4  -3    2.66    1.36
   3   4   3    2.84    1.81
   3   4   4  389.74   19.93
   3  -4   4  485.06   21.02
  -3   4  -4  462.45   11.62
  -3   4  -4  399.01   10.77
  -3   4  -4  363.26   10.58
  -3  -4  -4  321.89   12.32
  -3  -4  -4  361.43   12.11
  -3  -4  -4  313.31   24.92
  -3  -4  -4  198.72   12.02
  -3  -4  -4  341.18   11.94
   3  -4   4  492.84   15.05
   3  -4   4  428.01   13.63
   3  -4   4  600.99   16.46
   3  -4   4  486.75   15.94
  -3   4  -4  461.26   27.73
  -3   4  -4  470.04   28.05
  -3   4  -4  453.50   27.13
   3  -4   4  455.58   21.35
   3   4   5    4.23    2.20
   3   4   5    4.83    2.28
   3  -4   5    4.11    1.96
  -3   4  -5    0.49    1.22
  -3   4  -5    3.03    2.51
  -3   4  -5    2.86    2.37
  -3   4  -5    1.28    0.54
  -3   4  -5    3.51    1.20
   3  -4   5    0.34    2.75
  -3  -4  -5    1.45    0.82
   3   4   5    0.86    0.45
  -3   4  -5    2.45    0.81
  -3   4  -5    0.96    0.66
  -3   4  -5    1.75    0.66
  -3   4  -5    1.25    0.59
  -3  -4  -5    1.04    0.95
  -3  -4  -5    1.73    2.26
   3  -4   5    1.77    1.08
   3  -4   5    1.81    1.29
   3  -4   5    2.62    1.01
   3  -4   5    2.21    1.10
  -3  -4  -5    0.39    1.62
   3   4   6  142.84   12.46
  -3   4  -6  139.10   14.29
   3  -4   6  169.68   12.04
  -3   4  -6  165.33    5.53
  -3   4  -6  195.75    7.95
  -3  -4  -6  143.54    6.67
  -3  -4  -6   95.21   13.50
  -3  -4  -6  148.30    6.70
  -3  -4  -6  151.98    6.86
   3  -4   6  147.82    6.72
   3  -4   6  186.00    8.71
   3  -4   6  139.01    6.06
   3   4   6  123.01    5.02
  -3   4  -6  199.56    6.40
  -3   4  -6  194.01    6.18
  -3   4  -6  172.37    5.35
  -3   4  -6  164.82    8.59
  -3  -4  -6  146.78    8.34
  -3   4  -6  169.12    8.06
   3  -4   6  190.62   10.14
   3  -4   6  210.87    8.98
   3  -4   6  114.84    8.20
  -3   4  -7   84.63    3.70
   3   4   7   56.47    2.72
   3  -4   7   54.63    3.14
  -3  -4  -7   41.33    3.19
   3  -4   7   52.52    3.53
   3  -4   7   63.26    3.86
   3  -4   7   64.08    3.77
  -3  -4  -7   67.09    4.00
  -3  -4  -7   69.86    4.16
  -3   4  -7   64.46    4.86
  -3   4  -7   65.13    4.37
  -3  -4  -7   65.32    4.08
  -3   4  -7  100.08    4.42
  -3   4  -7   64.71    2.74
  -3   4  -7   75.41    3.18
  -3   4  -8   96.70    2.65
  -3   4  -8   70.31    2.87
  -3   4  -8   57.23    4.07
   3   4   8   76.79    3.07
   3  -4   8   80.04    3.28
  -3  -4  -8   76.85    3.78
   3  -4   9    2.99    0.37
  -3   4  -9    4.36    0.38
  -3  -5   9   61.09    2.36
   3  -5  -9   64.00    2.98
  -3   5   8    0.37    0.28
   3   5  -8    0.57    0.38
   3   5  -8    0.49    0.32
   3   5  -8    0.28    0.30
   3  -5  -8    0.35    0.33
   3  -5  -8    0.40    1.13
  -3  -5   8    0.65    0.49
  -3  -5   8   -0.47    0.98
   3  -5  -8    0.04    0.41
   3   5  -8    0.43    0.68
   3   5  -8    0.84    0.39
   3   5  -8    0.38    0.41
   3   5  -8    0.42    0.39
   3   5  -8    0.37    0.31
   3   5  -7  212.47    7.18
   3   5  -7  189.06    6.62
   3   5  -7  180.52    6.19
   3  -5  -7  236.31    9.64
   3  -5  -7  173.95    6.44
  -3  -5   7  238.37   12.38
  -3  -5   7  231.14    7.70
   3  -5  -7  178.51    6.78
   3   5  -7  197.40    6.43
  -3   5   7  157.70    5.92
   3   5  -7  197.80    6.54
   3   5  -7  245.06    6.86
   3   5  -6    3.86    0.98
   3   5  -6    3.14    0.84
   3  -5  -6    4.03    0.94
   3  -5  -6    4.30    1.11
   3  -5  -6    6.44    2.23
   3  -5  -6    6.00    2.69
  -3  -5   6    5.41    1.24
  -3  -5   6    4.85    1.08
   3  -5  -6    3.13    0.99
   3  -5  -6    0.37    2.02
   3   5  -6    4.15    0.89
   3   5  -6    5.13    1.12
  -3  -5   6    5.88    2.30
  -3  -5   5   64.03    7.44
   3   5  -5   64.68    3.84
  -3   5   5   49.69    6.04
   3  -5  -5   56.06    5.37
   3  -5  -5   52.64    3.43
   3  -5  -5   58.51    3.73
   3  -5  -5   53.66    6.77
   3  -5  -5   51.43    3.46
   3  -5  -5   55.49    3.67
  -3  -5   5   68.35    4.04
   3  -5  -5   59.21    7.53
   3  -5  -5   58.47    8.42
   3   5  -5   59.95    3.60
   3   5  -5   57.25    3.56
   3   5  -5   62.27    3.65
   3   5  -4  154.95   10.77
   3   5  -4  158.31    6.36
   3   5  -4  158.89    6.29
  -3  -5   4  142.83   10.99
   3   5  -4  162.88    6.47
  -3   5   4  151.83   10.85
   3  -5  -4  137.83    6.12
  -3  -5   4  218.67    8.25
   3  -5  -4  175.33    6.91
   3  -5  -4  144.45    6.23
   3  -5  -4  138.57    6.45
   3  -5  -4  115.55   10.25
  -3  -5   4  197.93    7.64
   3  -5  -4   96.97   11.11
   3   5  -4  185.26   12.79
  -3  -5   4  177.77    7.00
   3  -5  -4   89.93   11.91
   3   5  -3 1061.55   33.77
   3  -5  -3  839.12   31.57
  -3   5   3  918.43   32.66
  -3  -5   3 1104.95   24.65
   3  -5  -3  860.84   22.96
   3  -5  -3  952.52   23.20
   3  -5  -3  783.13   22.59
   3  -5  -3  844.40   32.85
   3  -5  -3  831.36   23.73
  -3  -5   3  944.25   32.18
   3  -5  -3  968.22   24.18
  -3  -5   3 1147.80   25.02
  -3  -5   3  989.11   23.45
  -3  -5   3  704.70   28.87
   3  -5  -3  485.78   27.52
   3   5  -3  828.95   29.03
  -3   5   3  752.52   27.98
  -3  -5   3  973.57   23.67
   3  -5  -2    3.66    1.46
  -3  -5   2    2.99    0.71
   3  -5  -2    2.73    2.45
  -3   5   2    0.49    1.14
   3  -5  -2   -0.22    1.45
   3   5  -2    0.58    1.07
   3   5  -2    0.50    1.02
   3  -5  -1   84.64    4.85
  -3  -5   1   73.34    3.43
  -3   5   1  104.33   11.48
   3   5  -1   57.59    4.96
   3   5  -1   52.64    4.68
  -3  -5   1   89.58    9.25
  -3  -5   0    1.72    0.62
  -3   5   0    6.47    2.99
   3   5   0    1.43    0.72
  -3   5   0    1.83    5.55
   3  -5   0    1.65    1.44
   3   5   0    2.28    0.89
  -3   5   0    1.11    2.38
  -3  -5   0    3.27    4.26
   3  -5   1   65.72    3.89
  -3  -5  -1  119.49   17.70
  -3  -5  -1   78.50    9.62
  -3   5  -1   82.41   17.81
  -3   5  -1   80.66   16.03
  -3   5  -1  117.16   15.00
   3  -5   1   84.94    7.28
   3   5   1   62.32    5.48
  -3   5  -1   97.63   10.80
  -3  -5  -2    0.50    1.95
  -3  -5  -2    1.98    1.85
   3  -5   2    1.09    1.93
   3  -5   2    7.80    3.37
  -3   5  -2    1.17    2.50
   3   5   2    0.71    1.40
   3  -5   3  847.15   38.81
  -3   5  -3  915.64   42.72
  -3   5  -3  967.88   42.58
  -3   5  -3  591.88   16.31
  -3   5  -3  647.57   16.52
  -3  -5  -3  620.23   20.67
  -3  -5  -3  675.05   19.26
  -3  -5  -3  654.76   18.78
   3  -5   3 1299.98   27.85
  -3  -5  -3  564.28   20.77
  -3  -5  -3  630.13   17.39
  -3  -5  -3  603.48   17.99
   3  -5   3 1016.32   24.66
  -3  -5  -3  615.53   18.56
   3  -5   3  742.04   22.44
  -3  -5  -3  638.87   18.87
   3  -5   3  858.40   21.26
   3  -5   3  730.21   19.84
   3  -5   3  733.32   21.18
   3   5   3  652.12   26.71
   3   5   3  585.65   25.78
   3  -5   4  182.29   15.43
  -3   5  -4  205.55   18.05
  -3   5  -4  199.87   18.76
  -3  -5  -4  152.77    7.24
   3  -5   4  159.27    8.00
  -3   5  -4  201.88    6.28
  -3   5  -4  140.57    5.21
  -3   5  -4  164.77    5.53
  -3  -5  -4  273.67   12.90
  -3  -5  -4  136.95    7.10
  -3  -5  -4  113.78   15.34
  -3  -5  -4  149.31    5.73
  -3  -5  -4  147.97    6.71
  -3  -5  -4  157.25    7.13
   3  -5   4  205.33    9.43
  -3  -5  -4  141.57    6.19
   3  -5   4  199.89    9.95
   3  -5   4  222.88    9.23
   3   5   4  133.50   11.01
  -3   5  -5   48.99    2.53
  -3   5  -5   80.56    4.66
  -3   5  -5   70.29   10.61
   3  -5   5   80.64    9.68
  -3   5  -5   66.28    9.69
   3  -5   5   62.66    4.45
  -3   5  -5   61.52    2.95
  -3   5  -5   67.46    3.12
  -3  -5  -5   49.18    4.14
  -3  -5  -5   60.01    4.01
  -3  -5  -5   40.47    9.15
   3  -5   5   73.62    5.51
  -3  -5  -5   64.41    4.14
  -3  -5  -5   59.25    3.79
   3  -5   5   86.84    6.96
   3  -5   5   82.59    5.23
   3   5   5   42.80    6.16
   3   5   5   47.90    6.78
  -3  -5  -6    3.74    1.07
  -3  -5  -6    7.06    2.02
   3  -5   6    3.82    1.54
   3  -5   6    4.86    1.39
   3  -5   6    3.80    1.14
  -3  -5  -6    4.50    1.25
  -3  -5  -6    3.47    1.01
  -3   5  -6    4.47    0.79
  -3   5  -6    4.98    1.18
  -3   5  -6    4.08    1.48
  -3   5  -6    4.36    1.32
  -3   5  -6    4.10    0.71
   3   5   7   96.59    3.86
  -3   5  -7  162.36    5.02
  -3   5  -7  195.06    5.86
  -3  -5  -7  110.57    4.85
  -3  -5  -7  203.98    6.14
  -3  -5  -7  101.12    4.91
   3  -5   7   54.51    5.19
  -3  -5  -7  127.31    5.59
  -3  -5  -7  139.63    5.84
   3  -5   7  114.58    5.18
  -3   5  -7  141.56    4.45
  -3   5  -7  118.07    6.23
  -3   5  -7  120.06    5.47
   3  -5   8    0.39    0.31
  -3  -5  -8    0.61    0.47
   3   5   8    0.32    0.23
  -3  -5  -8    0.68    0.45
  -3   5  -8    0.31    0.34
  -3   5  -8    0.25    0.46
  -3   5  -8    0.10    0.33
   3  -6  -8   37.26    2.85
   3  -6  -8   15.19    1.12
  -3  -6   8   34.34    2.14
  -3  -6   8   23.59    1.48
   3   6  -8   33.65    1.90
   3   6  -8   41.67    2.81
   3   6  -8   24.60    1.22
   3   6  -8   26.66    1.33
  -3   6   7    0.08    0.23
   3   6  -7    0.67    0.42
   3   6  -7    0.37    0.33
   3   6  -7    0.36    0.32
   3   6  -7    0.34    0.30
   3  -6  -7    0.40    0.43
   3  -6  -7   -0.21    0.47
  -3  -6   7    0.32    2.53
   3  -6  -7    0.25    0.51
   3   6  -7    0.13    0.28
   3   6  -7    0.03    0.27
   3   6  -6  270.34    8.08
   3   6  -6  250.86    8.34
   3   6  -6  300.30    9.01
   3   6  -6  239.09    8.18
   3  -6  -6  281.06    9.02
   3  -6  -6  245.62    8.32
   3  -6  -6  301.42    9.58
   3   6  -6  328.51    8.68
   3   6  -6  342.94    9.47
   3   6  -5   53.06    3.22
   3   6  -5   61.23    3.47
   3  -6  -5   56.82    3.59
   3  -6  -5   49.83    3.32
   3  -6  -5   46.86    3.12
   3  -6  -5   29.25    7.77
  -3  -6   5  131.46   22.15
   3   6  -5   49.15    2.60
  -3  -6   5   79.99    4.79
  -3  -6   5  152.42   18.46
   3   6  -5   56.78    3.34
   3   6  -5   63.56    3.46
   3   6  -4  100.93    8.78
  -3   6   4   69.48    7.24
   3   6  -4  111.51    5.08
  -3  -6   4  151.71    6.96
   3  -6  -4  118.97    5.53
   3  -6  -4   91.99    4.84
  -3  -6   4  120.26    5.21
   3  -6  -4   87.03    9.27
   3  -6  -4   69.28   11.61
  -3  -6   4  118.38    5.42
   3  -6  -4  108.36    5.60
   3  -6  -4   92.44    9.29
   3   6  -4  116.30   10.55
  -3  -6   4  174.64   19.47
  -3  -6   4  142.25    6.60
  -3  -6   4  193.43   17.64
   3   6  -4  108.52    5.00
   3   6  -4  110.97    4.96
   3   6  -3   54.12    5.58
   3  -6  -3   66.81    3.98
  -3  -6   3   86.13    4.88
   3  -6  -3   70.29    3.93
  -3  -6   3   77.32    8.27
   3  -6  -3   63.26    8.13
   3  -6  -3   69.38    3.70
  -3  -6   3   76.89    4.04
   3  -6  -3   41.18    4.31
   3  -6  -3   58.66    3.54
  -3  -6   3   64.05    3.37
   3  -6  -3   69.40    4.64
  -3  -6   3   86.18    4.78
   3  -6  -3   67.98    4.26
   3  -6  -3   24.25    5.67
  -3  -6   3   69.34    3.91
  -3   6   3   55.00    6.52
   3   6  -3   63.17    6.88
   3  -6  -3   50.90    6.76
  -3  -6   3   85.94   11.06
  -3  -6   3   88.25   11.51
  -3  -6   3   84.36    4.99
  -3  -6   2   54.55    3.85
   3  -6  -2   44.43    2.89
   3  -6  -2   38.91    3.49
   3  -6  -2   41.48    2.96
   3  -6  -2   37.77    3.74
   3  -6  -2   44.00    3.24
  -3  -6   2   40.38    2.49
   3  -6  -2   33.33    2.77
  -3  -6   2   45.51    6.98
   3  -6  -2   39.00    4.10
  -3  -6   2   44.17    2.82
  -3  -6   2   35.64    2.43
  -3  -6   2   43.55    2.92
  -3  -6   2   40.81    2.80
   3  -6  -2   50.91    4.04
   3  -6  -2   14.63    3.81
  -3  -6   2   48.23    7.18
  -3   6   2   50.43   12.68
   3   6  -2   32.85    4.26
   3  -6  -2   32.03    5.22
   3   6  -2   24.52    3.54
  -3  -6   2   56.51    4.70
  -3  -6   2   57.07    6.37
   3  -6  -1   47.60    3.48
  -3  -6   1   55.57    8.24
   3  -6  -1   73.56    6.38
  -3  -6   1   60.89    3.62
  -3  -6   1   37.01    2.46
  -3  -6   1  107.17   13.57
  -3  -6   1   43.01    2.61
  -3  -6   1   59.28    3.34
   3  -6  -1   29.43    5.95
  -3  -6   1   73.99    8.30
  -3   6   1   28.68   12.89
   3   6  -1   38.31    4.13
   3  -6  -1   49.06    6.08
   3   6  -1   32.84    3.69
   3  -6  -1   53.08    3.28
   3  -6  -1   80.95    6.50
  -3  -6   1   49.05    2.87
   3  -6  -1   72.99    4.77
  -3   6   0  880.95   61.19
  -3   6   0  857.45   39.34
   3  -6   0  624.19   24.61
   3   6   0  501.23   20.05
  -3  -6   0 1086.38   25.17
  -3  -6   0  903.15   20.89
  -3  -6   0  777.56   33.91
  -3  -6   0 1230.13   38.01
   3  -6   0  845.88   24.35
   3  -6   0  811.12   23.31
  -3  -6   0 1203.76   34.53
   3  -6   0  521.88   19.20
   3  -6   0 1021.17   38.83
  -3  -6   0  599.60   18.32
  -3  -6   0  579.53   17.97
   3  -6   0 1193.41   32.42
   3  -6   0  877.87   22.06
   3  -6   0 1085.32   40.19
   3  -6   1    7.93    3.72
   3  -6   1    4.30    1.23
  -3  -6  -1    6.44    2.96
  -3  -6  -1    3.08    0.75
   3  -6   1    9.49    2.99
   3  -6   1    3.75    1.17
  -3  -6  -1    4.57    1.14
  -3  -6  -1    4.74    1.40
  -3  -6  -1    3.13    5.01
  -3  -6  -1    4.37    4.04
   3  -6   1    5.12    2.11
  -3   6  -1   -1.32    6.44
  -3  -6  -1    5.41    0.92
  -3  -6  -1    3.57    1.04
  -3  -6  -1    5.73    2.51
   3  -6   1    4.54    1.17
   3  -6   1    4.60    1.26
  -3   6  -2  112.53   16.10
  -3   6  -2  107.46   15.27
   3  -6   2  114.77    7.52
  -3  -6  -2   59.21    4.36
  -3  -6  -2   54.08    3.64
  -3  -6  -2   62.86    3.36
  -3  -6  -2   67.24    3.96
  -3  -6  -2   61.76    4.25
  -3  -6  -2   42.62    9.60
  -3  -6  -2   65.52    8.52
  -3  -6  -2   49.97    2.77
  -3  -6  -2   38.69    3.65
  -3  -6  -2   59.38    3.99
   3  -6   2   71.12    4.34
  -3  -6  -2   63.46    4.16
   3  -6   2   83.99    5.60
  -3  -6  -3   95.12    5.31
   3  -6   3  109.27    5.67
  -3  -6  -3   81.04    5.48
  -3  -6  -3   94.12    4.56
  -3  -6  -3   75.82    6.12
  -3  -6  -3   93.22    4.37
  -3  -6  -3   69.28    5.72
   3  -6   3  148.59    8.19
  -3  -6  -3   93.08    5.32
  -3  -6  -3   87.40    4.53
  -3   6  -3  124.88   15.17
  -3   6  -3  119.46   14.05
  -3   6  -3  147.25   16.30
   3  -6   3  112.43    6.07
   3  -6   3   99.96    7.39
   3  -6   3  118.08    6.36
  -3   6  -3   66.82    2.99
  -3   6  -4   97.87    3.78
  -3  -6  -4   92.72    5.56
  -3  -6  -4  153.70    8.11
  -3  -6  -4   98.77    5.28
  -3  -6  -4   70.59   12.23
  -3  -6  -4  105.71    4.53
   3  -6   4  124.44    8.75
   3  -6   4  141.56    7.70
  -3  -6  -4   98.58    5.04
  -3  -6  -4  107.48    5.80
  -3   6  -4   81.03    3.40
  -3   6  -4  124.49   14.64
   3  -6   4  104.26    6.26
  -3   6  -5   24.49    1.64
  -3   6  -5   30.43    1.88
  -3  -6  -5   21.08    2.67
  -3  -6  -5   43.77    4.11
  -3  -6  -5   29.58    2.71
  -3  -6  -5   28.61    2.85
   3  -6   5   27.36    2.72
   3  -6   5   35.19    3.70
  -3  -6  -5   24.09    2.36
   3  -6   5   28.90    4.51
   3  -6   5   33.24    3.25
  -3   6  -5   30.37    2.95
  -3   6  -5   23.76    1.56
  -3  -6  -6  174.70    6.79
  -3  -6  -6  265.20    7.85
  -3  -6  -6  173.04    6.91
   3  -6   6   98.48    8.14
   3  -6   6  204.53    7.56
  -3   6  -6  184.92    5.51
  -3   6  -6  186.16    5.41
  -3   6  -6  169.59    5.23
  -3   6  -6  186.40    6.95
  -3   6  -6  196.06    8.04
  -3   6  -7    0.20    0.47
  -3  -6  -7    0.15    0.36
  -3  -6  -7   -0.47    0.63
   3  -6   7   -0.15    0.36
  -3  -6  -7   -0.09    0.51
   3  -6   7   -0.13    0.39
  -3   6  -7    0.23    0.39
  -3   6  -7   -0.05    0.48
  -3   6  -7   -0.16    0.43
  -3   6  -7    0.03    0.31
  -3   6  -7    0.08    0.21
  -3   6  -7    0.06    0.24
   3   7  -7   33.76    1.44
   3   7  -7   30.79    1.29
   3  -7  -7   28.45    1.72
   3  -7  -6   23.25    1.83
   3  -7  -6   27.69    2.00
   3   7  -6   26.31    1.42
   3   7  -6   29.00    1.81
   3   7  -6   24.48    1.56
   3   7  -6   24.67    1.59
   3  -7  -5  175.60    6.90
  -3  -7   5  201.89    7.86
   3  -7  -5  138.94    5.75
  -3  -7   5  179.92    5.47
  -3  -7   5  285.14   14.88
   3   7  -5  133.34    5.19
   3   7  -5  164.03    5.76
  -3  -7   5  283.03   10.70
   3  -7  -5  132.34    5.71
   3  -7  -5  154.15    6.02
  -3  -7   4   15.97    2.29
   3  -7  -4   11.26    1.70
  -3  -7   4    9.98    1.79
  -3  -7   4   10.95    1.33
   3  -7  -4    8.59    1.48
  -3  -7   4   11.69    1.67
   3  -7  -4   14.34    1.96
   3  -7  -4    7.22    2.02
   3   7  -4    8.32    1.18
  -3  -7   4   14.12    2.71
  -3  -7   4   16.43    2.67
  -3  -7   3  165.86    9.00
   3  -7  -3  164.79    6.20
   3  -7  -3  143.07    6.10
   3  -7  -3  132.15    5.98
  -3  -7   3  199.88    7.84
   3  -7  -3   95.25    7.45
  -3  -7   3  178.78    6.50
   3  -7  -3  145.36    6.78
   3  -7  -3  137.29    8.51
   3  -7  -3  109.16    5.04
  -3  -7   3  143.99    5.63
  -3  -7   3  150.29    5.67
  -3  -7   3  209.79   12.94
   3   7  -3   94.75    7.26
   3   7  -3  116.97    8.79
   3  -7  -3  113.17   10.02
   3   7  -3  106.03    7.88
  -3  -7   3  187.35    9.53
   3  -7  -2  130.55    5.89
   3  -7  -2  107.89    7.05
  -3  -7   2  124.52   10.51
   3  -7  -2  120.05    6.29
  -3  -7   2  145.75    5.69
   3  -7  -2   96.00    6.41
  -3  -7   2  113.77    4.85
  -3  -7   2  178.20   11.44
   3   7  -2  112.40    7.98
   3   7  -2   90.56    6.84
   3  -7  -2  156.10    5.69
  -3  -7   2  144.54    6.13
   3  -7  -2  128.12   10.87
   3  -7  -2  119.59    6.56
   3  -7  -2  136.53    5.60
   3  -7  -2  123.04    5.74
   3   7  -2   92.95    7.03
   3  -7  -2   90.64    6.90
  -3  -7   2  130.81    5.28
  -3  -7   1  154.02   12.39
   3  -7  -1  229.75   11.82
  -3  -7   1  161.84    6.30
   3  -7  -1  151.23    7.49
   3  -7  -1  159.31    7.09
  -3  -7   1  177.98   10.13
  -3  -7   1  218.92   12.95
  -3  -7   1  124.28    5.23
   3  -7  -1  104.18    4.94
  -3  -7   1  136.81    5.28
   3  -7  -1  124.06    8.02
   3  -7  -1  191.03   15.99
   3  -7  -1  222.66   11.81
   3  -7  -1  154.61    6.78
   3  -7  -1  179.17    7.62
   3  -7  -1  164.67    6.10
   3   7  -1  100.69    7.06
  -3  -7   0    0.63    1.24
   3  -7   0    2.18    1.41
   3  -7   0    0.39    0.57
   3  -7   0    1.23    0.88
   3  -7   0   -0.58    1.46
   3  -7   0   -0.13    0.97
  -3  -7   0    0.81    2.93
  -3  -7   0    4.79    1.09
  -3  -7   0    3.87    4.33
  -3  -7   0    2.68    0.82
   3  -7   0    0.23    3.09
  -3   7   0    0.21    1.78
   3  -7   1   97.48    4.53
   3  -7   1  100.86    5.17
  -3  -7  -1  111.74    5.23
  -3  -7  -1  144.42    9.12
  -3  -7  -1  106.72    4.55
  -3  -7  -1  124.04    5.90
   3  -7   1  130.44    6.63
   3  -7   1  105.73    5.49
  -3  -7  -1   98.24    5.23
  -3  -7  -1   98.01    8.62
  -3  -7  -1  103.85    4.47
   3  -7   1  128.02    6.18
  -3   7  -1  119.25   12.32
  -3   7  -1  102.49    9.69
   3  -7   2  129.40    5.68
   3  -7   2  122.08    6.17
  -3   7  -2  157.22   15.69
  -3   7  -2  122.90   12.12
  -3  -7  -2  140.35    6.92
  -3  -7  -2  118.30    4.68
  -3  -7  -2   97.14    6.55
   3  -7   2  155.96    6.87
   3  -7   2  127.21    6.33
  -3  -7  -2  146.63    6.23
  -3  -7  -2   80.72   14.04
  -3  -7  -2  106.33    7.40
  -3  -7  -2  125.03    5.94
  -3  -7  -2  118.05    6.60
  -3  -7  -2  127.76    5.18
   3  -7   3  123.03    5.57
  -3  -7  -3  113.84    6.08
  -3   7  -3   72.14    2.90
   3  -7   3  141.15    6.24
   3  -7   3  179.61    8.91
  -3  -7  -3  114.80    6.41
  -3  -7  -3  116.07    6.08
  -3  -7  -3  114.48    5.50
  -3  -7  -3  136.00    6.44
   3  -7   3  123.48    6.31
  -3  -7  -3  108.84    6.82
  -3  -7  -3   94.78    6.86
  -3  -7  -4    4.98    1.85
   3  -7   4    6.18    1.75
  -3   7  -4    3.00    0.48
   3  -7   4    3.06    1.24
  -3  -7  -4    8.63    2.10
  -3   7  -4    2.45    0.43
   3  -7   4    6.33    1.68
   3  -7   4    4.67    1.17
  -3  -7  -4    3.21    1.20
   3  -7   5  129.69    6.86
  -3  -7  -5  109.63    5.54
  -3  -7  -5  122.58    5.86
  -3  -7  -5  121.39    5.33
  -3  -7  -5  164.49    6.03
  -3  -7  -5  108.15    4.92
  -3   7  -5  141.25    6.00
  -3   7  -5  112.04    3.62
  -3   7  -5   93.66    3.24
  -3   7  -5   97.93    3.32
  -3   7  -6   17.00    1.01
  -3   7  -6   16.11    1.02
   3  -7   6   15.64    1.59
  -3  -7  -6   16.16    1.83
  -3   7  -6   20.91    1.38
  -3   7  -6   19.34    1.20
  -3  -7  -6   15.89    1.57
  -3  -7  -6   18.45    1.79
  -3   7  -6   17.95    1.69
  -3   7  -7   13.51    0.75
  -3  -7  -7   16.60    1.09
   3  -7   7   15.47    0.63
  -3  -7  -7   16.51    1.21
  -3  -8   6   25.63    2.02
   3  -8  -6   14.60    1.37
   3  -8  -5   21.24    1.66
   3  -8  -5   22.53    1.74
  -3  -8   4  113.83    4.61
   3  -8  -4   88.54    4.24
  -3  -8   4   90.94    3.30
  -3  -8   4  113.69    5.57
   3  -8  -4   93.78    4.20
   3  -8  -3   14.38    3.46
  -3  -8   3    7.53    1.09
  -3  -8   3    6.82    1.08
  -3  -8   3    7.76    2.04
   3  -8  -3    7.03    1.29
   3  -8  -3    5.99    0.90
  -3  -8   3    9.04    1.51
   3  -8  -3    6.12    1.57
   3  -8  -3    6.30    5.02
  -3  -8   2  205.55    6.82
  -3  -8   2  221.17   10.38
   3  -8  -2  231.84    9.15
   3  -8  -2  219.60   10.48
  -3  -8   2  228.17    9.91
   3  -8  -2  166.80    6.47
  -3  -8   2  205.61    6.83
   3  -8  -2  183.24    6.81
   3  -8  -2  205.31    9.14
  -3  -8   2  224.70    7.49
   3  -8  -2  237.83   13.13
   3  -8  -2  214.06    7.94
   3  -8  -1    1.43    0.93
  -3  -8   1    0.51    0.51
   3  -8  -1   -0.12    1.24
  -3  -8   1    0.96    0.58
   3  -8  -1    1.53    2.12
   3  -8   0   14.24    1.53
  -3  -8   0   25.01    4.11
   3  -8   0   22.69    3.60
  -3  -8   0   14.61    1.58
   3  -8   0   17.65    2.89
   3  -8   0   22.32    3.11
  -3  -8   0   17.08    1.85
  -3  -8   0   19.74    1.78
   3  -8   1    3.66    0.92
  -3  -8  -1    3.41    0.90
  -3  -8  -1    2.25    1.68
  -3  -8  -1    4.10    1.53
  -3  -8  -1    4.35    0.88
  -3  -8  -1    2.71    0.97
  -3  -8  -1    2.65    0.73
   3  -8   1    2.63    1.01
  -3  -8  -1    1.99    1.01
   3  -8   1    4.53    1.13
  -3  -8  -1    2.88    0.92
  -3  -8  -1    2.37    0.77
   3  -8   2  199.31    7.57
   3  -8   2  203.08    7.24
  -3  -8  -2  209.08    6.44
   3  -8   2  203.66    8.21
  -3  -8  -2  118.95    8.46
  -3  -8  -2  215.90    7.89
  -3  -8  -2  277.33    9.86
  -3  -8  -2  200.49    7.31
   3  -8   2  246.52    8.40
  -3  -8  -2  181.58    7.60
  -3  -8  -2  218.05    9.45
  -3  -8  -2  187.57    7.58
   3  -8   2  190.21    8.78
   3  -8   2  183.69    6.70
  -3  -8  -2  208.01    6.88
  -3  -8  -2  196.81    9.44
  -3   8  -3    6.69    0.65
   3  -8   3    9.63    1.54
   3  -8   3   12.04    1.58
   3  -8   3   11.25    2.00
  -3  -8  -3    9.80    1.66
  -3  -8  -3    8.96    1.39
  -3  -8  -3    9.68    2.47
  -3  -8  -3    9.82    1.57
   3  -8   3   11.47    1.33
   3  -8   3    9.77    1.89
  -3  -8  -3   11.24    2.12
  -3   8  -4   41.70    1.81
   3  -8   4   63.71    3.50
   3  -8   4   61.85    3.84
  -3  -8  -4   59.27    3.29
   3  -8   4   23.54    3.09
  -3  -8  -4   71.00    3.98
  -3  -8  -4   63.70    4.94
  -3  -8  -4   55.41    3.34
   3  -8   4   87.95    3.34
   3  -8   4   48.85    3.00
   3  -8   4   51.50    3.87
   3  -8   5    8.31    1.30
   3  -8   5   23.94    1.25
  -3   8  -5   13.05    0.84
  -3   8  -5   14.42    0.96
  -3  -8  -5   19.86    1.90
  -3  -8  -5   17.87    1.62
   3  -8   5   11.78    1.38
  -3  -8  -6    9.27    0.89
  -3  -8  -6    9.52    0.73
  -3  -9   4   32.64    1.67
  -3  -9   4   21.39    1.07
  -3  -9   3   24.00    1.45
  -3  -9   3   29.64    1.85
  -3  -9   3   25.81    1.81
   3  -9  -2    1.04    0.45
  -3  -9   2    1.52    0.59
  -3  -9   2    0.13    1.89
  -3  -9   2    1.19    0.47
   3  -9  -2    2.53    1.83
  -3  -9   2    1.52    0.54
   3  -9  -2    1.34    0.51
   3  -9  -1   90.43    4.10
  -3  -9   1   83.82    3.52
  -3  -9   1   94.61    3.83
   3  -9  -1   82.82    3.80
   3  -9  -1   85.77    5.40
  -3  -9   1  101.41    4.70
  -3  -9   0   -0.15    0.55
   3  -9   0   -0.07    0.84
   3  -9   0    0.04    0.46
  -3  -9   0   -0.62    1.04
  -3  -9   0   -0.30    0.68
  -3  -9   0    0.07    0.49
  -3  -9   0    0.11    0.87
   3  -9   0    0.22    0.94
  -3  -9  -1   93.88    3.82
  -3  -9  -1   86.23    4.36
  -3  -9  -1   77.85    4.67
   3  -9   1   80.93    3.90
   3  -9   1   83.25    4.28
   3  -9   1   92.03    3.88
   3  -9   2   -0.13    0.71
  -3  -9  -2    0.57    0.74
   3  -9   2    0.37    0.43
  -3  -9  -2   -0.15    0.64
   3  -9   2    0.11    0.44
   3  -9   2    0.53    0.41
   3  -9   3   11.20    1.19
   3  -9   3   12.58    1.70
  -3  -9  -4   24.24    1.85
   3  -9   4    9.08    1.14
  -3 -10   2   63.97    3.98
   3 -10  -1    8.90    1.07
   3 -10  -1    9.18    1.24
  -3 -10   1   12.03    1.66
   3 -10   0   76.56    3.83
  -3 -10   0  122.03    5.43
   3 -10   0  122.13    4.86
   3 -10   0   66.91    3.48
   3 -10   1   11.70    1.48
   3 -10   1   11.38    1.30
   3 -10   2    7.76    1.01
   4   0 -10   61.03    3.23
   4   0 -10   63.42    3.03
  -4   0   9   -0.08    0.55
   4   0  -9    0.23    0.92
   4   0  -9    0.20    0.78
  -4   0   9    0.06    0.50
  -4   0   9   -0.08    0.49
   4   0  -8   10.18    1.84
   4   0  -8   11.91    2.87
  -4   0   8    7.10    1.23
  -4   0   8    7.65    1.61
   4   0  -8    8.76    1.43
   4   0  -8   10.74    1.59
   4   0  -8    5.79    3.11
   4   0  -8   10.07    1.67
   4   0  -7    0.12    0.83
   4   0  -7   -1.07    1.69
   4   0  -7   -0.15    0.96
   4   0  -7    0.50    3.91
  -4   0   7    0.15    0.63
  -4   0   7    0.87    1.19
  -4   0   7   -0.33    1.16
  -4   0   7   -0.08    0.61
   4   0  -7    0.06    0.79
   4   0  -7   -0.58    6.77
   4   0  -7   -0.32    1.24
   4   0  -6  449.34   15.33
   4   0  -6  499.67   15.94
  -4   0   6  624.88   32.81
   4   0  -6  619.50   17.53
   4   0  -6  531.04   16.68
   4   0  -6  628.11   17.55
   4   0  -6  529.14   15.75
   4   0  -6  704.42   17.92
  -4   0   6  629.56   29.10
   4   0  -6  560.52   16.33
  -4   0   6  570.89   17.69
  -4   0   6  576.80   17.91
  -4   0   6  570.82   17.01
   4   0  -6  761.45   23.08
  -4   0   6  381.53   19.62
   4   0  -6  517.78   15.50
   4   0  -6  989.39   31.60
  -4   0   5    3.24    2.98
   4   0  -5    0.35    0.46
   4   0  -5    0.18    0.60
  -4   0   5    0.39    0.56
   4   0  -5    0.47    0.59
   4   0  -5    0.20    0.52
   4   0  -5    0.52    0.38
   4   0  -5    0.63    0.63
   4   0  -5    0.22    0.42
  -4   0   5    0.04    0.25
  -4   0   5    2.78    1.45
  -4   0   5    3.24    1.43
   4   0  -5    1.50    1.66
  -4   0   5    1.38    1.09
  -4   0   5    2.95    1.87
  -4   0   4   93.77    5.35
   4   0  -4   62.27    3.48
   4   0  -4   61.60    3.45
  -4   0   4  114.72    6.78
  -4   0   4   89.48    5.03
  -4   0   4   58.15    6.29
   4   0  -4  120.19    8.79
  -4   0   4   63.95    6.17
   4   0  -4   58.12    5.24
   4   0  -4   53.11    5.96
   4   0  -4   83.75    7.92
  -4   0   4   61.38    5.98
  -4   0   4  115.15   13.01
   4   0  -4   58.19    3.41
   4   0  -3    0.42    0.85
   4   0  -3    2.88    1.26
   4   0  -3    8.30    2.18
   4   0  -3    4.97    1.86
  -4   0   3    7.55    3.11
  -4   0   3    1.67    1.08
  -4   0   3   -0.14    0.64
   4   0  -2  287.23   10.05
   4   0  -2  281.15    8.06
   4   0  -1    2.58    1.70
  -4   0   1    2.47    1.42
  -4   0   0 4475.65   95.07
   4   0   0 4053.68   97.55
   4   0   1    2.30    1.23
  -4   0  -1    2.74    1.49
   4   0   1    0.32    1.24
  -4   0  -2  584.09   15.54
  -4   0  -2  627.79   22.73
   4   0   3   -0.27    1.17
  -4   0  -3    1.14    1.26
   4   0   3    2.80    1.50
  -4   0  -3    0.67    1.01
  -4   0  -3   -0.30    1.19
  -4   0  -4 2000.60   41.23
  -4   0  -4 1448.04   36.84
   4   0   4 1800.79   57.27
  -4   0  -4 1643.30   50.64
   4   0   4 1721.42   47.40
  -4   0  -4 1555.89   37.49
  -4   0  -4 1960.89   41.26
  -4   0  -4 1613.99   38.16
   4   0   4 1578.89   38.30
  -4   0  -4 1610.99   38.77
  -4   0  -4 1679.47   46.49
  -4   0  -4 1636.63   56.19
  -4   0  -5    2.21    0.75
  -4   0  -5   -0.13    1.24
   4   0   5    0.45    0.87
   4   0   5    0.89    1.74
   4   0   5    0.65    1.71
  -4   0  -5    1.10    1.36
  -4   0  -5   -0.40    1.38
  -4   0  -5    0.18    0.85
   4   0   5    2.45    0.79
  -4   0  -5    0.34    0.58
  -4   0  -5   -0.14    0.69
  -4   0  -6  885.12   21.84
  -4   0  -6  610.89   18.27
   4   0   6 1137.37   22.86
   4   0   6 1067.60   33.30
   4   0   6  800.99   22.84
   4   0   6 1114.57   42.30
   4   0   6  957.18   42.75
  -4   0  -6  987.48   24.39
  -4   0  -6  609.92   18.71
  -4   0  -6 1037.46   23.75
  -4   0  -6  953.51   26.01
  -4   0  -6 1134.31   30.69
  -4   0  -6  667.08   30.36
  -4   0  -7    0.13    1.11
  -4   0  -7    0.20    0.30
  -4   0  -7    0.32    0.56
   4   0   7    0.99    1.73
   4   0   7    0.49    1.21
   4   0   7    0.29    0.87
   4   0   7    0.09    0.64
  -4   0  -7   -0.07    0.56
   4   0   7    0.22    0.50
   4   0   7    0.19    0.54
  -4   0  -7    0.20    0.53
   4   0   7    0.39    0.61
   4   0   8   43.34    3.20
  -4   0  -8   30.82    3.01
  -4   0  -8   48.33    3.51
   4   0   8   33.73    1.60
   4   0   8   45.52    2.83
   4   0   8   52.51    3.24
   4   0   8   24.70    2.89
  -4   0  -8   49.95    3.48
  -4   0  -9   -0.06    0.42
  -4   0  -9    0.13    0.30
   4   0   9    0.06    0.28
   4   0   9   -0.03    0.26
   4   1 -10    3.60    0.80
  -4  -1  10    5.24    0.91
  -4   1  10    4.95    0.73
  -4   1  10    5.97    0.87
   4   1  -9  116.30    4.74
  -4  -1   9  104.33    4.72
  -4   1   9  111.18    4.37
   4   1  -9  110.46    5.86
  -4  -1   9  112.20    4.88
  -4   1   9  105.06    4.39
   4   1  -9   94.89    4.84
   4  -1  -9  132.04    5.42
   4   1  -9  142.91    5.14
   4   1  -9  135.86    4.94
  -4   1   9  120.22    5.56
   4   1  -8    3.60    1.16
   4  -1  -8    4.45    1.31
  -4   1   8    7.33    1.42
   4   1  -8    3.35    1.01
  -4  -1   8    4.19    1.15
   4   1  -8    3.16    0.97
   4   1  -8    4.09    2.12
  -4  -1   8    3.81    1.09
  -4   1   8    3.27    0.83
  -4  -1   8    2.71    0.61
  -4   1   8    3.02    1.00
  -4   1   8    2.79    0.89
  -4  -1   8    3.28    1.36
   4  -1  -8    4.54    1.20
   4   1  -8    4.26    1.03
   4  -1  -8    3.97    1.10
   4   1  -8    5.98    3.20
  -4  -1   7  220.58   10.90
   4   1  -7  167.72    6.66
  -4   1   7  156.04    7.23
   4   1  -7  168.71    6.48
   4  -1  -7  128.98    7.42
  -4   1   7  133.55   10.65
  -4  -1   7  185.44    7.98
   4  -1  -7  143.72    9.82
  -4   1   7  133.92    6.07
  -4  -1   7  146.96   12.04
  -4  -1   7  210.51   10.68
  -4   1   7  156.32    6.99
  -4   1   7  149.19    6.81
   4   1  -7  176.50    7.26
   4  -1  -7  178.41    7.60
   4   1  -7  152.76    6.72
   4   1  -7  204.33    8.20
  -4  -1   7  193.46   19.38
  -4  -1   7  118.40    5.20
   4  -1  -7  160.65    6.73
  -4   1   7  126.65   10.91
   4  -1  -7  176.98    7.18
   4   1  -7  178.22    6.69
   4   1  -7  238.31   12.40
   4  -1  -7  168.16    6.75
   4   1  -6   76.79    7.99
   4   1  -6   80.34    4.85
  -4  -1   6  104.28    7.07
  -4   1   6   71.42    4.11
   4   1  -6   78.80    4.44
   4   1  -6   77.20    4.47
   4  -1  -6   63.49    4.40
   4  -1  -6   72.43    4.29
  -4  -1   6   73.47    4.52
  -4  -1   6   70.54    7.98
   4  -1  -6   85.10    7.77
  -4   1   6   56.15    6.15
   4  -1  -6   74.38    4.54
   4   1  -6   66.06    3.98
  -4   1   6   74.87    8.98
   4   1  -6   52.92    3.45
   4   1  -6   75.19    4.41
  -4  -1   6   86.75   12.14
  -4   1   6   66.70    7.95
   4  -1  -6   63.89    3.85
  -4  -1   6   69.57    3.80
  -4   1   6   70.38    4.55
  -4   1   6   73.38    4.61
   4   1  -6   80.96    4.13
   4   1  -6   96.50    4.97
   4  -1  -6   83.10    4.63
   4   1  -6   73.52    4.18
   4  -1  -6  105.80   11.47
  -4  -1   5   30.73    3.62
   4   1  -5   18.57    1.99
   4   1  -5   21.12    2.23
   4   1  -5   18.70    1.95
  -4  -1   5   28.37    3.20
   4  -1  -5   19.09    2.03
  -4   1   5   26.10    2.33
  -4   1   5   25.45    2.53
  -4  -1   5   30.21    3.47
   4   1  -5   19.19    2.00
  -4  -1   5   15.79    1.62
   4  -1  -5   17.39    2.01
   4   1  -5   17.15    2.15
  -4   1   5   21.34    4.45
  -4  -1   5   32.87    7.47
   4  -1  -5   21.53    2.30
   4   1  -5   23.08    4.01
   4  -1  -5   19.05    3.64
  -4  -1   5   29.77    5.25
   4   1  -5   33.16    4.59
  -4   1   5   27.45    5.79
  -4   1   5   12.55    2.92
  -4  -1   5   18.33    4.17
  -4   1   5   21.00    3.90
   4  -1  -4  367.92   11.63
   4   1  -4  359.19   11.65
  -4  -1   4  588.13   28.47
   4   1  -4  356.76   11.72
  -4  -1   4  503.91   13.41
  -4  -1   4  639.85   17.18
   4   1  -4  380.17   11.76
   4  -1  -4  400.87   18.58
   4   1  -4  395.60   17.90
   4   1  -4  473.16   18.45
   4  -1  -4  380.14   16.46
   4   1  -4  506.63   18.07
  -4  -1   4  430.82   18.86
  -4   1   4  495.04   20.95
  -4   1   4  441.39   17.50
   4   1  -4  653.66   23.68
  -4   1   4  357.30   15.66
  -4  -1   4  415.54   17.26
  -4  -1   3  712.11   27.38
   4   1  -3  672.57   18.02
   4   1  -3  461.32   18.72
   4  -1  -3  446.65   18.68
   4   1  -3  658.52   20.28
   4  -1  -3  532.05   19.73
   4   1  -3  581.78   19.45
   4  -1  -3  556.31   17.73
  -4   1   3  547.45   20.29
   4   1  -3  733.74   23.34
  -4  -1   3  470.11   18.95
  -4   1   3  438.76   16.41
  -4   1   3  595.47   20.84
  -4  -1   3  465.46   17.92
  -4  -1   2 1446.58   36.18
   4  -1  -2 1012.33   29.90
   4   1  -2 1177.84   28.83
   4  -1  -2 1079.60   27.39
  -4  -1   2  836.12   26.66
  -4  -1   2  958.33   29.90
  -4   1   2  884.07   27.01
  -4   1   2 1210.51   30.92
  -4  -1   2 1251.01   31.89
  -4  -1   1  610.43   20.00
  -4  -1   1  717.28   20.32
  -4   1   1  597.55   18.94
   4  -1  -1  570.88   22.04
   4   1  -1  656.57   23.48
  -4   1   1  664.24   23.14
   4   1  -1  780.26   19.36
  -4   1   1  674.51   21.30
  -4  -1   1  697.00   23.78
   4  -1   0  136.28    8.75
   4   1   0  133.79    8.16
   4  -1   0  112.38    9.76
   4  -1   0   83.95    7.24
   4   1   0   91.58    7.69
  -4  -1   0   65.67    6.08
  -4  -1   0   98.22   15.40
  -4   1   0   74.79    6.71
   4   1   1 1087.46   40.94
   4   1   1  886.25   28.80
  -4   1  -1 1349.57   53.79
  -4  -1  -1 1095.05   30.04
  -4  -1  -1 1116.86   33.02
   4   1   1 1250.71   33.87
  -4  -1  -1 1275.94   32.45
   4  -1   1 1293.45   34.91
   4   1   2  547.75   17.93
  -4   1  -2  589.55   25.83
  -4  -1  -2  624.65   22.71
  -4  -1  -2  571.28   18.92
  -4   1  -3 2106.02   52.59
   4  -1   3 3417.63   77.14
   4   1   3 1979.67   65.08
  -4   1  -3 2878.01   69.31
  -4  -1  -3 2671.14   67.75
   4  -1   3 3040.11   70.59
   4   1   3 2490.70   60.37
   4  -1   3 2271.90   54.86
   4  -1   3 2691.91   55.52
  -4   1  -3 2208.07   67.03
  -4   1  -3 2505.98   66.40
  -4  -1  -3 2591.93   68.82
  -4   1  -4  305.52    8.23
  -4  -1  -4  177.86    6.26
  -4   1  -4  252.12    7.43
  -4   1  -4  239.71    7.02
   4   1   4  257.81   13.01
   4  -1   4  285.23   15.67
   4  -1   4  359.52   23.84
   4  -1   4  430.25   24.23
  -4   1  -4  246.90   15.17
  -4  -1  -4  252.68   15.18
  -4  -1  -4  179.23    8.13
  -4   1  -4  239.53    7.15
   4   1   4  281.47    8.30
  -4  -1  -4  146.95   12.70
  -4   1  -4  225.74   14.83
  -4   1  -4  236.22    7.08
   4  -1   4  247.25    8.55
   4   1   4  240.51    7.79
   4  -1   4  218.54    8.30
  -4   1  -5  555.28   26.43
  -4  -1  -5  407.25   24.07
  -4   1  -5  810.60   19.67
  -4   1  -5  787.13   19.03
  -4   1  -5  655.23   20.76
  -4   1  -5  830.39   19.88
   4  -1   5  766.23   20.71
   4   1   5  744.22   19.58
   4  -1   5  665.48   20.38
  -4   1  -5 1004.15   21.79
  -4   1  -5  752.88   18.75
   4   1   5  672.60   25.55
   4  -1   5 1002.58   27.55
  -4  -1  -5  641.68   28.86
  -4   1  -5  725.76   30.31
   4  -1   5 1358.60   53.69
  -4   1  -5  690.97   20.84
  -4   1  -6   13.15    4.40
  -4   1  -6   31.08    2.82
  -4   1  -6   31.84    2.65
   4  -1   6   25.04    2.63
  -4   1  -6   30.76    3.14
   4  -1   6   26.02    2.70
   4   1   6   22.55    1.97
  -4   1  -6   33.77    3.92
  -4  -1  -6   15.54    2.18
  -4   1  -6   28.13    2.15
   4   1   6   18.82    3.36
   4   1   6   21.05    5.34
   4  -1   6   38.51   10.20
   4   1   6   26.20    6.40
   4  -1   6   18.71    2.06
   4  -1   6   27.44    3.83
  -4  -1  -6   22.89    2.43
  -4   1  -6   24.06    2.83
  -4   1  -6   29.57    3.09
  -4   1  -6   21.82    3.41
  -4  -1  -6   20.80    2.46
  -4  -1  -6   23.53    4.19
  -4   1  -7  157.30    8.07
  -4  -1  -7  304.71    9.69
  -4  -1  -7  266.42    7.88
   4  -1   7  276.50   17.84
   4   1   7  292.87   21.19
   4   1   7  231.10   15.21
   4   1   7  238.38   19.13
   4   1   7  222.88    9.02
   4  -1   7  216.97    7.78
   4  -1   7  255.75   10.77
  -4  -1  -7  285.25    9.70
  -4   1  -7  315.02    9.92
  -4   1  -7  296.91   10.05
  -4  -1  -7  275.00    9.81
  -4   1  -7  196.90    6.68
  -4  -1  -7  202.52   10.80
  -4   1  -7  229.90   11.40
   4  -1   7  346.75   11.52
   4   1   7  256.41    7.95
   4   1   7  221.77    7.70
   4  -1   7  316.51   10.56
  -4   1  -7  150.02   10.35
   4  -1   7  196.96   10.46
  -4   1  -8   -0.11    0.82
  -4   1  -8    0.47    0.30
   4  -1   8    0.34    0.53
   4   1   8    0.28    0.47
   4  -1   8    0.58    0.72
  -4  -1  -8    0.19    0.65
  -4  -1  -8    0.03    0.49
  -4   1  -8   -0.07    0.52
  -4   1  -8    0.39    0.23
  -4   1  -8    0.05    0.51
   4  -1   8    0.53    0.38
   4  -1   8    0.52    0.26
   4   1   8    0.40    0.48
  -4   1  -8    0.32    0.49
  -4  -1  -8    0.95    0.69
  -4  -1  -8    0.46    0.53
   4  -1   9   58.93    2.35
  -4  -1  -9   36.67    2.60
   4   1   9   55.19    2.30
  -4  -1  -9   76.76    2.74
  -4   1  -9   65.54    2.13
   4   1   9   44.18    2.14
   4  -1   9   42.87    2.56
   4   2 -10   19.97    1.40
  -4   2  10   34.25    2.17
  -4   2  10   28.14    1.46
  -4   2  10   28.35    1.54
  -4  -2  10   23.84    1.56
  -4  -2   9   10.48    1.47
   4  -2  -9   15.10    4.09
  -4  -2   9    9.04    0.87
  -4  -2   9   10.12    1.84
  -4   2   9   11.32    1.08
   4   2  -9   12.53    1.88
  -4   2   9   11.06    1.40
  -4   2   9   10.54    1.14
   4   2  -9   11.03    1.39
  -4  -2   9   11.27    1.57
   4  -2  -9   11.79    1.65
   4   2  -9   14.30    1.35
   4   2  -9   15.63    1.46
  -4   2   9   11.38    1.44
   4   2  -8  198.23    7.44
  -4   2   8  190.62    7.49
  -4  -2   8  245.83    9.18
   4   2  -8  217.70    7.24
  -4   2   8  155.46    6.12
  -4  -2   8  217.74   10.35
  -4  -2   8  158.31    5.97
  -4  -2   8  244.71    9.31
  -4   2   8  194.70    7.27
  -4   2   8  180.07    7.35
   4  -2  -8  213.29    8.14
   4   2  -8  237.54    7.39
   4   2  -8  209.14    7.47
   4   2  -8  264.35   12.12
   4   2  -7   21.38    4.33
  -4   2   7   22.62    2.39
   4   2  -7   22.79    2.15
   4   2  -7   30.74    2.89
   4   2  -7   23.32    2.14
  -4  -2   7   23.88    2.64
  -4   2   7   15.25    1.68
  -4  -2   7   25.81    3.40
  -4  -2   7   26.20    2.81
  -4   2   7   21.64    2.22
  -4   2   7   24.86    2.44
  -4  -2   7   16.12    3.21
   4   2  -7   24.74    2.49
   4   2  -7   19.27    2.07
  -4   2   7   25.35    5.11
   4   2  -7   19.30    1.95
  -4  -2   7   21.22    6.56
  -4  -2   7   20.83    2.04
   4  -2  -7   21.99    2.27
   4  -2  -7   18.36    1.85
  -4  -2   7   26.12    6.34
  -4   2   7   13.52    3.45
  -4   2   7    8.94    3.52
  -4  -2   7   16.96    5.34
   4   2  -7   27.99    2.46
   4  -2  -7   25.51    2.71
   4   2  -7   29.63    2.62
   4   2  -7   25.80    2.24
   4   2  -6   10.99    2.83
   4   2  -6   10.76    2.78
  -4  -2   6   19.32    3.08
   4   2  -6   12.05    1.72
  -4   2   6   10.94    1.53
   4   2  -6   11.58    1.86
   4   2  -6   11.34    1.86
   4   2  -6   12.02    1.56
  -4  -2   6   10.94    1.84
  -4   2   6   11.74    1.72
  -4  -2   6    9.63    2.28
  -4   2   6   10.35    1.63
   4   2  -6   22.60    2.72
   4   2  -6    8.83    1.37
   4  -2  -6    9.78    1.67
   4   2  -6    9.53    1.57
  -4   2   6   10.16    3.26
  -4  -2   6    7.65    3.94
  -4  -2   6   11.72    1.53
   4  -2  -6    7.76    1.28
   4  -2  -6    7.74    1.45
  -4  -2   6   11.29    1.57
  -4   2   6    3.31    2.41
   4   2  -6   12.26    3.66
  -4  -2   6    7.11    3.73
  -4  -2   6   17.06    4.87
   4   2  -6   16.59    2.16
   4  -2  -6   10.74    1.75
   4   2  -6   14.09    1.64
  -4  -2   5   94.22    6.32
   4   2  -5   75.98    4.13
   4   2  -5   69.31    3.79
  -4   2   5   69.45    3.91
   4  -2  -5   79.11    4.20
   4   2  -5   74.78    4.14
  -4   2   5   66.92    6.21
  -4  -2   5   88.00    8.37
  -4  -2   5   72.96   10.50
   4  -2  -5   68.66    6.37
  -4  -2   5   96.32    6.16
  -4  -2   5   83.52    5.90
   4  -2  -5   72.44    4.19
   4   2  -5   67.70    4.18
  -4   2   5   66.71    7.58
  -4  -2   5   74.19    4.11
   4   2  -5   62.59    6.02
   4  -2  -5   71.80    7.26
   4   2  -5   71.86    6.11
  -4  -2   5   89.41    9.77
   4   2  -5   86.44    7.92
  -4   2   5   57.78    5.29
  -4   2   5   75.36    7.90
   4   2  -4  132.33    5.68
  -4  -2   4  203.57    8.70
   4  -2  -4  151.10    5.99
  -4   2   4  137.61    8.87
  -4  -2   4  157.67    9.99
   4  -2  -4  142.66    8.78
  -4   2   4  141.22   10.46
  -4  -2   4  184.29    7.10
  -4   2   4  149.69    6.00
   4   2  -4  137.96    5.79
  -4  -2   4  196.13    8.38
  -4  -2   4  192.51    8.31
  -4  -2   4  171.02   12.26
  -4   2   4  189.15   12.41
  -4   2   4  151.29    8.45
  -4  -2   4  142.31    7.44
   4   2  -4  161.14    9.91
   4  -2  -4  166.63   11.14
   4  -2  -4  153.23   10.37
   4   2  -4  131.03    7.96
   4   2  -4  144.64    9.66
  -4  -2   4  161.87   14.08
  -4  -2   3   82.78    8.57
  -4   2   3   97.68    7.53
  -4  -2   3   89.09    6.57
  -4  -2   3   72.82    4.95
  -4   2   3   81.15    4.96
  -4  -2   3   79.25    7.34
  -4   2   3   90.02    7.14
   4  -2  -3   93.62    7.06
   4  -2  -3   81.41    6.88
   4   2  -3   93.91    7.32
   4   2  -3   81.28    6.59
   4  -2  -3   91.89    7.81
   4  -2  -2  673.33   22.16
  -4  -2   2  548.51   22.38
  -4   2   2  662.51   21.53
   4   2  -2  748.58   22.74
  -4  -2   2  687.08   22.80
  -4  -2   2  718.66   21.89
   4   2  -2  817.43   24.16
   4  -2  -2  638.72   22.83
  -4   2   2  653.67   21.53
   4  -2  -1 1121.10   33.93
  -4  -2   1 1608.50   45.91
   4   2  -1 1146.50   33.75
   4  -2  -1  910.96   31.57
  -4   2   1 1176.34   29.29
   4   2  -1 1365.36   34.18
  -4   2   1 1111.84   33.67
  -4  -2   1 1598.24   45.98
   4   2  -1 1465.73   35.03
  -4   2   1 1515.97   44.11
   4   2  -1 1146.92   32.09
  -4  -2   0  233.16   17.45
   4   2   0  157.89   21.20
   4  -2   0  255.77   22.97
   4   2   0  126.44    5.82
   4  -2   0  110.47    4.72
   4   2   0  131.16    6.13
   4   2   0   98.14    5.34
  -4  -2   0  181.93   14.90
  -4   2   0  347.48   31.73
  -4  -2  -1  115.29    8.24
   4   2   1  122.48    4.70
  -4   2  -1  149.56   11.67
   4  -2   1  163.27    9.05
  -4   2  -1  139.67   13.83
   4   2   1  113.34    6.68
   4   2   1  119.67    7.87
   4   2   1  149.06   10.07
   4   2   1   91.48    6.64
  -4   2  -1  104.34   10.54
   4  -2   1  180.75   12.26
  -4   2  -1   95.60    9.04
  -4  -2  -1   84.73    9.32
  -4   2  -1   97.43   13.31
  -4  -2  -2 2675.05   62.86
   4   2   2 2507.65   56.89
  -4  -2  -2 2110.71   57.83
  -4   2  -2 3110.77   73.40
   4   2   2 2386.30   75.59
   4   2   2 1508.53   56.10
   4  -2   2 3781.10   75.85
   4   2   2 2441.32   55.37
  -4   2  -3   59.31    2.60
   4   2   3   85.88    5.99
  -4  -2  -3   62.77    5.92
  -4   2  -3  113.47   10.25
  -4  -2  -3   89.38    8.50
  -4   2  -3   99.19   11.51
  -4   2  -3   83.93    3.21
  -4  -2  -3   85.26    3.77
  -4   2  -3   72.70    2.95
  -4   2  -3  106.66    3.82
   4  -2   3   92.80    5.63
   4  -2   3   99.65    6.34
   4  -2   3  113.42   12.38
   4  -2   3  121.33    9.02
   4   2   3   68.31    8.22
   4  -2   4 1484.57   35.19
   4  -2   4 1264.50   33.15
   4   2   4 1184.85   29.44
  -4  -2  -4 1190.24   29.99
  -4   2  -4 1270.72   29.34
  -4   2  -4 1376.20   29.37
  -4   2  -4 1399.93   29.75
   4   2   4 1102.32   34.41
   4  -2   4 1941.14   52.59
   4   2   4 1088.60   41.52
   4  -2   4 1987.54   65.68
  -4   2  -4 1308.25   42.26
  -4  -2  -4 1104.73   38.91
  -4   2  -4 1181.21   44.39
  -4   2  -4 1134.92   46.15
  -4   2  -4 1170.83   46.69
  -4   2  -4 1068.25   28.48
   4   2   5   51.89    2.77
  -4   2  -5   62.54    4.51
  -4  -2  -5   52.64    3.76
   4  -2   5   66.19    5.20
   4   2   5   48.84    2.78
   4  -2   5   56.89    4.47
  -4   2  -5   71.92    3.44
  -4   2  -5   87.08    4.23
  -4  -2  -5   54.13    3.17
  -4   2  -5   70.21    3.58
  -4   2  -5   62.34    3.06
   4   2   5   43.36    4.61
   4  -2   5   86.74   13.04
   4   2   5   56.47    8.01
   4  -2   5  110.03   17.40
  -4   2  -5   62.49    8.12
  -4  -2  -5   49.89    3.68
  -4  -2  -5   45.47    6.54
  -4   2  -5   47.63    7.13
  -4   2  -5   51.13    8.64
  -4   2  -5   57.71    4.19
  -4   2  -5   41.61    4.05
  -4  -2  -5   59.18    4.12
  -4  -2  -6  192.77   13.81
  -4   2  -6  467.06   11.97
  -4   2  -6  457.71   11.30
  -4   2  -6  299.34   11.82
   4  -2   6  174.89   14.91
  -4  -2  -6  302.84   10.98
  -4   2  -6  600.48   14.78
  -4  -2  -6  299.53    9.42
  -4   2  -6  380.27    9.99
   4   2   6  243.39   12.72
   4  -2   6  297.21   11.02
   4  -2   6  477.39   18.74
   4  -2   6  237.92   29.02
   4   2   6  269.01   19.43
   4   2   6  315.06   20.96
   4  -2   6  533.30   44.51
  -4   2  -6  376.97   12.50
  -4  -2  -6  302.62   11.33
  -4  -2  -6  181.57   11.14
  -4   2  -6  256.06   11.61
   4  -2   6  338.51   12.54
   4   2   6  255.71    9.00
  -4   2  -6  491.09   12.56
   4  -2   6  363.91   13.00
  -4   2  -7   34.09    3.02
  -4   2  -7   38.48    2.98
   4  -2   7   26.84    3.76
   4  -2   7   20.05    1.99
   4   2   7   19.26    2.11
  -4  -2  -7   27.81    2.64
  -4  -2  -7   15.82    2.55
  -4   2  -7   28.42    2.71
  -4   2  -7   18.53    2.61
  -4  -2  -7   21.23    1.78
  -4   2  -7   14.23    1.34
  -4  -2  -7   24.84    2.56
   4  -2   7    7.04    2.26
   4  -2   7   17.19    1.72
   4  -2   7   19.36    1.54
   4   2   7   19.21    1.67
   4   2   7   22.74    1.78
   4  -2   8  127.98    4.89
   4  -2   8   96.91    5.74
   4   2   8  151.71    5.42
  -4  -2  -8  161.74    6.02
  -4  -2  -8  190.64    6.94
  -4   2  -8  169.00    6.53
  -4  -2  -8  202.35    6.43
  -4   2  -8  142.90    5.93
  -4   2  -8  145.93    4.10
   4  -2   8  122.04    5.21
  -4   2  -8  120.45    4.66
   4   2   8  157.74    5.25
   4  -2   8  127.31    4.25
   4  -2   9    0.12    0.30
  -4  -2  -9   -0.04    0.49
   4   2   9    0.24    0.28
   4   2   9    0.39    0.24
  -4   2  -9    0.47    0.34
  -4  -2  -9    0.49    0.32
   4   2   9    0.39    0.26
   4  -2   9    0.38    0.20
  -4   3   9   26.05    1.87
   4   3  -9   27.53    1.80
   4  -3  -9   30.46    2.32
  -4  -3   9   24.50    1.45
   4   3  -9   29.82    1.74
   4  -3  -9   34.42    3.47
   4   3  -9   28.38    1.99
  -4   3   9   23.93    1.52
   4   3  -8    4.65    0.98
   4   3  -8    3.22    0.89
  -4   3   8    3.53    0.87
  -4  -3   8    6.52    1.55
   4   3  -8    4.38    1.04
   4   3  -8    5.13    0.96
  -4  -3   8    5.73    2.01
  -4   3   8    3.55    0.66
  -4  -3   8    3.82    0.78
   4  -3  -8    5.66    3.42
   4  -3  -8    3.49    0.82
  -4   3   8    3.72    0.82
   4   3  -8    6.04    1.93
   4  -3  -8    3.88    1.69
   4   3  -8    5.38    1.15
   4   3  -8    5.88    0.95
  -4   3   7   99.60    5.00
   4   3  -7  107.87    5.33
  -4  -3   7  118.39    6.31
   4   3  -7  108.36    4.70
  -4  -3   7  112.71    8.14
  -4   3   7   68.88    3.59
  -4   3   7   90.54    4.65
  -4   3   7   89.31    4.51
  -4   3   7   86.23    8.99
   4   3  -7   86.21    4.45
   4   3  -7   87.57    4.36
  -4  -3   7  128.86   15.40
  -4   3   7   68.92    7.00
  -4  -3   7  107.78    4.91
   4  -3  -7   91.79    4.46
   4   3  -7   94.36    8.44
   4   3  -7  109.73    4.49
   4  -3  -7  105.05    6.08
   4   3  -7  105.99    4.72
   4   3  -7  134.98    5.50
  -4  -3   6    1.44    1.88
  -4  -3   6   -0.83    2.95
   4   3  -6    0.26    1.01
  -4   3   6    0.21    2.11
   4   3  -6    1.84    1.36
   4   3  -6    0.77    1.11
  -4   3   6    1.15    0.58
   4   3  -6    1.94    0.89
   4   3  -6    1.17    0.76
   4   3  -6    1.41    0.79
   4   3  -6    0.57    0.69
  -4  -3   6    0.68    0.77
   4   3  -6    3.94    0.95
  -4  -3   6    0.16    0.99
  -4   3   6    0.65    0.56
  -4   3   6    0.78    0.57
   4   3  -6    0.22    0.76
  -4   3   6    0.55    1.07
   4  -3  -6    0.19    0.39
  -4  -3   6    1.79    3.13
   4  -3  -6    0.43    0.50
  -4  -3   6    0.98    0.64
   4  -3  -6    0.59    0.52
  -4  -3   6    0.86    0.58
   4   3  -6    4.23    1.15
   4  -3  -6    1.97    1.18
   4   3  -6    0.70    0.53
  -4  -3   5  732.96   32.95
  -4   3   5  527.57   22.23
   4   3  -5  628.11   23.66
   4   3  -5  525.38   15.48
   4   3  -5  548.72   15.07
  -4   3   5  535.66   15.23
   4   3  -5  569.78   16.07
   4   3  -5  580.97   16.06
  -4  -3   5  701.75   20.87
  -4  -3   5  739.21   26.73
  -4   3   5  513.11   20.81
   4   3  -5  517.80   19.86
   4  -3  -5  535.84   23.41
   4   3  -5  488.96   19.41
  -4  -3   5  501.75   25.13
  -4   3   5  500.06   23.43
   4   3  -5  535.41   16.04
   4  -3  -5  585.24   15.98
  -4  -3   5  629.60   41.56
   4  -3  -5  505.52   21.05
   4  -3  -5  517.82   15.33
  -4  -3   5  583.10   15.35
   4  -3  -5  483.37   14.78
  -4  -3   5  577.85   15.45
   4  -3  -5  584.59   16.74
   4   3  -4   61.18    3.57
  -4   3   4   54.61    5.41
  -4  -3   4   86.38    7.46
  -4  -3   4   59.22   11.44
  -4  -3   4   67.45    4.13
  -4   3   4   59.28    6.90
   4   3  -4   64.28    3.67
   4  -3  -4   61.88    6.92
  -4  -3   4   73.43    9.08
  -4   3   4   56.96    5.97
   4  -3  -4   62.05    6.01
   4  -3  -3  147.50   10.01
   4   3  -3  150.63    9.51
   4  -3  -3  114.87    8.02
  -4  -3   3  130.31    7.85
   4   3  -3  124.46    8.42
   4  -3  -3  140.30   10.82
  -4  -3   3  135.71    5.76
  -4  -3   3  101.86   13.61
  -4   3   3  157.95   10.20
   4   3  -3  116.09    7.49
   4   3  -2    0.24    1.06
  -4   3   2    3.04    1.33
   4  -3  -2    0.79    1.29
  -4  -3   2    1.77    1.29
   4   3  -2    0.37    0.65
   4   3  -2    1.01    0.99
   4  -3  -2    0.21    0.60
  -4   3   2    0.18    1.07
   4   3  -1  954.52   28.30
  -4   3   1 1236.71   34.44
   4   3  -1 1165.31   30.70
   4  -3  -1 1015.07   32.51
  -4  -3   1 1228.98   35.11
  -4   3   1  839.37   29.57
  -4  -3   0  271.33   22.25
  -4  -3   0  136.16   10.59
   4   3   0  216.11   12.75
   4  -3   0  175.05   10.66
   4   3   0  102.15    5.50
   4   3   0  107.45    5.56
  -4   3   0  131.55   15.48
  -4   3   0  255.14   23.74
   4   3   0  143.47    6.46
  -4  -3  -1 1563.40   53.80
  -4  -3  -1 1396.81   42.50
  -4   3  -1 1232.99   62.19
  -4  -3  -1 1253.09   44.71
   4  -3   1 2157.77   63.48
  -4   3  -1 1218.68   45.14
   4   3   1 1133.08   36.04
   4  -3   1 1482.34   40.33
   4   3   1 1443.30   39.28
   4   3   1 1350.15   34.39
  -4   3  -1 1645.64   45.76
  -4   3  -1 1706.72   56.77
   4   3   1 1233.28   35.99
  -4   3  -1 1155.10   45.86
  -4   3  -2   77.13    7.15
  -4  -3  -2   56.77    5.82
  -4  -3  -2   11.31    4.50
  -4   3  -2   67.65   10.91
   4  -3   2   74.80    8.13
  -4   3  -2   53.52   11.61
   4  -3   2   54.33    3.57
  -4  -3  -2   64.73    7.33
   4   3   2   54.58    4.92
   4  -3   2   34.07    5.60
  -4   3  -2   76.54    9.69
   4  -3   2   80.76    8.83
   4   3   3  278.17   11.15
  -4  -3  -3  281.75   15.44
  -4  -3  -3  324.18   15.34
  -4   3  -3  578.34   24.46
   4  -3   3  475.34   20.59
  -4  -3  -3  380.65   18.33
  -4   3  -3  407.99    9.75
  -4   3  -3  301.46    8.72
  -4  -3  -3  268.27   10.55
  -4   3  -3  337.68    9.00
   4  -3   3  300.71   10.20
   4  -3   3  373.48   11.27
   4  -3   3  390.98   23.78
   4   3   3  294.41   18.70
   4  -3   3  614.91   31.21
   4   3   4   31.66    1.96
   4  -3   4   37.45    2.92
  -4  -3  -4   48.72    3.60
  -4   3  -4   56.87    2.83
  -4   3  -4   49.60    2.66
  -4   3  -4   62.17    3.25
  -4   3  -4   42.07    2.40
   4   3   4   28.51    3.15
   4  -3   4   49.15   10.75
   4  -3   4   66.96   12.83
   4   3   4   34.09    6.09
  -4  -3  -4   32.60    4.81
  -4   3  -4   84.54   11.02
  -4   3  -4   53.64    9.04
  -4  -3  -4   55.90    7.06
  -4   3  -4   36.57    7.88
  -4   3  -4   37.05    2.09
  -4   3  -5 1044.26   45.73
  -4   3  -5 1014.62   45.28
  -4  -3  -5 1265.97   38.84
  -4   3  -5 1166.00   43.92
  -4   3  -5 1299.38   27.00
  -4   3  -5 1290.63   31.08
  -4  -3  -5 1011.26   28.16
   4  -3   5  564.28   32.82
   4   3   5  844.99   25.38
   4  -3   5 1094.81   27.82
  -4   3  -5 1703.25   29.26
  -4  -3  -5 1163.65   28.05
  -4   3  -5 1392.91   26.87
  -4   3  -5 1478.73   28.02
  -4  -3  -5  657.26   27.59
   4  -3   5 1633.69   34.73
   4  -3   5 1655.56   38.79
  -4  -3  -5 1004.69   28.23
  -4   3  -5 1338.21   30.16
  -4  -3  -5 1100.25   28.86
  -4  -3  -5  481.74   27.42
   4   3   5 1078.33   41.02
   4  -3   5 2006.71   80.84
  -4   3  -6   14.25    1.51
  -4   3  -6   11.54    2.09
   4  -3   6    4.31    1.80
  -4  -3  -6   10.29    1.72
  -4   3  -6   11.57    1.26
   4  -3   6   13.44    4.53
   4   3   6    9.72    3.59
   4   3   6    7.85    2.52
   4   3   6    9.58    3.46
   4  -3   6   17.44    7.82
   4  -3   6   12.63    2.10
   4  -3   6   15.51    3.25
   4  -3   6    8.24    2.60
  -4   3  -6    9.23    3.85
   4  -3   6    8.74    1.22
   4   3   6    9.14    1.13
  -4   3  -6   15.68    1.74
  -4   3  -6   13.50    1.93
  -4  -3  -6    4.56    1.51
  -4  -3  -6    9.60    1.85
  -4   3  -6    8.50    2.07
  -4   3  -6    8.34    1.94
  -4   3  -7  205.77    6.72
  -4   3  -7  212.22    6.45
   4  -3   7  135.46    6.01
   4   3   7  126.98    5.40
   4  -3   7  135.47    5.84
  -4  -3  -7  151.34    6.49
   4  -3   7  100.69    5.43
   4   3   7  147.36    5.11
   4  -3   7  142.16    5.28
   4   3   7  124.90    4.92
  -4  -3  -7  157.61    6.38
  -4   3  -7  108.76    6.49
  -4   3  -7  121.01    7.30
  -4   3  -7  181.94    6.76
   4  -3   8   -0.08    0.66
  -4  -3  -8    0.15    0.51
  -4  -3  -8    0.11    0.52
   4  -3   8   -0.03    0.27
  -4   3  -8    0.07    0.32
   4   3   8    0.25    0.33
   4  -3   8    0.09    0.24
  -4   3  -8    0.26    0.64
  -4  -3  -8   -0.13    0.46
  -4   3  -8    0.08    0.22
  -4  -3  -9   19.25    0.95
   4   3   9   16.35    0.96
  -4   3  -9   15.98    1.06
  -4   3  -9   19.61    0.76
  -4  -4   9    1.70    0.77
  -4  -4   9    2.72    0.49
  -4   4   9    1.91    0.38
   4   4  -9    2.53    0.63
   4  -4  -9    2.86    0.90
  -4   4   8   66.48    3.35
   4   4  -8   66.57    3.31
   4   4  -8   85.04    3.66
   4  -4  -8   96.41    4.87
  -4  -4   8   88.34    3.79
   4  -4  -8   78.43    3.63
   4   4  -8   91.29    4.38
   4  -4  -8   49.60    4.79
   4  -4  -8  102.75    6.61
  -4   4   8   50.52    2.56
   4   4  -8   86.21    3.51
  -4   4   8   70.81    3.33
   4   4  -8   93.18    3.91
  -4   4   7   96.11    4.33
  -4   4   7   99.88    4.55
   4   4  -7  122.72    5.45
   4   4  -7   98.55    4.66
   4  -4  -7  102.87    4.57
   4  -4  -7  108.02    5.97
  -4  -4   7  129.95    5.38
   4  -4  -7  109.21   11.79
   4  -4  -7  113.25    5.04
   4  -4  -7   69.78    8.83
  -4  -4   7  164.46   12.08
   4  -4  -7  112.65    7.46
   4   4  -7  118.95    4.77
  -4  -4   7  149.46    9.08
   4   4  -7  138.04    5.93
  -4   4   7  100.22    4.81
   4  -4  -7  103.51    6.43
   4   4  -7  125.20    4.96
   4   4  -7  149.46    5.33
   4   4  -6   63.25    7.54
   4   4  -6   49.81    5.86
   4   4  -6   42.40    5.16
   4   4  -6   56.38    3.78
   4   4  -6   50.55    3.49
   4   4  -6   55.02    3.72
  -4  -4   6   72.76    6.18
   4  -4  -6   65.24    5.76
   4   4  -6   49.06    2.98
  -4  -4   6   83.05    8.90
  -4   4   6   47.58    3.15
  -4   4   6   46.38    3.13
   4   4  -6   48.27    3.40
   4   4  -6   54.36    3.78
  -4   4   6   39.34    5.91
   4  -4  -6   40.10    2.89
   4  -4  -6   44.24    3.07
  -4  -4   6   59.21    3.54
   4  -4  -6   42.77    3.11
  -4  -4   6   52.73    3.43
   4  -4  -6   48.77    4.36
   4   4  -6   69.70    3.85
   4   4  -5   29.54    4.34
   4  -4  -5   27.03    5.14
   4   4  -5   28.32    3.89
   4   4  -5   30.84    2.72
   4   4  -5   29.20    2.58
   4   4  -5   32.58    2.80
  -4  -4   5   34.13    3.99
   4  -4  -5   31.66    3.87
   4  -4  -5   30.63    3.38
   4   4  -5   31.18    2.80
  -4   4   5   28.91    4.98
   4  -4  -5   26.33    2.25
   4  -4  -5   30.62    2.59
   4  -4  -5   19.23    3.77
   4  -4  -5   28.75    2.60
   4  -4  -5   25.49    2.35
  -4  -4   5   32.55    2.56
  -4  -4   5   32.53    2.62
   4   4  -5   34.38    5.25
  -4   4   5   29.73    4.64
  -4   4   4  146.49    9.74
   4   4  -4  173.29    6.63
  -4   4   4  161.92   11.92
   4  -4  -4  135.76    5.75
   4  -4  -4  177.82    6.80
   4  -4  -4  151.94    6.17
   4  -4  -4  136.45    6.73
   4  -4  -4  145.79   10.30
  -4  -4   4  150.98   10.76
   4  -4  -4  157.98    6.44
  -4  -4   4  179.97    6.53
  -4  -4   4  169.77   10.36
   4   4  -4  177.00   11.79
   4  -4  -4  166.00   11.98
   4  -4  -4  144.94    7.54
   4   4  -4  157.38    6.49
  -4  -4   4  166.48    6.28
   4  -4  -3  197.68   12.69
  -4  -4   3  172.27   12.20
   4   4  -3  189.83   11.22
  -4  -4   3  193.62   11.30
   4  -4  -3  179.64    6.98
   4   4  -3  185.43    6.98
   4   4  -3  165.43    9.90
  -4   4   3  193.96   10.84
   4  -4  -2  282.68   15.87
   4   4  -2  257.07   12.55
   4  -4  -2  312.32   10.14
  -4  -4   2  248.55   15.16
   4  -4  -2  384.86   19.89
   4   4  -2  208.73   10.71
  -4   4   2  313.15   15.74
   4   4  -1   36.08    3.55
   4  -4  -1   41.44    5.28
   4  -4  -1   49.18    3.36
  -4  -4   1   41.43    6.19
   4   4  -1   32.52    3.11
  -4   4   1   57.72    7.10
  -4  -4   0 1111.25   56.29
  -4  -4   0  709.58   28.56
  -4   4   0  949.35   31.72
   4   4   0  531.78   16.89
   4   4   0  538.90   17.26
   4   4   0  510.34   16.39
   4  -4   0  645.36   22.67
  -4   4   0  805.90   36.17
  -4   4  -1 1176.70   44.87
   4   4   1  851.78   26.29
   4   4   1  829.45   28.42
   4   4   1  880.70   24.38
  -4   4  -1  824.18   51.34
  -4   4  -1  912.85   67.89
  -4   4  -1  753.54   38.56
   4  -4   1  967.88   29.99
   4  -4   1  822.43   23.94
  -4  -4  -1 1023.66   50.04
  -4  -4  -1  936.35   34.77
  -4   4  -2  652.90   16.88
  -4  -4  -2  585.97   33.60
  -4  -4  -2  837.60   32.41
  -4  -4  -2  594.06   20.34
   4   4   2  781.30   23.86
  -4   4  -2 1118.88   41.29
  -4   4  -2 1077.67   49.78
   4  -4   2 1250.42   46.90
   4  -4   2 1057.79   25.61
   4  -4   2  785.44   25.40
  -4  -4  -3    0.78    1.28
  -4  -4  -3    2.61    1.27
   4   4   3    2.26    2.04
  -4   4  -3    6.57    4.45
   4  -4   3    5.27    3.09
  -4  -4  -3    1.36    1.35
  -4   4  -3    3.43    0.76
  -4   4  -3    3.11    0.65
  -4   4  -3    2.33    0.56
  -4   4  -4  882.27   42.83
  -4   4  -4  731.69   39.53
  -4   4  -4  735.58   39.66
   4  -4   4  941.38   34.24
  -4   4  -4  644.21   17.49
  -4  -4  -4  645.40   19.65
  -4   4  -4  925.11   19.10
  -4   4  -4 1073.98   20.63
  -4   4  -4  740.26   18.15
  -4  -4  -4  525.97   19.71
  -4  -4  -4  670.01   19.87
  -4  -4  -4  453.36   35.04
  -4  -4  -4  403.40   19.40
  -4  -4  -4  637.76   19.76
   4  -4   4  933.58   24.26
   4  -4   4  884.56   23.22
   4  -4   4  919.69   25.91
   4  -4   4 1223.32   26.85
   4   4   4  637.23   29.43
   4   4   5    1.91    1.76
  -4   4  -5    3.62    3.17
   4  -4   5    5.39    2.43
  -4   4  -5    2.17    2.32
  -4   4  -5    2.03    2.34
  -4   4  -5    3.48    0.77
  -4   4  -5    4.42    1.40
  -4  -4  -5    2.96    1.07
   4  -4   5    3.80    1.03
  -4   4  -5    3.74    0.82
  -4   4  -5    4.35    0.93
  -4  -4  -5    1.69    1.16
  -4  -4  -5    3.37    3.33
   4  -4   5    3.37    1.35
   4  -4   5    2.69    1.29
   4  -4   5    3.77    1.87
   4  -4   5    4.03    1.17
  -4  -4  -5    2.87    1.06
   4   4   6  201.17   15.17
   4   4   6  198.46   15.37
  -4   4  -6  168.92   16.48
  -4   4  -6  262.11    7.37
  -4   4  -6  253.91    9.84
  -4  -4  -6  223.46    8.98
  -4  -4  -6  193.17    8.23
  -4  -4  -6  134.48    8.37
  -4  -4  -6   92.49   14.49
   4  -4   6  251.82   10.40
  -4  -4  -6  212.76    8.45
  -4  -4  -6  207.42    8.52
   4  -4   6  317.52   11.90
   4  -4   6  204.05   11.52
   4  -4   6  199.61    8.16
  -4   4  -6  292.44    8.02
  -4   4  -6  228.79    6.67
  -4   4  -6  289.90    7.88
   4  -4   6  201.42    7.55
  -4   4  -6  169.25    9.57
  -4   4  -6  198.46    9.56
  -4  -4  -6  230.16    8.52
   4  -4   7   16.66    1.99
   4  -4   7    8.13    2.19
  -4  -4  -7   19.01    2.16
  -4  -4  -7   17.25    2.08
   4  -4   7   15.20    1.78
  -4   4  -7   21.80    1.70
  -4   4  -7   11.17    2.19
  -4   4  -7   11.42    1.92
   4   4   7   15.35    1.36
   4  -4   7   16.83    1.57
  -4   4  -7   22.27    1.93
  -4   4  -8   47.47    2.61
  -4   4  -8   53.55    3.07
  -4   4  -8   61.38    2.15
   4  -4   8   59.68    2.55
   4   4   8   63.34    2.57
   4   4   8   72.13    2.93
  -4  -4  -8   55.13    3.13
  -4  -4  -8   71.83    3.75
   4  -5  -9   33.52    1.97
   4   5  -9   55.93    2.19
  -4   5   8   -0.03    0.24
   4   5  -8    0.27    0.32
   4   5  -8    0.21    0.30
   4   5  -8    0.21    0.30
   4  -5  -8   -0.06    0.32
   4  -5  -8    1.02    1.05
  -4  -5   8    0.59    0.89
  -4  -5   8    0.04    0.34
   4   5  -8    0.41    0.59
   4   5  -8    0.37    0.29
   4   5  -8   -0.08    0.42
   4   5  -8    0.39    0.35
   4   5  -8   -0.21    0.99
   4   5  -7   99.52    4.43
   4   5  -7  117.76    4.98
   4  -5  -7  115.15    6.00
   4  -5  -7   95.98    4.34
  -4  -5   7  152.54    8.62
  -4  -5   7  132.46    5.18
   4  -5  -7  178.61    8.73
   4  -5  -7  110.78    4.82
   4  -5  -7   68.44    5.95
   4   5  -7  111.88    4.20
  -4   5   7   92.78    4.12
   4   5  -7  115.51    4.32
   4   5  -6    3.20    0.97
   4   5  -6    2.65    0.90
   4   5  -6    2.47    0.71
   4  -5  -6    4.50    2.91
  -4   5   6    2.48    0.69
   4   5  -6    2.40    0.87
   4   5  -6    3.52    1.03
   4  -5  -6    2.59    0.82
   4  -5  -6    2.52    1.60
   4  -5  -6    2.89    0.90
  -4  -5   6    2.58    0.84
   4  -5  -6    2.13    0.85
   4  -5  -6    1.02    3.24
  -4  -5   6    2.79    0.95
   4   5  -6    2.41    0.67
   4   5  -5   13.25    3.11
   4   5  -5    9.28    2.24
   4  -5  -5   11.93    3.53
   4   5  -5   17.29    2.00
   4   5  -5   14.05    1.84
   4   5  -5   17.17    1.97
   4   5  -5   16.41    1.60
  -4  -5   5   24.37    5.38
  -4   5   5   13.54    3.36
   4   5  -5   12.93    1.83
   4  -5  -5   14.43    2.68
   4  -5  -5   11.66    1.58
   4  -5  -5   15.40    1.94
   4  -5  -5   14.83    1.91
   4  -5  -5   11.52    3.06
  -4  -5   5   17.48    2.01
   4  -5  -5   14.50    1.86
   4  -5  -5   14.69    6.06
   4  -5  -5   24.69    9.19
  -4   5   5    9.65    2.73
   4   5  -4   75.84    7.95
  -4  -5   4   44.26    6.42
   4   5  -4   70.20    3.87
  -4   5   4   58.94    7.19
   4   5  -4   75.45    4.27
   4  -5  -4   55.84    4.54
   4  -5  -4   61.36    3.65
  -4  -5   4   94.86    5.34
   4  -5  -4   63.18    4.15
  -4  -5   4   63.37    6.87
   4  -5  -4   47.35    6.28
   4  -5  -4   50.14    5.12
   4   5  -4   65.00    3.93
   4   5  -4   69.19    3.98
   4  -5  -4   40.29    8.58
  -4  -5   4   74.27    5.95
   4  -5  -4   40.74    9.10
   4   5  -4   62.00    6.66
  -4   5   4   52.26    5.88
   4   5  -3  517.01   20.50
  -4   5   3  476.04   20.96
  -4  -5   3  676.89   16.99
   4  -5  -3  567.65   15.46
   4  -5  -3  510.89   17.60
   4  -5  -3  568.46   16.34
   4  -5  -3  543.36   15.56
   4  -5  -3  508.52   15.40
   4  -5  -3  524.27   16.60
  -4  -5   3  603.37   15.44
  -4  -5   3  562.83   24.30
   4  -5  -3  534.90   24.51
  -4  -5   3  720.33   17.33
  -4  -5   3  580.93   15.64
   4  -5  -3  604.25   16.89
   4   5  -3  579.32   15.78
   4  -5  -3  535.86   24.09
   4   5  -3  613.12   23.78
  -4  -5   3  594.12   16.18
  -4  -5   3  621.34   21.26
  -4  -5   2   96.33    9.55
   4  -5  -2  141.36    6.91
  -4  -5   2   93.23    3.70
   4  -5  -2  112.56    9.96
   4   5  -2   96.25    7.11
   4   5  -2   67.88    5.52
  -4   5   2  141.73   12.34
  -4  -5   1  100.52   10.07
   4  -5  -1  102.58    5.45
   4   5  -1   61.52    4.89
   4  -5  -1   99.33    9.27
   4   5  -1   60.87    4.68
  -4   5   1  124.88   13.90
   4  -5   0  101.86    5.06
   4   5   0   83.37    5.34
   4   5   0   94.43    6.09
   4   5   0   81.04    5.06
  -4   5   0   73.99   14.50
   4  -5   0  123.54    9.41
  -4   5   0  106.15   12.15
  -4   5  -1  426.06   26.10
   4   5   1  256.23   12.97
  -4  -5  -1  256.10   26.84
  -4  -5  -1  356.81   22.57
  -4   5  -1  248.18   34.33
  -4   5  -1  167.37   31.73
  -4   5  -1  339.23   30.45
   4  -5   1  293.22   14.78
  -4   5  -2   16.85    6.96
  -4   5  -2   12.49    1.08
  -4  -5  -2   16.28    2.14
  -4  -5  -2   12.61    1.65
  -4  -5  -2   10.73    1.71
  -4  -5  -2   12.87    1.86
  -4  -5  -2    5.26    3.83
  -4  -5  -2   13.69    4.15
   4  -5   2   13.48    2.27
   4  -5   2   16.15    2.29
   4   5   2   15.15    5.04
  -4   5  -3 1407.63   61.21
   4  -5   3 1425.10   54.75
  -4   5  -3 1724.04   64.14
   4  -5   3 1234.65   32.31
  -4   5  -3 1157.26   25.92
  -4  -5  -3  872.62   26.96
  -4  -5  -3 1072.17   27.42
  -4  -5  -3 1057.33   28.16
   4  -5   3 2193.46   40.75
  -4  -5  -3  870.60   30.00
  -4  -5  -3 1193.66   27.24
  -4  -5  -3  660.91   44.40
  -4  -5  -3  649.98   27.70
  -4  -5  -3 1061.35   26.49
  -4  -5  -3  883.33   37.68
   4  -5   3 1790.84   37.32
  -4  -5  -3 1015.28   27.62
  -4  -5  -3 1046.08   28.21
   4  -5   3 1464.11   31.98
   4  -5   3 1065.91   30.90
   4  -5   3 1280.12   30.29
   4   5   3  979.62   38.27
   4   5   3 1086.87   39.81
   4  -5   4   79.34   10.64
  -4   5  -4   64.31   11.40
  -4   5  -4   55.92   11.05
  -4   5  -4   54.02    2.65
  -4  -5  -4   63.99    4.40
   4  -5   4   68.25    4.86
  -4   5  -4   64.61    3.00
  -4   5  -4   75.38    3.26
  -4  -5  -4   50.59    4.23
  -4  -5  -4   86.68    5.39
  -4  -5  -4   42.38    4.20
  -4  -5  -4   62.03    4.23
  -4  -5  -4   52.94    3.50
  -4  -5  -4   62.72    4.15
   4  -5   4   85.84    6.24
   4  -5   4   68.85    6.27
   4  -5   4   96.57    6.08
   4   5   4   53.61    7.41
   4   5   5   98.87    9.84
   4   5   5   87.92    9.47
  -4   5  -5  134.92    4.77
  -4   5  -5  118.20    4.42
  -4  -5  -5   79.54    5.65
  -4  -5  -5  180.55    7.49
  -4  -5  -5  106.39    5.71
  -4  -5  -5   61.41   12.16
   4  -5   5  135.92    7.25
   4  -5   5  159.47    7.62
   4  -5   5  107.23    8.50
  -4  -5  -5  106.67    5.74
  -4  -5  -5  107.23    5.93
  -4  -5  -5  102.55    5.33
   4  -5   5  128.33    7.66
  -4   5  -5  136.09    6.72
   4  -5   5  117.51   12.05
  -4   5  -5  105.03   14.64
  -4   5  -5  102.85   13.20
  -4   5  -5  103.54   13.35
  -4   5  -5  106.00    4.03
  -4  -5  -6    1.55    0.80
  -4  -5  -6    2.61    1.08
   4  -5   6    2.53    1.10
   4  -5   6    2.14    1.41
   4  -5   6    1.91    1.11
   4  -5   6    1.40    0.81
  -4  -5  -6    1.97    0.82
  -4   5  -6    0.55    1.13
  -4   5  -6    0.57    1.17
  -4   5  -6    3.30    1.03
   4   5   6    1.39    0.43
  -4   5  -6    2.24    0.57
  -4   5  -6    1.50    0.48
   4   5   7   88.63    3.28
   4  -5   7   99.95    4.05
  -4   5  -7  144.73    4.62
  -4   5  -7  156.03    5.17
  -4  -5  -7  138.63    4.05
  -4  -5  -7   92.81    4.26
  -4  -5  -7   84.32    4.01
   4  -5   7   36.09    3.76
  -4  -5  -7  108.90    5.04
  -4  -5  -7  121.65    5.28
   4  -5   7   76.03    4.13
  -4   5  -7   65.05    4.74
  -4   5  -7   73.85    4.39
  -4   5  -7  114.47    3.84
  -4  -5  -8    2.44    0.65
   4  -5   8    3.08    0.43
  -4   5  -8    3.36    0.36
  -4   5  -8    2.24    0.51
   4   5   8    2.76    0.44
   4  -6  -8   14.22    1.66
   4  -6  -8    8.04    0.75
  -4  -6   8   12.39    0.93
   4   6  -8   21.06    1.92
   4   6  -8   16.42    1.23
   4   6  -8   13.38    0.89
  -4  -6   8   18.07    1.48
   4   6  -7    0.15    0.39
   4   6  -7    0.13    0.30
   4   6  -7    0.13    0.30
   4   6  -7    0.25    0.32
   4  -6  -7    0.45    0.45
   4  -6  -7    0.29    0.40
   4  -6  -7    0.34    1.16
  -4  -6   7    2.35    2.29
  -4  -6   7    0.93    0.60
   4  -6  -7    0.34    0.49
   4   6  -7    0.19    0.31
   4   6  -7    0.06    0.37
   4   6  -7    0.69    0.37
   4   6  -6  169.00    5.36
   4   6  -6  173.23    6.41
   4   6  -6  139.73    5.59
   4   6  -6  152.34    5.85
   4  -6  -6  192.35    8.71
   4  -6  -6  164.71    6.22
   4  -6  -6  150.15    5.89
   4  -6  -6   97.00   11.12
   4  -6  -6  182.04    6.77
  -4  -6   6  505.21   30.96
   4   6  -6  202.73    5.81
  -4  -6   6  429.07   23.91
   4   6  -6  188.25    6.54
   4  -6  -5    8.69    2.43
   4  -6  -5    5.84    1.19
  -4  -6   5   10.11    4.32
  -4  -6   5    5.66    1.36
   4  -6  -5   16.73    5.71
   4  -6  -5    9.09    5.70
   4  -6  -5    2.90    2.24
  -4  -6   5   14.92    7.16
   4   6  -5    5.57    1.10
   4   6  -5    5.42    1.14
   4   6  -5    5.05    1.06
   4   6  -5    6.03    1.19
   4   6  -5    5.23    1.12
   4   6  -4   53.77    6.22
  -4   6   4   45.48    5.81
  -4   6   4   52.37    6.44
   4   6  -4   61.41    3.83
  -4  -6   4   89.39    5.28
   4  -6  -4   46.11    4.80
   4  -6  -4   62.33    3.97
   4  -6  -4   71.49    3.97
   4  -6  -4   56.51    4.11
  -4  -6   4   68.60    3.26
  -4  -6   4   65.77    3.71
   4  -6  -4   66.31    4.21
   4  -6  -4   57.64    9.60
  -4  -6   4   70.07    4.05
   4   6  -4   68.57    7.92
   4   6  -4   39.80    4.76
   4  -6  -4   52.26    7.10
   4  -6  -4   37.88    6.46
  -4  -6   4  121.22   11.01
  -4  -6   4   87.35    9.67
  -4  -6   4   75.16    4.59
   4   6  -4   65.90    3.84
   4   6  -4   65.59    3.74
   4   6  -4   57.84    3.62
   4   6  -3    0.79    0.91
  -4   6   3    1.61    1.48
   4  -6  -3    0.87    0.70
  -4  -6   3    1.75    0.86
   4  -6  -3    1.68    0.79
   4  -6  -3    1.25    0.84
   4  -6  -3    1.13    0.62
  -4  -6   3    2.95    0.92
   4  -6  -3    0.23    0.86
  -4  -6   3    1.02    0.60
   4  -6  -3    0.77    0.82
   4  -6  -3   -0.60    1.95
  -4  -6   3    1.97    0.78
  -4  -6   3    0.27    1.36
   4   6  -3    0.96    1.07
   4  -6  -3    1.26    1.46
   4   6  -3    0.59    0.90
  -4  -6   3    0.95    1.94
  -4  -6   3    2.53    1.02
  -4  -6   3    0.69    1.79
   4   6  -3    7.29    1.29
  -4  -6   2   61.18    6.41
   4   6  -2   49.12    5.14
   4  -6  -2   54.65    6.86
   4   6  -2   41.89    4.40
  -4   6   2   79.37   15.62
  -4  -6   2   57.40    3.93
   4  -6  -2   69.69    4.83
  -4  -6   2   65.10    8.46
   4  -6  -2   50.11    4.92
  -4  -6   2   71.82    3.65
  -4  -6   2   57.76    3.19
   4  -6  -2   55.93    3.70
   4  -6  -2    7.66    3.83
  -4  -6   2   64.68    3.50
  -4  -6   2   80.12    4.08
   4  -6  -2   85.01    5.67
  -4  -6   2   82.48    4.66
   4  -6  -2   67.16    3.49
   4  -6  -2   69.46    3.92
   4  -6  -2   83.83    5.25
   4  -6  -2   67.42    4.18
   4   6  -2   44.58    4.61
  -4  -6   2   82.42    6.17
  -4  -6   2   83.11    5.73
  -4  -6   1  330.28    9.54
   4  -6  -1  282.46   13.60
   4  -6  -1  222.02    8.81
  -4  -6   1  265.84   18.45
  -4  -6   1  197.27    7.12
  -4  -6   1  304.99   12.56
   4  -6  -1   70.31   11.20
  -4  -6   1  218.99    7.24
   4  -6  -1  267.88   10.70
   4  -6  -1  374.69   14.21
   4  -6  -1  301.58    9.13
   4  -6  -1  336.14   11.18
   4   6  -1  181.21    9.59
   4   6  -1  187.78    9.84
  -4   6   1   83.05   17.78
  -4   6   1  225.09   18.71
   4  -6  -1  227.49   14.04
   4   6  -1  187.27    9.68
  -4  -6   1  370.11   20.51
  -4  -6   0  775.72   22.21
   4  -6   0 1472.98   35.82
  -4  -6   0  764.67   21.58
   4  -6   0  836.20   23.80
   4  -6   0  845.46   43.83
   4  -6   0  796.58   23.15
   4  -6   0  836.90   23.65
  -4  -6   0  947.26   27.60
  -4  -6   0  999.12   23.14
   4  -6   0  985.41   27.59
   4  -6   0 1137.62   30.54
  -4   6   0  667.86   66.91
  -4   6   0 1117.38   53.62
   4  -6   0  914.44   31.37
   4   6   0  929.30   28.58
   4   6   0  807.77   25.61
   4  -6   0  899.51   23.85
   4  -6   1    2.81    0.87
   4  -6   1    4.24    1.32
   4  -6   1    8.41    2.92
  -4  -6  -1    1.72    3.54
  -4  -6  -1    3.24    1.15
  -4  -6  -1    0.93    2.82
  -4  -6  -1    5.89    1.21
  -4  -6  -1    3.17    0.78
  -4  -6  -1    5.19    1.23
  -4   6  -1   10.46    6.09
  -4   6  -1    3.52    5.42
   4  -6   1    4.29    1.40
   4  -6   1    2.18    3.65
  -4  -6  -1    5.94    3.09
  -4  -6  -1    3.32    0.74
   4  -6   1    3.38    1.20
  -4  -6  -1    4.32    1.11
   4  -6   1    4.61    1.33
  -4  -6  -2   82.10   14.22
   4  -6   2  284.83   12.42
  -4  -6  -2  138.54    6.18
  -4  -6  -2  118.44   12.13
  -4  -6  -2  129.62    6.24
  -4  -6  -2  154.50    6.38
  -4  -6  -2  133.13    6.71
  -4  -6  -2  151.87    5.76
  -4  -6  -2  133.95    6.60
  -4  -6  -2  124.15    5.58
  -4   6  -2  258.12   25.62
  -4   6  -2  217.09   25.16
   4  -6   2  147.62    6.99
  -4  -6  -2  125.07    4.92
   4  -6   2  156.97    7.33
  -4  -6  -2  144.38    6.68
   4  -6   3   94.12    5.71
  -4  -6  -3   88.33    4.52
  -4  -6  -3   60.75    3.85
  -4  -6  -3   88.06    4.17
  -4  -6  -3   43.27   10.51
  -4  -6  -3   57.88    5.32
  -4  -6  -3   80.99    5.01
  -4  -6  -3   75.98    4.24
   4  -6   3  128.00    8.19
  -4   6  -3   60.02    2.58
  -4   6  -3   51.87    2.38
  -4   6  -3  108.07   15.72
  -4   6  -3  118.26   16.10
   4  -6   3  115.22    6.41
   4  -6   3   96.97    5.88
   4  -6   4  153.11   10.51
   4  -6   4  235.82   10.06
   4  -6   4  282.37   10.52
  -4  -6  -4  185.19    8.21
   4  -6   4  234.98   10.83
  -4  -6  -4  180.07    7.36
  -4   6  -4  164.70    5.40
  -4   6  -4  151.12    5.22
  -4   6  -4  203.07   20.03
  -4   6  -4  175.35   17.61
  -4  -6  -4  148.10    7.71
  -4  -6  -4  196.73    7.52
   4  -6   4  232.08    9.17
   4  -6   5    2.06    1.61
   4  -6   5    5.65    1.71
  -4  -6  -5    4.39    1.07
  -4  -6  -5    3.99    1.25
   4  -6   5    4.77    1.27
  -4  -6  -5    3.96    1.42
  -4  -6  -5    3.85    1.15
  -4  -6  -5    6.02    1.33
  -4   6  -5    5.92    0.82
  -4   6  -5    3.96    1.33
  -4   6  -5    5.28    0.75
  -4   6  -5    4.54    0.68
  -4  -6  -6  165.65    6.89
  -4  -6  -6  204.68    6.07
   4  -6   6  175.80    7.45
  -4  -6  -6  190.51    7.67
   4  -6   6  170.50    7.18
  -4   6  -6  140.76    7.42
  -4   6  -6  157.57    6.89
  -4   6  -6  201.68    5.60
  -4   6  -6  199.24    5.60
  -4   6  -6  216.23    5.88
  -4   6  -7    4.16    0.66
  -4   6  -7    4.00    0.78
  -4  -6  -7    2.63    0.67
   4  -6   7    4.34    0.54
   4  -6   7    1.05    0.51
  -4   6  -7    1.07    0.49
  -4   6  -7    3.64    0.51
  -4   6  -7    2.24    0.41
  -4   6  -7    0.79    0.60
   4   7  -7   21.54    1.23
   4  -7  -7   26.80    2.54
   4   7  -7   20.68    1.05
  -4  -7   7   24.98    1.54
  -4  -7   6   27.00    3.81
   4  -7  -6   17.31    1.50
  -4  -7   6   24.47    1.99
   4  -7  -6   19.59    1.70
   4  -7  -6   15.49    1.45
   4   7  -6   18.99    1.50
   4   7  -6   17.61    1.37
   4   7  -6   15.36    1.31
   4   7  -5   92.81    4.10
   4   7  -5  114.57    4.65
   4  -7  -5   97.42    4.54
   4  -7  -5  115.73    4.90
   4  -7  -5  124.90    5.65
  -4  -7   5  134.78    5.67
   4  -7  -5  103.14    4.81
   4   7  -5  101.22    4.07
   4  -7  -4   34.69    2.75
  -4  -7   4   50.91    2.69
   4  -7  -4   38.85    3.20
  -4  -7   4   52.78    3.24
  -4  -7   4   83.81    9.77
  -4  -7   4   42.24    3.18
   4  -7  -4   21.27    4.17
   4  -7  -4   47.86    3.53
  -4  -7   4   46.82    5.86
  -4  -7   4   57.72    4.61
   4   7  -4   34.05    2.19
  -4  -7   3  123.71    5.96
   4  -7  -3   82.11    4.50
   4  -7  -3  101.93    4.87
   4  -7  -3   44.61    5.95
   4  -7  -3   76.14    4.16
   4  -7  -3   75.29    6.16
  -4  -7   3  103.88    4.37
  -4  -7   3   80.05    4.69
  -4  -7   3  120.67    9.40
  -4  -7   3   90.44    4.24
  -4  -7   3   94.36    7.73
   4  -7  -3   70.94    8.01
   4   7  -3   64.32    5.80
   4   7  -3   68.51    6.17
  -4  -7   2   14.22    1.85
   4  -7  -2    8.44    1.91
   4  -7  -2   14.33    2.11
   4  -7  -2   13.36    1.84
   4  -7  -2    7.30    2.31
  -4  -7   2    7.60    2.90
   4  -7  -2    6.64    2.01
  -4  -7   2   12.64    3.42
  -4  -7   2   14.78    1.68
  -4  -7   2   11.58    1.38
   4  -7  -2   13.99    1.89
   4  -7  -2   10.30    1.94
  -4  -7   2   12.69    2.81
   4   7  -2    7.57    2.00
   4  -7  -2   10.24    3.20
   4   7  -2   12.77    2.55
   4  -7  -1  149.74    7.11
  -4  -7   1  137.22   12.49
  -4  -7   1  151.31    5.79
   4  -7  -1  199.20   11.97
   4  -7  -1  136.94    7.50
  -4  -7   1  214.21   12.59
  -4  -7   1  127.26    5.26
   4   7  -1  107.42    7.42
   4  -7  -1  235.41   12.20
   4  -7  -1  164.87    7.42
   4  -7  -1  190.68    8.27
   4  -7  -1   79.37    7.62
   4  -7   0   53.99    4.14
   4  -7   0   50.10    5.35
  -4  -7   0   46.64    7.49
  -4  -7   0   45.24    2.92
   4  -7   0   45.31    4.78
  -4  -7   0   47.75    2.96
  -4   7   0   36.48    7.21
   4  -7   0   45.04    6.06
   4  -7   0   37.28    3.02
   4  -7   1  235.11    9.36
  -4  -7  -1  172.32   14.37
  -4  -7  -1  203.17    9.04
   4  -7   1  259.42   18.62
  -4  -7  -1  194.73    6.76
  -4  -7  -1  185.94    6.15
   4  -7   1  190.02    9.47
  -4  -7  -1  200.86    7.59
   4  -7   1  144.60    5.48
  -4  -7  -1  185.18    6.02
   4  -7   1  217.10    8.44
  -4   7  -1  206.12   18.81
  -4   7  -1  184.55   14.38
   4  -7   1  160.32    6.07
   4  -7   1  179.96    7.38
  -4  -7  -2  147.20    6.53
  -4  -7  -2  131.41    7.06
  -4  -7  -2  168.17    6.15
  -4  -7  -2  136.85    8.84
   4  -7   2  131.46    5.32
   4  -7   2  158.95    7.54
   4  -7   2  154.98    6.50
  -4  -7  -2  157.66    6.79
  -4  -7  -2  159.23    5.55
   4  -7   2  181.49    7.98
  -4   7  -2  185.21   16.09
  -4   7  -2  216.82   22.39
  -4  -7  -3  156.88    7.70
   4  -7   3  177.23    7.33
   4  -7   3  210.14    9.33
   4  -7   3  162.29    6.00
  -4  -7  -3  161.20    8.85
   4  -7   3  262.02   11.62
  -4  -7  -3  137.03    6.36
  -4  -7  -3  193.07    7.21
  -4  -7  -3  171.12    7.22
   4  -7   3  229.78    8.80
  -4   7  -3  144.78    4.83
   4  -7   4    8.59    1.93
  -4  -7  -4   11.17    1.58
  -4  -7  -4   12.71    2.09
  -4   7  -4    9.57    0.88
  -4   7  -4    8.80    0.76
  -4  -7  -4   11.84    1.98
   4  -7   4   12.26    2.38
   4  -7   4   12.81    1.85
   4  -7   5   95.52    6.07
  -4  -7  -5  109.15    5.58
  -4  -7  -5  130.84    6.02
  -4  -7  -5  120.77    5.40
  -4   7  -5  108.49    5.69
  -4   7  -5  114.20    4.97
  -4   7  -5  117.99    3.69
  -4   7  -5  114.20    3.55
  -4   7  -5   97.22    3.30
  -4   7  -6    3.41    0.53
  -4  -7  -6    3.59   24.47
  -4  -7  -6    3.10    0.83
   4  -7   6    3.68    0.45
  -4  -7  -6    2.47    0.82
   4  -7   6    1.31    0.56
  -4   7  -6    3.30    0.47
  -4   7  -6    1.72    0.63
  -4   7  -6    3.47    0.63
  -4   7  -7   12.45    0.52
   4  -8  -6    8.70    1.00
   4   8  -6    5.76    0.48
   4   8  -5    2.84    0.43
   4  -8  -5    5.13    0.92
  -4  -8   5    7.43    1.27
  -4  -8   5    5.45    0.67
   4  -8  -5    3.64    0.89
  -4  -8   4   97.96    4.40
  -4  -8   4   62.46    2.64
   4  -8  -4   68.16    4.01
  -4  -8   4   79.87    4.58
  -4  -8   4   90.54    5.82
   4  -8  -4   75.99    3.88
  -4  -8   3    3.86    1.90
  -4  -8   3    4.65    0.82
   4  -8  -3    4.65    1.36
  -4  -8   3    4.85    0.90
   4  -8  -3    6.91    1.94
   4  -8  -3    4.89    1.12
   4  -8  -3    3.64    0.77
   4  -8  -3    3.09    1.17
   4  -8  -2  182.85    8.41
   4  -8  -2  199.07    9.92
  -4  -8   2  195.93    6.43
   4  -8  -2  212.04    9.29
  -4  -8   2  201.67    6.77
  -4  -8   2  204.56   10.10
   4  -8  -2  191.17    8.62
   4  -8  -1   24.65    1.90
  -4  -8   1   30.57    2.09
   4  -8  -1   27.06    3.61
   4  -8  -1   35.87    3.73
  -4  -8   1   32.69    2.23
  -4  -8   1   32.54    2.30
   4  -8  -1   35.07    2.88
   4  -8   0   18.67    1.89
   4  -8   0   21.29    3.28
  -4  -8   0   23.48    3.02
  -4  -8   0   18.80    1.89
  -4  -8   0   17.95    1.66
  -4  -8   0   22.37    1.91
   4  -8   1   16.73    1.95
  -4  -8  -1   13.83    1.61
  -4  -8  -1   18.14    1.69
   4  -8   1   15.55    2.65
  -4  -8  -1   19.22    2.27
  -4  -8  -1   18.10    3.21
  -4  -8  -1   16.50    2.02
  -4  -8  -1   19.13    1.73
  -4  -8  -1   17.03    1.85
   4  -8   1   22.06    2.45
   4  -8   2  195.58    7.24
   4  -8   2  191.53    7.73
  -4  -8  -2  178.06    8.70
  -4  -8  -2  199.26    9.54
  -4  -8  -2  260.17    8.44
   4  -8   2  253.99    9.07
   4  -8   2  178.62    8.00
  -4  -8  -2  207.49    8.04
  -4  -8  -2  198.93    7.41
  -4  -8  -2  166.12    7.47
  -4  -8  -3    5.59    1.29
   4  -8   3    4.82    1.45
  -4  -8  -3    4.49    1.37
  -4  -8  -3    6.57    1.23
  -4  -8  -3    7.33    1.52
  -4   8  -3    4.99    0.59
  -4  -8  -3    6.98    1.95
   4  -8   3    4.91    1.52
   4  -8   3    5.90    1.16
   4  -8   4   43.67    3.37
   4  -8   4   55.76    3.37
   4  -8   4   36.95    3.43
   4  -8   4   36.85    2.63
  -4  -8  -4   61.08    3.37
  -4  -8  -4   75.35    3.82
  -4  -8  -4   53.49    3.30
  -4   8  -4   53.84    1.99
  -4   8  -4   46.83    2.55
   4  -8   5    1.65    0.66
  -4  -8  -5    4.32    0.86
  -4  -8  -5    5.56    0.78
  -4  -8  -5    4.20    0.87
  -4   8  -5    4.01    0.58
   4  -8   5    1.69    0.59
  -4  -9   4    8.26    0.80
   4  -9  -3   22.26    2.31
  -4  -9   3   17.49    1.12
  -4  -9   3   22.28    1.52
  -4  -9   2   26.29    2.90
   4  -9  -2   20.67    2.60
  -4  -9   2   21.51    1.63
   4  -9  -2   18.98    1.61
  -4  -9   2   23.90    1.72
  -4  -9   2   19.20    1.36
   4  -9  -2   19.23    1.60
  -4  -9   1   92.01    3.73
  -4  -9   1   73.40    3.17
  -4  -9   1   95.53    4.57
   4  -9  -1   86.17    4.63
   4  -9  -1   73.86    3.58
   4  -9  -1   87.18    4.15
  -4  -9   0    7.94    1.02
   4  -9   0    4.99    1.34
  -4  -9   0    9.45    1.66
  -4  -9   0    7.60    1.20
   4  -9   0    9.75    1.29
  -4  -9   0   11.00    1.47
   4  -9   1   85.49    3.89
   4  -9   1   59.97    4.21
   4  -9   1   84.75    4.00
  -4  -9  -1   90.74    4.65
  -4  -9  -1   69.56    4.15
  -4  -9  -1  122.90    4.72
   4  -9   1   79.93    4.28
  -4  -9  -1   97.75    4.01
   4  -9   2    0.61    0.44
   4  -9   2    0.51    0.42
  -4  -9  -2    1.22    0.89
   4  -9   2    0.22    0.46
  -4  -9  -2    0.88    0.61
   4  -9   3   13.28    1.58
   4  -9   3    8.86    1.08
  -4  -9  -3   20.91    1.68
  -4  -9  -3   16.96    1.48
   4  -9   3   11.53    1.24
   4  -9   4    9.41    0.82
  -4 -10   2   26.70    2.10
  -4 -10   2   55.58    2.85
   4 -10  -1   -0.03    0.44
  -4 -10   1    1.26    0.59
   4 -10  -1    0.50    0.36
   4 -10   0   82.90    3.01
   4 -10   0   48.74    2.85
   4 -10   1   10.87    1.27
   4 -10   1   12.92    1.47
   5   0 -10   25.19    1.93
  -5   0  10   39.48    2.22
  -5   0   9    0.08    0.42
  -5   0   9   -0.15    0.58
  -5   0   9    0.25    0.49
   5   0  -9   -0.58    0.99
   5   0  -9   -0.47    0.94
  -5   0   8    8.13    1.72
  -5   0   8    8.28    1.26
   5   0  -8    7.66    2.11
   5   0  -8    5.86    1.41
  -5   0   8    5.52    1.07
   5   0  -8    7.86    1.32
   5   0  -8    8.86    1.43
   5   0  -8    6.94    1.88
   5   0  -8    8.80    1.63
  -5   0   7   -0.42    2.18
  -5   0   7    0.19    0.71
  -5   0   7    0.21    0.71
   5   0  -7    0.47    0.70
   5   0  -7   -0.38    1.05
   5   0  -7   -0.20    1.09
   5   0  -7   -0.30    1.04
  -5   0   7   -0.65    2.55
  -5   0   7   -0.22    0.76
  -5   0   7   -0.21    1.09
  -5   0   6  586.31   27.61
  -5   0   6  609.67   52.51
  -5   0   6  587.36   19.46
  -5   0   6  533.12   16.87
  -5   0   6  408.01   20.66
   5   0  -6  551.05   16.57
   5   0  -6  696.98   18.26
   5   0  -6  515.55   16.05
   5   0  -6  660.79   18.24
   5   0  -6  586.36   18.17
  -5   0   6  677.90   36.66
   5   0  -6  520.07   17.19
  -5   0   6  665.11   21.00
   5   0  -6  628.53   18.44
  -5   0   6  507.93   17.12
  -5   0   5    0.36    0.65
   5   0  -5    0.29    0.59
   5   0  -5    0.13    0.49
   5   0  -5   -0.24    0.75
   5   0  -5    0.07    0.58
  -5   0   5    1.57    1.25
  -5   0   5    5.15    3.60
   5   0  -5   -0.05    0.53
   5   0  -5    0.39    0.66
  -5   0   5    0.33    0.43
   5   0  -5    0.06    0.43
   5   0  -5    1.08    1.18
   5   0  -5    0.42    2.43
  -5   0   5    1.49    1.50
  -5   0   5    0.38    0.93
   5   0  -4  229.95    8.42
   5   0  -4  227.81    8.44
  -5   0   4  325.70   11.48
  -5   0   4  349.16   12.02
   5   0  -4  246.42    8.95
   5   0  -4  230.08    8.51
  -5   0   4  436.49   28.24
  -5   0   4  226.39   12.11
   5   0  -4  397.76   19.51
  -5   0   4  241.80   13.09
   5   0  -4  283.11   11.22
   5   0  -4  224.86   13.03
   5   0  -4  229.77   11.57
   5   0  -4  361.18   16.69
   5   0  -3    2.52    1.11
  -5   0   3    2.33    1.25
  -5   0   3   -0.14    0.82
  -5   0   3    0.43    2.25
   5   0  -3    0.96    0.53
   5   0  -3    0.22    1.54
   5   0  -3    0.13    0.74
  -5   0   2  707.32   23.35
  -5   0   2  726.81   23.38
   5   0  -1    2.79    2.43
  -5   0   1    4.31    2.30
   5   0  -1    0.58    1.68
  -5   0   0 7919.87  164.24
   5   0   0 7883.71  167.42
  -5   0  -1    2.08    1.88
   5   0   1    4.34    3.03
   5   0   1    2.09    1.52
  -5   0  -1   -0.39    2.53
  -5   0  -2 2085.58   58.61
   5   0   2 2006.87   68.62
  -5   0  -2 2087.29   59.09
   5   0   2 2083.11   52.43
  -5   0  -2 2054.16   48.56
   5   0   3    0.31    1.20
   5   0   3    0.74    1.02
   5   0   3    0.52    0.46
   5   0   3    2.27    0.75
  -5   0  -3    0.26    0.70
  -5   0  -3    0.10    0.52
  -5   0  -3   -0.14    0.54
  -5   0  -3    0.91    1.27
  -5   0  -3   -0.38    1.77
  -5   0  -4 1198.13   32.34
  -5   0  -4 1623.37   36.85
  -5   0  -4 1200.81   30.58
   5   0   4 1651.97   44.43
   5   0   4 1342.76   50.31
  -5   0  -4 1477.59   48.39
   5   0   4 1153.86   31.60
  -5   0  -4 1371.05   33.98
   5   0   4 1428.11   32.49
  -5   0  -4 1234.05   50.69
  -5   0  -4 1739.80   37.73
  -5   0  -4 1439.67   32.69
  -5   0  -4 1274.58   32.64
  -5   0  -5   -0.14    0.67
  -5   0  -5    0.27    0.32
  -5   0  -5    1.71    1.02
  -5   0  -5    0.32    0.54
   5   0   5    0.66    0.60
  -5   0  -5    0.71    0.34
  -5   0  -5    2.92    0.69
   5   0   5    2.14    1.56
  -5   0  -5    0.31    1.21
  -5   0  -5    1.52    1.50
  -5   0  -5    4.80    2.11
  -5   0  -5   -0.14    1.21
   5   0   5    0.49    1.49
   5   0   5    0.71    1.40
  -5   0  -6  586.26   16.51
  -5   0  -6  554.36   18.10
  -5   0  -6  471.53   17.58
   5   0   6  546.38   29.91
   5   0   6  459.82   30.49
   5   0   6  389.81   15.03
   5   0   6  476.34   13.99
  -5   0  -6  322.92   11.27
  -5   0  -6  309.69   14.61
  -5   0  -6  584.64   15.00
  -5   0  -6  485.69   16.16
   5   0   6  655.24   15.17
  -5   0  -7   -0.12    0.71
  -5   0  -7    0.17    0.25
   5   0   7    0.10    0.65
  -5   0  -7    0.06    0.55
  -5   0  -7    0.25    0.61
   5   0   7   -0.07    0.68
   5   0   8    4.99    0.93
   5   0   8    7.32    1.39
  -5   0  -8    7.74    1.12
  -5   0  -8    6.44    1.36
   5   0   8    8.46    1.11
   5   0   8    6.42    0.98
  -5   0  -8    7.03    1.37
  -5   0  -9   -0.05    0.30
   5   0   9    0.02    0.21
   5   0   9    0.08    0.19
   5  -1 -10    3.03    1.12
  -5   1  10    5.07    0.75
   5  -1 -10    4.00    0.97
  -5   1  10    5.94    0.76
  -5   1  10    6.01    1.05
  -5  -1  10    4.70    0.82
   5   1 -10    4.32    0.78
  -5   1   9   70.57    4.06
  -5   1   9   57.11    2.92
  -5  -1   9   55.25    3.17
   5   1  -9   50.06    3.19
  -5  -1   9   56.36    3.10
  -5   1   9   52.12    2.66
  -5   1   9   53.08    3.02
  -5  -1   9   49.30    3.35
   5   1  -9   53.82    3.69
  -5   1   9   63.07    3.99
   5  -1  -9   66.17    3.60
   5  -1  -9   69.35    3.69
   5   1  -9   71.66    3.30
   5   1  -9   73.92    3.38
   5   1  -9   55.02    3.11
  -5  -1   8    4.33    1.48
  -5   1   8    2.73    1.00
  -5  -1   8    2.69    0.95
   5   1  -8    3.36    1.06
  -5  -1   8    1.60    0.47
  -5  -1   8    1.65    1.03
  -5  -1   8    1.73    0.78
  -5   1   8    1.48    0.63
  -5   1   8    2.78    0.99
  -5   1   8    2.41    0.95
   5   1  -8    1.58    2.58
   5   1  -8    2.76    0.87
   5  -1  -8    2.93    1.06
   5  -1  -8    1.93    0.84
   5   1  -8    3.15    0.91
   5   1  -8    2.49    1.05
  -5  -1   7   82.73    7.07
   5   1  -7   64.57    3.97
   5   1  -7   70.79    4.60
  -5   1   7   59.88    4.40
   5  -1  -7   45.32    3.95
   5   1  -7   64.97    3.74
  -5  -1   7   70.33    4.43
   5  -1  -7   50.32    5.14
  -5   1   7   44.55    3.04
  -5   1   7   41.27    6.04
  -5  -1   7   58.46    7.78
  -5  -1   7   69.40    6.36
  -5   1   7   59.24    4.24
  -5   1   7   60.58    4.22
   5   1  -7   60.72    3.99
   5  -1  -7   68.01    4.76
   5   1  -7   72.61    4.70
  -5  -1   7   71.16   12.75
  -5   1   7   52.77    6.73
   5  -1  -7   68.10    4.08
   5   1  -7   65.81    3.95
   5  -1  -7   64.78    5.18
   5  -1  -7   60.20    3.73
   5   1  -7   67.26    3.69
   5   1  -7   89.38    7.51
  -5  -1   7   40.94    2.52
   5   1  -6   44.98    3.54
   5   1  -6   35.61    3.03
  -5  -1   6   53.57    5.53
  -5   1   6   40.63    3.19
   5   1  -6   35.47    2.98
   5   1  -6   40.92    3.42
   5  -1  -6   30.88    3.07
   5   1  -6   40.99    2.76
  -5   1   6   37.46    3.42
  -5   1   6   39.60    3.49
  -5  -1   6   52.73    5.24
   5  -1  -6   38.47    3.36
   5   1  -6   25.60    2.32
   5   1  -6   40.80    3.56
  -5  -1   6   28.30    2.30
   5   1  -6   29.22    2.65
   5   1  -6   36.46    3.09
  -5  -1   6   32.54    2.35
   5   1  -6   40.11    6.01
   5  -1  -6   36.99    2.87
   5   1  -6   37.17    3.50
  -5   1   6   32.70    2.74
   5  -1  -6   34.69    4.32
  -5   1   6   22.97    3.98
  -5  -1   6   38.78    6.08
  -5  -1   6   36.56    3.01
   5  -1  -6   41.63    3.14
   5   1  -6   38.43    2.64
   5  -1  -6   37.47    2.80
   5  -1  -6   40.50    5.17
   5   1  -6   42.43    3.13
  -5  -1   6   42.26    6.92
  -5   1   6   35.38    5.82
  -5  -1   6   33.75    4.76
   5  -1  -5   47.36    3.60
   5   1  -5   52.66    3.51
   5  -1  -5   46.98    3.23
  -5   1   5   44.00    3.33
  -5  -1   5   71.14    5.44
   5   1  -5   42.18    3.22
   5   1  -5   37.75    2.87
  -5  -1   5   68.30    5.88
  -5   1   5   32.94    4.36
  -5  -1   5   42.70    5.67
  -5  -1   5   67.17    5.82
  -5   1   5   41.34    3.04
   5   1  -5   35.46    3.26
  -5  -1   5   65.70   11.46
  -5  -1   5   35.45    2.70
   5  -1  -5   43.43    3.35
   5  -1  -5   34.56    4.94
   5   1  -5   51.26    6.36
   5   1  -5   75.16    7.65
  -5  -1   5   47.97    6.62
  -5   1   5   42.26    6.09
  -5  -1   4  395.84   18.11
  -5   1   4  369.65   16.76
  -5  -1   4  324.16   14.01
   5   1  -4  559.42   20.44
   5  -1  -4  343.28   13.63
  -5  -1   4  589.26   17.53
  -5   1   4  395.95   12.55
  -5  -1   4  623.78   16.13
  -5  -1   4  615.87   18.31
   5   1  -4  335.64   11.42
   5   1  -4  323.70   16.72
   5  -1  -4  352.72   17.46
   5   1  -4  540.32   20.64
  -5   1   4  412.38   17.69
  -5  -1   4  387.70   16.72
   5   1  -4  324.98   11.29
  -5  -1   4  531.29   28.95
   5   1  -3 2615.47   54.83
  -5  -1   3 1443.41   44.22
  -5   1   3 1285.05   41.16
   5   1  -3 2188.88   47.83
  -5  -1   3 1308.12   40.45
   5   1  -3 1818.31   41.91
   5   1  -3 2037.15   46.47
   5  -1  -3 1377.77   44.18
   5  -1  -3 1432.46   43.80
   5   1  -3 1480.92   45.16
  -5  -1   3 1585.05   44.16
  -5   1   3 1809.70   46.45
  -5  -1   3 2143.45   57.99
   5  -1  -3 1627.35   40.87
   5   1  -2  235.93    9.84
  -5  -1   2  170.56    9.64
  -5   1   2  160.15    8.94
  -5  -1   2  202.84   12.18
  -5   1   2  149.14    7.76
  -5  -1   2  133.00    8.13
   5   1  -2  253.59   12.10
  -5  -1   2  168.68   10.41
   5  -1  -2  164.85    6.45
   5  -1  -2  129.26    6.30
  -5  -1   1 2801.58   65.53
   5   1  -1 3058.88   78.93
   5  -1  -1 2444.15   73.79
  -5  -1   1 2168.57   68.03
  -5   1   1 3267.56   76.90
  -5  -1   1 3170.57   78.11
  -5   1   1 3138.37   77.41
  -5  -1   1 2579.81   67.06
   5  -1   0   50.42    5.15
   5   1   0   51.48    5.26
   5  -1   0   58.91    8.20
   5  -1   0   30.20    6.44
   5   1   0   38.42    4.20
   5   1   0   78.05    7.40
  -5   1   0   59.27    7.10
  -5  -1   0   56.54    7.16
  -5  -1   0   41.65    4.40
  -5   1   0   49.12    4.96
  -5  -1   0   49.01    5.57
  -5  -1  -1 2505.41   58.32
   5   1   1 1871.10   52.19
   5   1   1 1713.37   54.49
  -5  -1  -1 2467.89   63.50
  -5   1  -1 2260.48   72.20
  -5   1  -1 2030.25   62.59
   5  -1   1 3849.52   76.83
  -5  -1  -1 2565.25   53.43
  -5   1  -1 1859.07   59.55
   5   1   1 2820.12   64.16
   5  -1   1 3275.72   67.89
  -5  -1  -1 2778.44   60.50
  -5   1  -1 1612.43   56.48
  -5  -1  -2  207.22   10.53
   5   1   2  242.08   10.45
   5  -1   2  241.64   11.48
  -5   1  -2  234.26   17.13
  -5  -1  -2  255.80   14.52
   5   1   2  234.18   10.51
  -5   1  -2  231.16   16.07
  -5   1  -2  217.17   14.05
  -5   1  -3 2550.19   58.77
   5   1   3 1838.14   71.58
  -5   1  -3 3084.41   77.71
  -5  -1  -3 2950.63   76.22
   5   1   3 2943.66   66.80
  -5   1  -3 2512.04   58.19
  -5   1  -3 3016.37   59.39
  -5   1  -3 2628.42   58.60
  -5   1  -3 2474.85   58.38
  -5   1  -3 2797.11   74.82
  -5  -1  -3 2648.11   76.19
  -5   1  -3 2428.62   76.16
   5   1   4  285.09    8.40
   5  -1   4  242.84    8.90
   5  -1   4  274.50    9.15
  -5   1  -4  292.39    8.08
  -5   1  -4  229.52    6.72
  -5  -1  -4  172.95    5.88
   5   1   4  268.30   13.32
   5  -1   4  379.30   27.45
   5   1   4  208.70   16.12
  -5   1  -4  257.35   17.04
  -5  -1  -4  280.14   17.36
  -5   1  -4  202.16   17.54
  -5   1  -4  186.34   14.28
  -5  -1  -4  116.19    9.89
  -5   1  -4  268.77    7.47
  -5  -1  -5  220.37   13.08
  -5   1  -5  370.56   25.73
  -5   1  -5  729.40   17.71
  -5   1  -5  600.40   14.36
  -5   1  -5  597.18   14.88
  -5  -1  -5  488.54   16.81
  -5   1  -5  584.49   15.19
   5   1   5  514.11   13.92
   5  -1   5  468.93   14.83
  -5   1  -5  688.82   17.19
  -5   1  -5  465.85   12.60
   5   1   5  487.32   20.20
   5  -1   5  741.84   39.20
   5   1   5  428.59   25.85
   5  -1   5  859.22   56.16
   5  -1   5  464.74   15.65
  -5  -1  -5  413.24   14.29
  -5  -1  -5  427.98   23.11
  -5   1  -5  475.45   24.31
  -5   1  -5  366.45   15.72
  -5   1  -5  430.50   15.19
  -5  -1  -5  422.27   17.51
  -5  -1  -5  540.02   16.24
  -5   1  -6   16.79    2.23
  -5  -1  -6   13.85    1.94
  -5   1  -6   15.96    1.99
  -5  -1  -6   11.66    1.46
   5   1   6   11.41    4.51
   5  -1   6   19.41    7.92
   5  -1   6   20.03    7.50
   5   1   6   13.18    4.53
   5  -1   6   12.23    2.83
   5  -1   6    9.85    1.60
  -5   1  -6   11.07    2.70
  -5   1  -6   13.94    2.35
  -5  -1  -6   11.25    1.76
   5  -1   6   15.57    2.28
   5  -1   6   16.20    2.17
   5   1   6   10.89    1.39
   5   1   6   11.74    1.42
  -5   1  -6   18.98    2.84
   5  -1   6    9.85    2.29
   5   1   6    9.84    2.01
  -5   1  -6    7.99    2.36
  -5  -1  -7  114.23    4.02
   5   1   7   88.89    5.30
   5  -1   7   95.14    4.59
   5  -1   7   84.18    6.01
  -5   1  -7  118.39    5.72
  -5   1  -7   66.43    3.74
  -5  -1  -7  117.46    5.60
  -5  -1  -7   95.63    5.29
  -5   1  -7  115.19    5.90
  -5   1  -7   82.35    3.00
  -5  -1  -7  104.74    5.67
  -5   1  -7   98.98    5.05
   5  -1   7   82.68    3.21
   5  -1   7  137.28    6.28
   5   1   7   98.24    4.30
   5  -1   7  145.01    6.51
  -5   1  -8    0.14    0.56
   5  -1   8    0.33    0.35
  -5  -1  -8    0.15    0.46
  -5   1  -8    0.31    0.53
  -5  -1  -8    0.20    0.58
  -5  -1  -8    0.23    0.42
  -5   1  -8   -0.03    0.35
  -5   1  -8   -0.07    0.57
  -5  -1  -8    0.14    0.60
  -5  -1  -8   -0.13    0.39
   5  -1   8    0.30    0.21
   5   1   8    0.05    0.41
   5   1   8   -0.06    0.46
   5  -1   8   -0.07    0.66
  -5  -1  -9   19.65    1.35
   5  -1   9   21.81    1.07
   5  -1   9   18.51    1.24
   5   1   9   18.38    1.06
  -5  -1  -9   28.62    1.28
  -5   1  -9   26.57    1.04
  -5   2  10    8.52    0.75
  -5  -2  10    7.70    0.80
  -5   2  10    8.30    0.73
  -5   2   9    6.50    0.97
  -5   2   9    9.63    1.31
   5   2  -9    8.47    1.21
  -5   2   9    7.47    0.95
  -5  -2   9    8.24    1.33
  -5  -2   9    7.25    0.74
   5  -2  -9    7.70    2.86
  -5   2   9    7.14    0.81
   5  -2  -9    7.38    1.32
   5   2  -9    8.96    1.06
   5   2  -9    9.75    1.16
  -5   2   8  103.64    5.10
  -5  -2   8  126.40    6.08
  -5  -2   8   81.94    3.63
  -5   2   8   80.00    3.74
  -5   2   8  102.39    5.29
   5   2  -8  114.44    4.77
  -5  -2   8  125.29    6.04
   5   2  -8  111.35    4.70
  -5  -2   8  108.50    7.74
   5  -2  -8  115.82    5.52
   5   2  -8  116.54    4.61
   5   2  -8  115.90    4.88
   5   2  -8  143.31    8.42
   5   2  -8   90.49    4.73
   5   2  -7   54.00    6.64
  -5   2   7   58.58    4.13
  -5  -2   7   61.02    6.25
   5   2  -7   60.90    3.69
   5   2  -7   59.38    4.04
   5   2  -7   58.93    3.33
   5   2  -7   54.27    3.19
  -5  -2   7   56.73    4.00
   5   2  -7   57.71    3.88
  -5   2   7   41.42    2.69
  -5   2   7   55.05    3.92
  -5   2   7   57.42    3.94
   5   2  -7   56.72    3.86
   5   2  -7   47.16    3.29
  -5   2   7   50.65    7.74
   5   2  -7   41.34    2.92
  -5  -2   7   46.88   10.86
  -5  -2   7   59.16    4.15
  -5  -2   7   53.01    3.12
  -5  -2   7   70.77   10.07
  -5   2   7   43.21    5.71
   5  -2  -7   62.68    4.19
   5   2  -7   71.78    3.92
   5   2  -7   65.66    3.46
   5  -2  -6   10.32    3.22
   5   2  -6   14.82    3.35
   5   2  -6   18.63    2.17
   5   2  -6   16.62    2.17
  -5   2   6   15.56    1.98
   5  -2  -6   16.35    2.09
   5   2  -6   17.99    2.09
  -5  -2   6   17.37    3.25
  -5  -2   6   14.32    1.99
   5   2  -6   17.88    1.78
  -5  -2   6   15.48    2.09
  -5   2   6   21.16    3.93
  -5  -2   6   38.57    6.20
  -5   2   6   12.47    3.76
   5  -2  -6   12.14    1.93
   5   2  -6   13.06    1.83
  -5  -2   6   10.60    5.12
  -5  -2   6   13.00    1.54
   5  -2  -6   13.95    1.76
   5  -2  -6   13.53    1.63
  -5  -2   6   14.95    2.99
  -5   2   6   16.67    2.19
  -5  -2   6   33.22    4.16
   5   2  -6   16.27    1.77
   5  -2  -6   12.73    2.53
   5  -2  -6   16.75    2.11
   5   2  -6   20.89    2.11
   5   2  -6   21.61    3.95
  -5   2   6   15.94    3.34
  -5  -2   6   21.70    5.44
  -5  -2   5    6.26    3.65
   5   2  -5   16.40    3.92
  -5  -2   5    9.87    3.52
  -5   2   5    5.53    2.14
  -5   2   5    7.76    2.32
  -5  -2   5    5.49    2.27
  -5   2   5   14.89    1.75
   5   2  -5    8.30    1.46
  -5  -2   5    9.30    2.26
  -5  -2   5    8.62    2.11
   5  -2  -5    7.83    1.55
  -5   2   5    7.08    2.76
  -5  -2   5    9.64    1.60
   5  -2  -5    7.17    2.63
   5   2  -5    8.91    2.44
   5   2  -5    9.46    2.46
   5   2  -5    7.37    1.35
   5   2  -5    7.44    1.37
  -5  -2   5   11.00    2.42
   5  -2  -5   10.50    1.75
  -5   2   5    8.42    1.41
  -5  -2   4  549.45   17.47
   5  -2  -4  443.74   13.24
  -5  -2   4  496.41   19.95
  -5   2   4  434.78   18.28
  -5  -2   4  473.03   27.24
  -5   2   4  422.13   21.01
  -5  -2   4  580.73   15.81
  -5  -2   4  574.49   17.65
  -5   2   4  452.04   14.14
  -5  -2   4  564.25   17.45
   5   2  -4  418.85   13.29
   5  -2  -4  390.94   16.27
  -5  -2   4  415.56   16.28
   5   2  -4  549.37   21.07
   5   2  -4  454.73   20.21
   5   2  -4  467.59   17.61
   5   2  -4  413.11   16.56
   5  -2  -4  484.02   21.62
  -5  -2   3   39.26    3.19
   5  -2  -3   22.63    2.04
  -5   2   3   24.59    3.15
   5  -2  -3   32.78    4.03
   5   2  -3   35.39    4.19
   5   2  -3   29.00    4.23
   5  -2  -3   27.39    4.03
   5   2  -3   27.15    3.22
   5  -2  -3   26.79    4.29
  -5   2   2 2496.77   59.35
   5   2  -2 3888.08   69.47
  -5  -2   2 2359.71   61.78
  -5   2   2 2565.80   63.19
   5  -2  -2 2599.22   61.95
   5  -2  -2 2789.11   66.92
   5   2  -2 3239.32   61.86
  -5  -2   2 3330.80   68.29
   5   2  -2 3511.54   66.49
  -5   2   2 3083.94   66.43
  -5  -2   2 2675.11   59.03
  -5  -2   1  686.57   29.94
   5   2  -1  662.30   25.83
   5  -2  -1  545.95   22.96
   5   2  -1  839.21   23.97
  -5   2   1  590.86   23.23
   5   2  -1  650.26   20.84
  -5   2   1  693.34   21.97
  -5  -2   1  891.80   39.00
  -5   2   1  821.70   36.00
   5   2  -1  599.26   17.01
  -5  -2   0 1771.12   59.90
   5   2   0  915.74   35.39
   5  -2   0  906.64   35.23
   5   2   0 1166.24   30.34
   5   2   0 1002.27   29.45
   5  -2   0 1284.83   29.27
  -5  -2   0 1359.08   56.19
  -5   2   0 1458.25   45.60
  -5  -2  -1  260.49   14.65
   5  -2   1  405.42   21.46
   5   2   1  329.69   12.73
  -5   2  -1  282.19   20.43
   5   2   1  252.62   11.17
  -5  -2  -1  266.75   11.55
   5  -2   1  407.27   11.94
   5   2   1  224.85   11.56
  -5   2  -1  208.95   12.41
  -5   2  -1  214.85   13.20
  -5  -2  -1  200.74   11.31
  -5   2  -1  203.26   11.96
  -5  -2  -2 3707.30   90.59
   5   2   2 3763.04   83.11
   5   2   2 3561.49   86.21
  -5   2  -2 3664.17  108.91
  -5  -2  -2 2734.10   83.15
  -5   2  -2 4149.96  105.60
   5   2   2 2997.66  104.39
  -5   2  -2 3969.63   97.25
   5  -2   3   16.12    1.71
   5  -2   3   16.18    2.17
   5  -2   3   19.75    2.21
   5   2   3   10.57    3.72
   5  -2   3   28.75    4.97
   5  -2   3   37.58    8.27
  -5   2  -3   24.96    5.15
  -5  -2  -3   24.16    4.67
  -5  -2  -3   10.97    2.71
   5   2   3   16.03    2.56
  -5   2  -3   19.03    1.36
  -5  -2  -3   18.13    1.48
  -5   2  -3   20.50    1.47
  -5   2  -3   22.94    1.64
  -5   2  -3   18.71    1.34
  -5   2  -3   21.20    6.40
  -5  -2  -3   10.74    2.54
   5   2   3   11.98    1.92
   5  -2   4 1245.54   31.94
   5  -2   4 1408.17   33.77
   5   2   4 1160.42   27.71
  -5   2  -4 1575.27   29.08
  -5   2  -4 1143.95   26.85
  -5  -2  -4 1012.27   27.21
  -5   2  -4 1272.87   27.86
   5   2   4 1053.23   32.67
   5  -2   4 1792.49   53.26
   5   2   4  982.30   41.17
   5  -2   4 1815.56   69.80
  -5   2  -4 1313.49   43.32
  -5  -2  -4 1080.08   39.11
  -5   2  -4  917.24   44.14
  -5   2  -4 1085.78   44.10
  -5   2  -4  885.60   44.05
   5   2   4  747.84   28.64
  -5   2  -4 1185.82   27.33
  -5   2  -5    4.60    2.46
  -5   2  -5   12.12    1.42
  -5   2  -5    6.62    1.74
  -5  -2  -5    7.29    1.55
   5  -2   5    6.91    1.30
   5  -2   5    9.60    1.95
   5   2   5    8.33    1.10
  -5   2  -5   12.81    1.60
   5  -2   5    8.37    1.80
  -5  -2  -5    7.20    1.05
  -5   2  -5    8.04    1.10
   5   2   5    6.80    1.98
   5  -2   5   10.35    3.08
  -5  -2  -5    6.82    1.52
  -5   2  -5   10.98    3.70
  -5  -2  -5    7.44    2.83
  -5   2  -5    8.78    1.82
  -5  -2  -5    7.86    1.66
   5   2   5    7.35    3.32
   5  -2   5    6.97    5.78
  -5   2  -6  222.34    7.92
  -5   2  -6  235.71    7.62
  -5   2  -6  278.83   10.43
  -5   2  -6  128.99    7.17
  -5  -2  -6  136.33    6.58
   5   2   6  151.14   14.68
   5  -2   6  186.87   29.13
   5  -2   6  137.54    6.81
  -5  -2  -6  132.23    6.87
  -5  -2  -6  101.35    8.10
   5  -2   6  152.91   10.29
  -5   2  -6  259.67    9.87
  -5  -2  -6  127.42    4.73
  -5   2  -6  106.37    6.92
  -5   2  -6  186.61    8.48
  -5  -2  -6   94.83    5.96
  -5   2  -6  106.75    7.55
  -5  -2  -6  141.32    7.00
   5   2   6  119.90    4.81
   5  -2   6  114.33    5.58
   5  -2   6  127.49    4.89
   5  -2   6  117.95    5.50
  -5   2  -6  232.12    8.40
   5   2   6  100.24    4.57
   5  -2   7   23.85    3.80
   5   2   7   32.06    2.81
   5  -2   7   31.33    2.60
  -5  -2  -7   37.06    3.08
  -5  -2  -7   37.20    3.13
   5  -2   7   22.90    2.26
  -5   2  -7   33.75    3.03
  -5  -2  -7   35.22    2.63
  -5   2  -7   23.80    3.05
  -5   2  -7   25.90    1.49
  -5   2  -7   40.09    3.28
  -5  -2  -7   36.24    1.84
  -5  -2  -7   37.42    3.41
   5  -2   7   33.51    1.92
   5   2   7   34.93    2.22
   5   2   7   39.59    2.33
  -5   2  -8   85.81    3.88
  -5   2  -8   55.17    2.21
   5  -2   8   60.02    2.61
   5   2   8   63.88    3.23
   5  -2   8   47.36    2.69
   5  -2   8   26.32    2.88
  -5   2  -8   76.64    3.08
  -5  -2  -8   97.81    3.37
  -5   2  -8   67.59    2.03
  -5   2  -8   50.63    3.47
   5  -2   8   57.09    2.29
   5   2   8   87.44    3.58
   5   2   8   73.80    3.12
  -5  -2  -8   57.64    3.36
  -5  -2  -8   46.19    4.04
  -5   2  -9    0.62    0.24
   5   2   9    0.31    0.18
   5  -2   9    0.26    0.19
  -5   3   9    6.99    1.01
   5   3  -9    8.25    1.01
   5  -3  -9    8.67    1.23
  -5  -3   9    8.60    0.80
  -5   3   9    6.54    0.81
  -5   3   9    7.00    0.79
   5   3  -9    9.15    1.14
   5  -3  -9   10.77    1.86
   5   3  -9   11.66    1.67
   5   3  -9   10.45    0.98
  -5   3   9    8.71    1.09
   5   3  -8    1.22    0.75
   5   3  -8    1.01    0.60
   5   3  -8    0.51    0.59
  -5   3   8    0.57    0.56
  -5   3   8    0.10    0.42
   5   3  -8    0.45    0.49
  -5  -3   8    0.92    0.82
   5   3  -8    1.23    0.97
  -5  -3   8    0.61    0.95
   5  -3  -8    0.37    1.99
  -5  -3   8    0.37    0.42
   5  -3  -8    0.44    0.51
  -5   3   8    0.54    0.47
   5  -3  -8    0.50    1.07
   5  -3  -8    0.58    0.76
   5   3  -8    0.62    0.64
   5   3  -8    0.31    1.27
   5   3  -7   48.21    3.08
   5   3  -7   52.39    3.01
   5  -3  -7   52.31    4.05
  -5  -3   7   55.37    4.15
  -5  -3   7   52.33    5.01
  -5   3   7   48.98    3.44
  -5   3   7   44.81    3.25
   5   3  -7   40.10    2.99
   5   3  -7   35.08    2.66
  -5   3   7   43.76    6.66
   5   3  -7   48.32    3.45
  -5   3   7   32.91    4.82
  -5  -3   7   53.98    4.16
  -5  -3   7   55.22    3.36
   5  -3  -7   43.97    2.94
  -5  -3   7   54.13    6.99
   5   3  -7   51.43    6.20
  -5   3   7   38.42    5.08
   5  -3  -7   48.53    3.88
   5   3  -7   58.82    3.32
   5   3  -6   27.36    4.37
   5   3  -6   27.59    5.30
  -5   3   6   11.77    2.74
   5  -3  -6   16.39    4.14
   5   3  -6   19.80    3.62
  -5  -3   6   21.48    4.29
  -5   3   6   20.14    2.06
   5   3  -6   22.01    2.45
   5   3  -6   21.31    2.21
   5   3  -6   22.39    2.45
   5   3  -6   23.16   13.25
   5   3  -6   22.67    2.02
  -5  -3   6   21.16    2.58
  -5  -3   6   26.77    3.58
  -5   3   6   20.64    2.31
   5   3  -6   17.46    2.47
  -5   3   6   18.26    4.41
  -5  -3   6   13.55    7.07
   5  -3  -6   18.43    2.08
   5  -3  -6   17.16    1.83
  -5  -3   6   26.15    2.82
  -5  -3   6   22.24    2.06
   5  -3  -6   19.54    2.44
   5   3  -6   20.46    1.84
   5  -3  -6   19.46    2.54
   5   3  -6   30.67    2.46
  -5  -3   5  614.46   30.02
   5   3  -5  552.78   22.08
  -5   3   5  320.72   15.68
   5  -3  -5  433.67   20.94
   5   3  -5  420.52   17.16
   5   3  -5  461.97   18.38
   5   3  -5  465.78   14.10
   5   3  -5  461.85   14.15
  -5   3   5  461.62   13.71
  -5  -3   5  471.86   14.41
   5   3  -5  469.64   12.63
  -5  -3   5  506.28   16.74
   5   3  -5  501.11   14.37
  -5  -3   5  590.25   16.14
  -5   3   5  444.02   22.40
   5   3  -5  432.39   14.15
  -5  -3   5  343.39   33.73
   5  -3  -5  423.86   12.75
   5  -3  -5  348.56   16.61
   5  -3  -5  399.14   12.73
  -5  -3   5  492.31   13.33
  -5  -3   5  509.45   14.95
  -5  -3   5  463.92   13.09
   5  -3  -5  447.44   14.23
   5  -3  -4    8.14    2.21
  -5   3   4    8.86    3.07
  -5  -3   4   10.28    1.71
   5   3  -4   10.04    1.53
  -5   3   4   10.27    1.66
   5  -3  -4    9.52    1.35
  -5   3   4    7.90    2.00
   5   3  -4    6.54    1.71
   5   3  -4   12.59    2.51
  -5  -3   4   13.29    2.88
   5  -3  -4    9.51    3.04
  -5  -3   4    8.05    4.95
   5   3  -3   24.13    3.55
  -5   3   3   25.06    3.21
   5   3  -3   24.60    2.16
   5  -3  -3   32.84    4.87
   5   3  -3   29.98    4.42
   5  -3  -3   22.83    3.70
   5   3  -3   28.20    4.04
   5  -3  -3   29.15    5.00
   5   3  -3   20.26    2.50
  -5  -3   3   27.44    3.90
  -5   3   3   22.71    3.62
  -5  -3   3   13.63    5.21
   5   3  -2  435.02   17.28
   5  -3  -2  304.95   13.49
  -5  -3   2  397.85   19.12
   5   3  -2  389.77   15.37
   5   3  -2  280.52   10.69
  -5   3   2  411.93   19.78
   5   3  -2  312.48   13.00
   5  -3  -2  312.04   10.12
   5   3  -2  369.67   14.70
  -5   3   2  354.29   15.71
  -5  -3   2  381.88   11.37
   5  -3  -2  387.22   16.68
   5   3  -1 2546.09   54.15
  -5   3   1 3020.54   64.84
   5  -3  -1 2429.98   60.75
   5   3  -1 3821.93   63.52
   5   3  -1 2037.22   51.21
  -5   3   1 1672.52   51.71
  -5  -3   1 2220.03   56.22
   5   3  -1 1794.97   47.17
  -5  -3   1 3284.90   93.11
   5   3   0  150.77   15.09
   5  -3   0  184.67   15.23
  -5  -3   0  193.22   21.78
  -5  -3   0  133.18   11.86
   5   3   0  125.46    6.77
   5   3   0  132.33    6.46
   5   3   0  121.18    6.25
  -5   3   0  161.90   14.16
   5   3   1 2187.97   63.66
   5  -3   1 2795.76   67.57
  -5  -3  -1 1982.97   78.16
  -5  -3  -1 3063.61   76.20
  -5   3  -1 2309.47   73.15
   5  -3   1 3879.44   94.80
  -5  -3  -1 1396.00   70.93
  -5   3  -1 2407.42   70.59
   5  -3   1 3835.79   67.89
  -5   3  -1 2830.39   95.78
   5  -3   1 3607.07   73.21
   5   3   1 2739.34   66.07
   5   3   1 2135.38   65.21
   5   3   1 4573.14   88.95
  -5   3  -1 2422.25   70.06
  -5   3  -1 3165.27   83.86
   5   3   1 2844.99   65.79
  -5   3  -2    4.84    3.27
   5   3   2    6.47    3.39
   5  -3   2    4.54    2.73
   5   3   2    1.95    1.07
  -5   3  -2    2.82    0.48
  -5   3  -2    4.17    2.17
  -5  -3  -2    5.28    2.07
  -5  -3  -2    1.35    1.49
  -5   3  -2    3.38    0.54
  -5   3  -2    0.89    4.64
   5  -3   2    0.97    2.04
  -5  -3  -2    1.38    1.19
   5  -3   2    2.81    1.00
   5  -3   3  346.35   11.71
   5  -3   3  528.21   14.08
  -5   3  -3  471.92   11.45
  -5   3  -3  518.54   11.79
  -5  -3  -3  391.34   12.25
   5   3   3  366.73   23.22
   5  -3   3  847.27   41.22
  -5  -3  -3  347.96   18.57
  -5   3  -3  769.17   30.31
  -5  -3  -3  489.92   21.27
  -5   3  -3  388.18   10.82
  -5  -3  -3  441.41   18.47
   5  -3   3  692.45   27.08
  -5   3  -4    1.96    0.60
   5  -3   4    1.33    1.21
  -5  -3  -4    1.49    0.83
  -5  -3  -4    1.33    0.72
   5  -3   4    0.54    0.45
   5  -3   4    1.08    0.69
  -5   3  -4    2.09    0.68
  -5  -3  -4    0.53    0.58
  -5   3  -4    1.79    0.64
  -5   3  -4    1.11    0.54
   5  -3   4    2.61    1.77
  -5  -3  -4    0.63    0.77
  -5  -3  -4    1.17    1.09
  -5   3  -4    1.16    1.66
  -5  -3  -4    0.81    0.68
   5   3   4    0.71    1.39
   5  -3   4    0.85    4.46
   5  -3   4    1.73    1.68
  -5   3  -4   -0.57    2.21
  -5   3  -4   -0.51    1.77
  -5  -3  -4    2.14    1.56
  -5   3  -4    0.56  122.24
  -5   3  -5  543.19   33.82
  -5   3  -5  522.93   32.63
  -5   3  -5  638.00   32.38
  -5  -3  -5  726.85   25.08
   5  -3   5  919.64   31.37
  -5   3  -5  950.71   19.06
  -5   3  -5  831.08   23.11
   5  -3   5  446.51   20.10
  -5  -3  -5  686.38   20.16
   5  -3   5  660.68   18.15
   5  -3   5  659.80   18.16
   5   3   5  589.00   16.89
  -5   3  -5 1059.17   19.88
  -5   3  -5  907.79   18.04
  -5  -3  -5  710.71   18.22
  -5   3  -5 1088.35   20.26
  -5  -3  -5  294.98   18.03
   5  -3   5  798.06   20.56
   5  -3   5 1131.57   27.48
   5  -3   5  982.45   30.08
  -5  -3  -5  672.73   20.12
  -5  -3  -5  437.30   18.28
  -5   3  -5  857.14   22.48
  -5  -3  -5  706.18   20.57
   5  -3   5 1072.06   64.08
   5   3   5  703.39   32.70
  -5   3  -6   26.89    2.23
  -5   3  -6   16.82    2.53
   5  -3   6   10.01    1.60
  -5  -3  -6   20.21    2.42
  -5   3  -6   33.20    3.11
  -5   3  -6    7.54    3.79
   5  -3   6   18.76    2.77
   5  -3   6   17.59    3.79
  -5  -3  -6   15.79    2.28
  -5  -3  -6   15.58    2.39
  -5  -3  -6   14.98    1.77
  -5   3  -6   11.89    2.31
  -5   3  -6   23.17    2.71
   5  -3   6   22.03    5.70
   5   3   6   11.86    4.40
   5   3   6   14.34    4.33
   5   3   6   15.44    3.56
   5  -3   6   10.55    7.10
   5   3   6   15.48    1.40
   5  -3   6   16.92    1.66
  -5   3  -6   30.15    2.63
   5  -3   7   71.37    3.25
   5   3   7   64.70    3.03
   5  -3   7   56.68    3.72
   5   3   7   59.71    3.45
  -5  -3  -7   65.40    4.08
   5  -3   7   57.60    3.47
   5  -3   7   49.77    2.71
  -5   3  -7   66.46    3.96
  -5   3  -7   37.31    3.78
  -5  -3  -7   75.69    3.30
  -5   3  -7   93.31    4.20
  -5  -3  -8   -0.19    0.56
  -5  -3  -8    0.11   20.43
  -5   3  -8    0.01    0.15
  -5   3  -8    0.29    0.24
   5   3   8   -0.21    0.39
   5  -3   8    0.18    0.21
   5   3   8   -0.03    0.31
   5   3   9    4.48    0.38
   5  -3   9    4.44    0.38
   5   4  -9    7.27    1.26
   5  -4  -9    3.44    0.81
  -5  -4   9    1.79    0.25
   5  -4  -9    7.00    1.85
  -5  -4   9    5.07    0.59
   5   4  -9    5.99    0.95
  -5   4   9    2.53    0.36
  -5   4   8   32.59    2.09
   5   4  -8   39.43    2.47
   5   4  -8   35.41    2.43
   5  -4  -8   41.06    3.02
  -5  -4   8   45.77    2.47
   5  -4  -8   39.54    2.52
   5   4  -8   47.89    2.94
   5  -4  -8   21.92    3.79
   5  -4  -8   40.41    3.89
   5   4  -8   46.46    2.39
   5   4  -8   43.02    2.31
  -5   4   8   27.77    1.69
  -5   4   8   36.33    2.39
   5   4  -8   46.64    2.44
   5  -4  -8   22.93    4.09
   5   4  -8   38.97    1.92
   5   4  -8   65.54    4.44
  -5   4   7   39.17    2.77
  -5   4   7   35.26    2.56
   5   4  -7   29.76    2.42
   5  -4  -7   39.33    2.64
   5  -4  -7   36.97    3.26
   5  -4  -7   65.61    7.10
  -5  -4   7   48.04    2.97
   5  -4  -7   45.65    2.98
   5  -4  -7   30.60    6.14
  -5  -4   7   55.08    6.24
  -5  -4   7   52.88    5.09
   5  -4  -7   39.71    4.12
   5   4  -7   45.00    2.58
   5   4  -7   48.18    3.38
   5   4  -7   48.45    2.78
   5   4  -6   63.52    7.76
   5   4  -6   57.49    6.24
  -5   4   6   31.75    4.71
   5  -4  -6   52.87    7.30
   5   4  -6   46.46    5.30
   5   4  -6   54.37    3.83
   5   4  -6   51.52    3.67
   5   4  -6   58.22    3.92
   5   4  -6   51.85    2.95
   5  -4  -6   47.48    4.57
  -5  -4   6   65.65    5.64
  -5  -4   6   77.21    7.52
  -5   4   6   48.56    3.40
   5   4  -6   50.88    3.59
   5   4  -6   55.39    3.92
  -5   4   6   41.80    6.29
   5  -4  -6   44.83    3.00
   5  -4  -6   47.08    3.98
   5  -4  -6   45.95    3.30
   5  -4  -6   47.03    3.18
   5  -4  -6   82.29    9.08
  -5  -4   6   54.64    3.40
   5   4  -6   62.76    3.09
   5  -4  -6   44.00    4.08
   5   4  -5  161.07   11.37
   5  -4  -5  130.90   11.30
   5   4  -5  136.51    9.32
   5   4  -5  124.37    8.18
   5   4  -5  144.93    6.56
  -5   4   5  128.40    5.70
   5   4  -5  128.47    5.47
   5   4  -5  152.12    6.78
   5   4  -5  140.97    5.28
   5  -4  -5  134.04    7.58
  -5  -4   5  159.95    8.58
  -5  -4   5  184.77   10.98
   5   4  -5  162.59    6.78
  -5   4   5  131.88   11.48
   5   4  -5  139.56    6.70
   5  -4  -5  149.88    6.32
   5  -4  -5  128.95    6.50
   5  -4  -5  122.44    5.42
   5  -4  -5   91.62    8.10
   5  -4  -5  120.76    6.01
   5  -4  -5  120.08    5.53
  -5  -4   5  153.28    6.06
   5  -4  -5  241.79   14.82
  -5  -4   5  150.82    5.99
   5  -4  -5  114.39    6.74
  -5  -4   4  371.31   17.18
   5   4  -4  425.75   19.22
   5   4  -4  293.32   12.90
   5  -4  -4  365.79   19.27
   5   4  -4  394.38   12.09
  -5   4   4  344.56   19.48
   5  -4  -4  366.86   11.35
   5  -4  -4  345.15   11.71
   5  -4  -4  332.47   10.70
  -5  -4   4  352.78   19.25
   5  -4  -4  351.63   12.15
   5  -4  -4  288.27   15.47
  -5  -4   4  404.32   11.35
   5  -4  -4  372.92   11.51
   5  -4  -4  271.96   12.17
   5   4  -4  369.84   16.65
   5  -4  -4  486.82   18.17
  -5  -4   4  389.76   11.21
  -5  -4   4  403.23   16.37
   5  -4  -3  282.03   15.96
  -5  -4   3  203.33   15.10
   5   4  -3  267.43   13.49
  -5  -4   3  209.37   13.78
  -5   4   3  238.91   14.03
   5   4  -3  233.01   12.06
  -5  -4   3  265.43    9.73
   5  -4  -3  232.89    8.71
   5  -4  -2 1079.72   25.05
   5  -4  -2  855.84   25.78
   5   4  -2 1050.36   30.26
   5   4  -2  636.80   24.00
  -5  -4   2  924.97   29.76
   5  -4  -2 1011.06   34.48
  -5  -4   2  868.42   34.71
   5   4  -2  777.65   25.97
  -5   4   2 1187.95   35.68
  -5  -4   2 1052.49   24.73
   5  -4  -1  107.24    5.48
   5   4  -1   93.69    5.88
   5   4  -1   77.92    5.24
   5  -4  -1  101.18    8.72
   5  -4  -1   86.06    4.00
  -5  -4   1  106.92    4.93
   5   4  -1   77.91    5.24
  -5   4   1  132.36   11.89
   5  -4   0 1319.81   40.42
  -5   4   0 1349.87   46.64
   5   4   0 1213.09   34.30
   5   4   0 1188.04   32.46
   5   4   0 1137.47   32.65
  -5   4   0 1456.57   54.25
  -5   4   0 1649.65   52.49
  -5  -4   0 1360.58   47.29
  -5  -4   0 1507.23   75.50
  -5  -4  -1  337.34   13.10
  -5  -4  -1  413.83   22.07
  -5  -4  -1  234.23   23.73
  -5   4  -1  253.77   19.93
  -5   4  -1  290.73   17.93
  -5   4  -1  417.15   30.02
   5   4   1  372.08   13.68
   5   4   1  291.35   13.28
   5   4   1  286.96   13.86
  -5   4  -1  451.37   22.62
  -5   4  -1  270.91   18.57
   5   4   1  644.31   33.92
   5  -4   1  421.06   24.01
   5  -4   2  948.72   30.69
  -5  -4  -2  496.26   37.37
  -5  -4  -2 1293.92   45.18
  -5  -4  -2  935.64   29.97
  -5   4  -2 1155.06   61.10
   5  -4   2 1786.19   61.76
   5   4   2 1026.98   29.93
  -5   4  -2 1437.68   55.01
  -5   4  -2 1131.46   24.83
   5  -4   3   29.47    3.12
  -5   4  -3   29.43    1.88
  -5   4  -3   27.75    1.77
   5  -4   3   14.26    4.67
  -5  -4  -3   20.87    2.45
  -5  -4  -3   14.27    1.79
  -5  -4  -3   15.60    6.80
   5  -4   3   42.94    5.29
  -5  -4  -3   16.56    4.14
  -5  -4  -3   24.07    2.65
  -5  -4  -3   14.65    3.11
  -5   4  -3   19.71    1.41
   5  -4   3   40.82    8.13
  -5   4  -3   33.07   10.12
  -5  -4  -3    7.19    3.40
   5  -4   3   29.26    3.37
   5  -4   3   31.21    3.33
   5   4   3   23.73    5.71
   5   4   4  622.05   31.23
   5  -4   4  927.63   36.41
  -5   4  -4  751.13   42.89
  -5   4  -4  566.14   38.55
  -5   4  -4  762.09   18.57
   5  -4   4  756.31   20.97
  -5   4  -4  991.03   20.05
  -5   4  -4  822.16   19.06
  -5  -4  -4  669.07   20.62
  -5  -4  -4  520.03   19.03
   5  -4   4  905.68   25.42
   5  -4   4  871.16   27.65
   5  -4   4 1178.83   27.62
  -5  -4  -4  589.25   20.05
   5   4   5   36.26    6.66
   5  -4   5   50.96    7.31
  -5   4  -5   31.03    7.98
  -5   4  -5   27.68    7.53
  -5   4  -5   40.16    8.30
  -5   4  -5   52.80    2.77
  -5   4  -5   47.38    2.51
  -5   4  -5   43.07    4.24
  -5  -4  -5   41.96    3.57
   5  -4   5   38.36    2.98
  -5   4  -5   59.62    3.06
  -5  -4  -5   21.13    2.95
  -5  -4  -5   21.74    7.61
   5  -4   5   44.65    4.35
  -5  -4  -5   38.23    3.39
   5  -4   5   53.19    4.19
   5  -4   5   37.30    5.25
   5  -4   5   60.83    5.29
  -5  -4  -5   34.48    3.36
  -5   4  -6   63.53    5.82
  -5   4  -6   82.61    6.12
  -5  -4  -6   93.83    5.28
   5  -4   6  160.70    8.57
   5  -4   6   54.95    6.37
  -5  -4  -6  122.70    5.90
  -5  -4  -6  120.51    6.26
  -5   4  -6  112.01    6.49
  -5   4  -6  152.26    5.05
   5   4   6   95.53    4.01
   5  -4   6  112.91    4.88
  -5   4  -6  171.91    5.65
   5  -4   7    0.48    0.87
   5  -4   7    1.48    0.71
  -5  -4  -7    2.52    0.99
   5  -4   7    1.95    0.73
  -5  -4  -7    1.76    0.96
  -5   4  -7    2.51    0.71
  -5   4  -7    2.43    0.91
  -5   4  -7    1.79    1.01
  -5   4  -7    2.53    0.83
   5   4   7    2.30    0.56
   5  -4   7    2.76    0.67
  -5   4  -8   30.05    1.86
  -5   4  -8   24.78    1.27
  -5  -4  -8   19.92    1.79
   5  -4   8   21.72    1.45
   5   4   8   28.98    1.48
   5   4   8   32.95    1.77
  -5   4  -8   29.48    1.08
  -5   4  -8   30.90    1.62
   5   5  -9   28.32    1.37
   5   5  -9   25.79    1.25
  -5   5   8    2.24    0.54
   5   5  -8    1.53    0.47
   5   5  -8    2.05    0.53
   5  -5  -8    1.02    0.97
   5  -5  -8    1.48    0.40
  -5  -5   8    0.95    0.90
  -5  -5   8    3.36    0.70
   5  -5  -8    1.95    1.42
   5   5  -8    2.56    0.73
   5   5  -8    1.84    0.50
  -5   5   8    2.21    0.47
   5   5  -8    2.55    0.49
   5   5  -8    4.13    1.21
   5   5  -7   66.57    3.60
   5   5  -7   62.32    3.47
   5   5  -7   77.59    4.05
   5  -5  -7   74.33    4.44
   5  -5  -7   74.83    3.66
  -5  -5   7   98.12    4.21
  -5  -5   7   93.15    6.02
   5  -5  -7   87.75    5.91
   5  -5  -7   79.02    3.90
   5  -5  -7   40.34    5.23
   5   5  -7   85.26    3.34
  -5   5   7   69.49    3.51
   5   5  -7   85.10    4.30
   5   5  -7   81.09    3.36
   5  -5  -7   27.56    4.42
   5   5  -6    4.38    1.16
   5   5  -6    6.21    1.32
   5   5  -6    4.51    1.13
   5   5  -6    5.69    0.93
   5  -5  -6    2.10    2.87
  -5   5   6    4.80    0.98
   5   5  -6    3.73    1.09
   5   5  -6    5.19    1.22
   5  -5  -6    4.82    1.05
   5  -5  -6    4.70    1.64
   5  -5  -6    4.44    1.08
   5  -5  -6    5.12    1.13
   5  -5  -6    6.55    2.62
   5  -5  -6    4.87    3.28
  -5  -5   6    6.99    2.00
  -5  -5   6    5.62    1.17
   5   5  -6    5.40    0.88
   5   5  -5    8.23    1.55
   5   5  -5   12.97    1.82
   5   5  -5   11.48    1.77
   5   5  -5   11.27    1.33
  -5   5   5    7.96    2.56
  -5   5   5    9.97    3.06
   5   5  -5   10.13    1.74
   5  -5  -5    7.00    1.28
   5  -5  -5    7.52    1.88
   5  -5  -5    9.20    1.65
   5  -5  -5   10.89    1.67
   5  -5  -5   12.77    2.90
  -5  -5   5   12.30    1.68
   5  -5  -5    7.54    2.89
   5   5  -5   10.74    2.77
   5  -5  -5   14.85    5.00
  -5  -5   5   13.11    1.74
  -5  -5   5   10.32    2.34
   5  -5  -5    9.89    5.08
   5   5  -4    1.93    0.86
   5   5  -4    1.90    0.89
  -5   5   4    0.58    1.13
   5  -5  -4    1.13    0.68
   5  -5  -4    2.43    1.38
   5  -5  -4    2.74    2.58
  -5  -5   4    0.47    0.93
   5  -5  -4    2.29    1.60
   5  -5  -4    1.55    0.87
  -5  -5   4    1.02    1.34
   5  -5  -4    2.51    2.27
   5   5  -4    1.38    1.41
   5  -5  -4    3.96    3.26
   5   5  -4    1.02    1.24
  -5   5   4   -0.20    1.16
   5  -5  -3  578.16   25.41
   5   5  -3  949.72   30.41
   5   5  -3  564.35   22.29
   5  -5  -3  814.06   31.94
   5  -5  -3  671.85   21.34
  -5  -5   3  983.85   22.03
   5  -5  -3  626.06   21.47
   5  -5  -3  801.37   20.63
   5  -5  -3  792.15   21.37
   5  -5  -3  736.43   20.31
   5  -5  -3  615.23   19.49
  -5  -5   3  876.77   20.14
  -5  -5   3  788.64   31.75
   5  -5  -3  716.28   24.09
   5  -5  -3  527.82   22.29
  -5  -5   3  884.49   20.63
   5  -5  -3  942.28   22.55
   5   5  -3  852.36   21.53
  -5  -5   3  796.52   24.80
  -5  -5   3  902.35   21.52
   5   5  -3  730.80   25.36
  -5   5   3  730.12   28.09
  -5  -5   2  293.49    9.19
   5  -5  -2  423.79   17.06
   5  -5  -2  307.77   10.63
   5  -5  -2  345.20   11.80
   5  -5  -2  338.37   10.84
   5  -5  -2  130.46   10.12
   5   5  -2  235.72   11.70
   5   5  -2  179.96    9.64
   5  -5  -2  255.07   16.06
   5   5  -2  202.83   10.35
  -5   5   2  343.46   20.05
  -5  -5   2  242.18    8.47
   5  -5  -2  244.27    9.83
  -5  -5   2  238.70   16.56
   5  -5  -1  346.70   12.67
   5   5  -1  265.32   11.35
   5  -5  -1  378.90   18.65
  -5   5   1  468.20   31.88
   5   5  -1  256.84   11.02
   5   5  -1  259.51   11.24
  -5  -5   1  347.49   20.34
   5  -5   0   97.64    5.55
  -5  -5   0  116.85   12.24
  -5  -5   0   85.75   22.19
   5  -5   0  107.83    9.29
  -5   5   0   80.77   10.25
  -5   5   0  100.89   10.52
   5   5   0  108.59    6.89
   5   5   0  116.33    7.81
   5   5   0  105.29    6.51
  -5  -5  -1  340.76   33.99
  -5  -5  -1  944.18   39.46
  -5   5  -1 1098.48   49.44
   5   5   1  568.57   23.07
   5   5   1  960.59   34.33
  -5   5  -1  712.00   52.23
  -5   5  -1  490.83   28.95
   5  -5   1  845.55   28.43
  -5   5  -1  403.19   36.50
   5  -5   2   25.29    2.99
   5  -5   2   17.86    2.34
   5  -5   2   46.16    5.51
  -5  -5  -2   15.48    1.85
  -5  -5  -2   17.48    1.97
  -5  -5  -2   18.55    1.76
  -5  -5  -2    3.31    3.08
  -5  -5  -2   14.78    2.11
   5  -5   2   34.65    5.10
  -5  -5  -2   13.98    4.42
  -5  -5  -2   18.45    2.41
  -5   5  -2   11.18    0.92
  -5  -5  -2   16.38    2.07
  -5  -5  -2   17.66    2.13
  -5   5  -2   22.65    9.11
   5   5   2   31.16    8.01
   5   5   2   14.07    2.52
  -5   5  -3 1103.76   60.68
   5  -5   3  925.45   37.96
   5  -5   3 1284.44   31.64
  -5   5  -3 1289.29   25.15
  -5  -5  -3 1013.50   27.21
   5  -5   3 2048.50   40.72
  -5  -5  -3  344.10   36.69
  -5  -5  -3  708.60   24.74
  -5  -5  -3  777.64   26.92
  -5  -5  -3  759.29   35.89
  -5  -5  -3  977.39   26.82
   5   5   3  990.14   40.39
  -5  -5  -3  974.01   26.87
  -5  -5  -3  959.83   26.94
   5  -5   3 1514.40   32.40
   5  -5   3 1277.15   30.46
   5  -5   3  807.01   29.01
  -5   5  -3 1115.69   24.36
  -5   5  -4    5.15    0.81
  -5  -5  -4    4.04    1.28
   5   5   4    2.00    1.65
  -5   5  -4    4.93    0.86
  -5   5  -4    4.59    0.94
  -5  -5  -4    2.53    1.21
  -5  -5  -4    3.90    1.23
  -5  -5  -4    3.90    1.17
  -5  -5  -4    3.31    1.16
  -5  -5  -4    2.61    4.03
   5  -5   4    7.24    2.07
  -5  -5  -4    3.21    1.15
   5  -5   4    4.24    2.02
   5  -5   4    5.83    1.78
   5  -5   4    6.27    1.80
  -5   5  -4    3.62    3.10
   5  -5   4    2.73    2.39
  -5   5  -4    2.85    3.05
  -5   5  -4    3.50    3.23
   5   5   5   48.75    2.55
  -5   5  -5   72.12    3.12
  -5   5  -5   80.98    3.39
  -5  -5  -5   39.68    3.93
  -5  -5  -5   77.19    3.77
   5  -5   5   35.95    5.24
   5  -5   5   80.96    5.76
   5  -5   5   98.58    6.04
  -5  -5  -5   58.17    3.89
  -5  -5  -5   59.78    4.40
   5  -5   5   60.94    5.35
  -5  -5  -5   67.10    4.48
  -5   5  -5   73.15    3.05
  -5   5  -5   71.90    3.01
  -5   5  -5   71.13    5.08
   5   5   5   55.88    7.70
   5   5   5   61.13    8.14
  -5   5  -5   40.07    8.81
  -5   5  -5   54.54   11.16
  -5   5  -5   50.07    9.80
  -5  -5  -6    7.63    1.03
  -5  -5  -6    6.96    1.36
   5  -5   6    6.94    1.74
   5  -5   6    2.91    1.31
   5  -5   6    6.32    1.34
  -5  -5  -6    7.79    1.45
  -5   5  -6    2.00    1.38
  -5   5  -6    3.50    1.48
  -5   5  -6    7.13    1.47
   5  -5   6    6.90    1.20
   5   5   6    6.29    0.80
  -5   5  -6    8.56    1.02
  -5   5  -6    9.31    1.02
   5  -5   7   46.07    2.46
  -5  -5  -7   59.46    3.55
  -5  -5  -7   61.27    3.63
   5  -5   7   28.25    2.43
  -5  -5  -7   54.75    2.25
  -5   5  -7   75.13    3.18
   5   5   7   64.33    2.57
  -5   5  -7   81.98    3.62
  -5   5  -7   47.54    2.98
  -5   5  -7   18.27    2.31
  -5  -5  -8    3.25    0.47
   5   5   8    2.68    0.31
  -5   5  -8    2.91    0.35
  -5   5  -8    3.53    0.28
  -5   5  -8    3.20    0.41
   5  -5   8    3.32    0.31
   5   6  -8    5.70    0.57
   5   6  -8    7.47    0.76
   5  -6  -8    6.15    1.11
  -5  -6   8    5.55    0.55
   5   6  -7   11.40    0.90
   5   6  -7    9.79    1.21
   5   6  -7    8.96    1.08
   5   6  -7    7.75    0.99
   5   6  -7    8.35    0.94
   5  -6  -7    7.42    0.93
   5  -6  -7    9.88    1.66
  -5  -6   7    9.77    1.03
  -5  -6   7   12.24    2.52
  -5  -6   7   13.78    2.94
  -5  -6   7   14.83    1.53
   5   6  -7   10.44    0.91
   5   6  -6  152.95    4.77
   5   6  -6  122.05    5.32
   5   6  -6  143.39    5.90
   5  -6  -6  143.32    6.97
   5  -6  -6  118.86    5.04
   5  -6  -6  146.82    5.74
   5  -6  -6  129.42    5.58
   5  -6  -6  233.60   10.25
   5  -6  -6  164.28    6.34
   5  -6  -6  191.83   12.48
   5  -6  -6   84.76    7.52
   5   6  -6  181.96    5.20
   5   6  -6  163.43    6.13
  -5  -6   6  257.93   14.50
   5   6  -5    9.58    1.54
   5  -6  -5    6.58    1.17
   5  -6  -5    6.04    1.95
   5  -6  -5    9.39    1.44
   5  -6  -5    8.18    1.56
   5  -6  -5   14.05    3.61
   5  -6  -5   15.44    4.50
   5   6  -5    8.47    1.43
   5   6  -5    8.86    1.43
   5   6  -5    9.98    1.54
   5  -6  -5    5.06    3.17
  -5  -6   5   23.58    5.52
  -5  -6   5   16.40    4.01
   5   6  -5    7.90    0.92
   5   6  -4  119.16    5.63
   5   6  -4  118.63    5.52
   5  -6  -4   50.51    8.47
  -5  -6   4  185.47   10.34
   5  -6  -4   86.90    5.94
   5  -6  -4   83.66    4.50
   5  -6  -4  102.02    5.03
   5  -6  -4   90.87    4.52
   5  -6  -4  115.96    6.29
  -5  -6   4  135.35    5.53
   5  -6  -4  151.21   11.18
   5  -6  -4  125.12    7.45
   5  -6  -4  120.69    5.87
  -5   6   4   95.05    9.51
   5   6  -4  117.89    5.75
   5   6  -4  118.24    9.07
  -5   6   4   86.59    8.19
   5  -6  -4   98.08    9.99
   5   6  -4   92.31    7.17
  -5  -6   4  138.24   10.42
  -5  -6   4  142.56    6.52
  -5  -6   3   32.47    3.76
  -5  -6   3   36.80    3.14
   5  -6  -3   19.65    3.17
   5  -6  -3   21.60    2.29
   5  -6  -3   28.15    2.59
  -5  -6   3   22.95    5.04
   5  -6  -3   20.88    2.15
   5  -6  -3   25.44    3.04
   5  -6  -3   13.77    2.02
  -5  -6   3   31.00    2.20
  -5  -6   3   33.03    2.59
  -5  -6   3   20.72    2.07
   5  -6  -3   22.93    2.95
   5  -6  -3   21.83    3.71
   5  -6  -3   31.52    3.08
  -5   6   3   32.18    6.15
   5   6  -3   16.68    2.96
   5  -6  -3   19.42    4.55
   5   6  -3   22.57    3.54
  -5  -6   3   23.63    3.44
  -5  -6   3   32.86    3.20
  -5  -6   2  191.53   15.10
   5  -6  -2  166.63    7.34
   5  -6  -2  181.76    8.88
  -5  -6   2  176.20    6.48
   5  -6  -2  124.55    8.42
  -5  -6   2  247.69    7.51
  -5  -6   2  175.70    7.41
   5  -6  -2  120.87    8.67
  -5  -6   2  242.88    8.54
   5  -6  -2  214.10   12.11
   5  -6  -2  214.24    7.73
   5  -6  -2  272.77   10.60
   5  -6  -2  210.26    8.23
   5   6  -2  174.60    9.95
  -5   6   2  190.72   19.64
   5  -6  -2  166.77   12.74
  -5  -6   2  181.38    8.58
   5   6  -2  145.25    8.85
   5   6  -2  136.38    8.51
   5   6  -1  166.41    9.34
   5   6  -1  168.88    8.97
   5   6  -1  156.98    8.85
   5  -6  -1  175.90    7.92
   5  -6  -1  202.42    9.55
  -5  -6   1  161.52    6.12
  -5  -6   1  222.87    7.19
   5  -6  -1  200.70   11.84
  -5  -6   1  201.82   16.40
  -5  -6   1  237.93    9.98
  -5  -6   1  206.71    8.23
   5  -6  -1  164.13    7.50
   5  -6  -1  105.93    9.69
   5  -6  -1  287.69   12.46
   5  -6  -1  265.61    9.88
   5  -6  -1  325.09   19.59
   5  -6  -1  204.33    9.61
  -5   6   1  133.83   14.12
  -5   6   1  166.44   14.18
   5  -6  -1  194.68   13.79
  -5  -6   1  176.72    8.48
   5  -6  -1  190.33    7.76
  -5   6   0  426.52   39.73
  -5   6   0  664.18   34.24
   5  -6   0  585.18   44.82
   5  -6   0 1803.02   42.32
   5  -6   0  979.73   27.06
   5  -6   0  995.99   26.83
  -5  -6   0 1095.75   25.01
   5  -6   0 1269.02   34.92
  -5  -6   0 1755.57   40.00
  -5  -6   0  848.38   25.04
   5  -6   0 1624.12   37.57
  -5  -6   0  945.74   25.35
   5  -6   0  985.75   30.62
  -5  -6   0  892.79   23.98
   5  -6   0  904.20   27.06
  -5   6   0  858.38   36.20
   5   6   0 1122.84   32.88
   5  -6   0 1037.10   26.74
  -5  -6  -1    8.83    1.57
  -5  -6  -1    7.99    1.10
  -5  -6  -1   12.71    4.56
   5  -6   1   14.19    2.56
   5  -6   1    5.82    5.08
   5  -6   1   10.96    2.04
  -5  -6  -1    9.71    1.45
  -5  -6  -1    8.89    1.24
  -5  -6  -1    9.85    1.63
  -5  -6  -1    2.92    4.50
  -5   6  -1    1.62    6.32
  -5   6  -1   10.46    7.60
   5  -6   1   11.61    2.04
   5  -6   2  243.63   10.24
  -5  -6  -2  215.76    6.87
  -5  -6  -2  208.82    8.57
  -5  -6  -2  193.38    8.54
  -5  -6  -2  190.85    7.53
   5  -6   2  385.70   15.02
  -5  -6  -2  202.49    7.87
  -5  -6  -2  179.09   15.79
  -5  -6  -2  252.79    7.97
  -5  -6  -2   42.81   11.37
  -5  -6  -2  180.30    8.42
  -5   6  -2  189.17    5.97
  -5   6  -2  250.41   30.32
   5  -6   2  228.01    9.41
   5  -6   3    9.01    2.03
  -5  -6  -3    5.75    1.14
   5  -6   3   12.61    3.12
  -5  -6  -3    5.78    1.51
  -5  -6  -3    3.25    3.48
  -5  -6  -3    5.90    1.39
  -5  -6  -3    7.31    1.63
   5  -6   3   12.61    2.97
  -5  -6  -3    6.56    1.39
  -5   6  -3    5.78    0.77
  -5   6  -3    5.16    0.67
   5  -6   3   10.08    2.11
   5  -6   3    9.76    2.03
  -5   6  -3   12.28    6.00
  -5   6  -3    9.13    5.23
   5  -6   4  233.05    9.89
  -5  -6  -4  138.30    7.56
  -5  -6  -4  144.49    5.63
   5  -6   4  268.73   10.55
   5  -6   4  148.23    7.68
   5  -6   4  237.27   10.43
  -5  -6  -4   56.69   13.08
  -5  -6  -4  150.41    6.49
  -5   6  -4  242.20    9.47
  -5   6  -4  171.06    5.25
  -5  -6  -4  176.01    7.41
  -5  -6  -4  182.54    8.22
   5  -6   4  203.95   10.55
  -5   6  -4  157.58    5.06
  -5   6  -4  162.67    5.11
  -5  -6  -5    2.55    1.22
  -5  -6  -5    3.97    1.34
  -5  -6  -5    3.73    0.84
   5  -6   5    4.45    1.12
  -5  -6  -5    3.61    1.20
   5  -6   5    3.86    1.29
   5  -6   5    3.10    1.39
  -5   6  -5    3.53    1.44
  -5   6  -5    4.74    1.19
  -5   6  -5    6.11    0.84
  -5   6  -5    5.12    0.74
  -5   6  -5    5.47    0.79
  -5   6  -6  148.85    4.36
  -5   6  -6  174.90    5.01
  -5  -6  -6  109.07    5.09
  -5  -6  -6  124.12    5.83
   5  -6   6   84.80    4.82
   5  -6   6  135.88    4.47
  -5   6  -6   45.11    4.44
  -5   6  -6   63.77    4.48
  -5   6  -6  120.59    3.88
  -5   6  -6  140.83    4.11
   5  -6   7    4.49    0.61
  -5   6  -7    5.12    0.60
  -5   6  -7    6.51    0.75
   5  -7  -7   17.98    1.82
   5   7  -7   15.36    0.92
   5   7  -7   15.60    0.85
   5   7  -7   19.57    1.44
  -5  -7   7   17.31    1.14
   5  -7  -6    1.76    1.42
   5  -7  -6    1.91    0.61
  -5  -7   6    3.64    1.97
  -5  -7   6    2.59    0.66
   5  -7  -6    2.10    0.64
   5   7  -6    2.57    0.62
   5   7  -6    1.34    0.47
   5   7  -6    1.26    0.49
   5   7  -6    2.08    0.42
   5  -7  -5  101.11    4.90
  -5  -7   5  118.26    4.90
   5   7  -5   89.94    3.93
  -5  -7   5  110.04    9.29
   5  -7  -5   88.86    4.25
   5  -7  -5  113.32    6.54
   5  -7  -5  111.58    4.85
   5   7  -5  104.23    4.58
   5   7  -5  113.52    4.49
  -5  -7   4  122.51    5.38
   5  -7  -4  115.82    6.07
  -5  -7   4  163.78    6.00
  -5  -7   4  230.99   10.50
   5  -7  -4   44.21    6.89
   5   7  -4   98.20    4.34
  -5  -7   4  149.84    9.37
   5  -7  -4  105.54    5.04
   5  -7  -4  116.00    7.07
   5   7  -4  118.64    5.07
   5  -7  -3   27.68    5.58
   5   7  -3  100.08    4.74
  -5  -7   3  110.98    7.33
  -5  -7   3  166.08    6.95
   5  -7  -3   88.05    6.64
   5  -7  -3  103.49    5.18
   5  -7  -3   96.53    4.91
   5  -7  -3   95.62    5.07
  -5  -7   3  118.72    4.46
  -5  -7   3  131.92    5.25
  -5  -7   3  141.97    7.19
  -5  -7   3   91.79    4.90
   5  -7  -2    0.54    0.98
  -5  -7   2    1.41    0.93
   5  -7  -2    0.68    0.66
  -5  -7   2    0.34    0.49
   5  -7  -2    0.22    0.92
  -5  -7   2    1.56    0.63
  -5  -7   2    1.71    1.17
   5  -7  -2    0.44    1.48
  -5  -7   2    0.66    1.16
   5  -7  -2    0.19    0.82
   5  -7  -2   -0.07    0.66
  -5  -7   2    0.62    0.62
  -5  -7   2    0.92    1.34
   5  -7  -2    0.26    1.26
   5   7  -2    0.54    0.97
   5   7  -2    0.49    0.80
   5  -7  -1  406.43   16.04
   5  -7  -1  282.00   10.67
   5  -7  -1  255.43    9.95
  -5  -7   1  238.97    7.56
  -5  -7   1  241.20   17.34
   5  -7  -1  312.46   15.73
   5  -7  -1  212.27   10.27
  -5  -7   1  230.73    7.52
  -5  -7   1  255.85   10.91
  -5  -7   1  225.14    8.86
   5  -7  -1   60.95    8.45
   5  -7  -1  405.35   16.63
   5  -7   0   36.24    3.49
  -5  -7   0   26.71    2.15
  -5  -7   0   24.53    5.78
   5  -7   0   20.47    3.44
   5  -7   0   30.56    4.53
  -5  -7   0   28.11    2.96
  -5  -7   0   33.75    2.41
   5  -7   0   37.09    3.50
  -5   7   0   25.06    6.95
   5  -7   0   10.77    3.74
   5  -7   0   32.70    2.97
   5  -7   1  324.48   12.34
  -5  -7  -1  288.91    8.95
  -5  -7  -1  244.34   18.29
  -5  -7  -1  264.51    9.06
   5  -7   1  232.83   11.89
  -5  -7  -1  278.43   10.07
   5  -7   1  270.70   10.53
  -5  -7  -1  289.58    8.72
  -5   7  -1  258.17   24.37
  -5   7  -1  259.60   19.06
   5  -7   2   61.25    5.34
  -5  -7  -2   48.32    3.12
  -5  -7  -2    6.88    4.40
  -5  -7  -2   36.58    3.52
   5  -7   2   30.28    1.79
  -5   7  -2   34.17    1.77
  -5  -7  -2   40.89    2.81
   5  -7   2   52.68    4.36
  -5   7  -2   58.73   13.72
  -5   7  -2   48.91    9.14
  -5  -7  -3  127.49    7.25
  -5  -7  -3  147.79    5.94
   5  -7   3  202.76    9.64
   5  -7   3  203.11   10.72
  -5  -7  -3  175.99    6.16
   5  -7   3  216.96    8.98
  -5   7  -3  134.55    4.47
   5  -7   3  137.71    4.70
  -5   7  -3  175.16    5.18
  -5  -7  -4   33.67    3.38
   5  -7   4   45.97    3.52
   5  -7   4   43.41    4.42
  -5  -7  -4   41.19    3.65
  -5  -7  -4   48.58    3.57
  -5   7  -4   37.59    1.77
  -5   7  -4   45.06    2.10
  -5   7  -4   40.86    1.89
   5  -7   4   44.80    2.05
  -5   7  -5   87.22    2.93
   5  -7   5   87.95    2.67
   5  -7   5   36.67    3.84
  -5  -7  -5   64.00    4.15
  -5  -7  -5   87.11    4.43
  -5  -7  -5   82.03    4.33
  -5   7  -5  109.62    3.52
  -5   7  -5   42.78    3.80
  -5   7  -5   54.19    3.63
  -5   7  -5   82.14    2.89
  -5   7  -5   67.54    2.56
  -5  -7  -6    0.03    0.35
   5  -7   6   -0.12    0.37
  -5  -7  -6    0.04    0.39
  -5  -7  -6   -0.12    0.40
  -5   7  -6   -0.19    0.38
  -5   7  -6    0.10    0.21
  -5   7  -6   -0.04    0.34
   5  -8  -6    6.41    0.96
   5  -8  -6    7.32    0.85
   5   8  -6    5.13    0.61
   5   8  -5    0.38    0.20
   5   8  -5    0.35    0.22
  -5  -8   5    1.18    0.57
   5  -8  -5    0.90    0.54
  -5  -8   5    0.69    0.29
  -5  -8   5    1.47    1.02
   5  -8  -5    0.74    0.55
   5   8  -4   47.35    2.35
  -5  -8   4   75.55    2.92
  -5  -8   4   77.12    4.01
  -5  -8   4   98.87    6.22
   5  -8  -4   67.59    3.68
  -5  -8   3   17.65    1.34
   5  -8  -3   21.69    2.69
  -5  -8   3   22.35    1.83
  -5  -8   3   19.75    2.18
  -5  -8   3   20.75    2.79
   5  -8  -3   16.29    1.56
   5  -8  -2  201.57    8.49
   5  -8  -2  208.36    7.61
  -5  -8   2  198.99    6.25
   5  -8  -2  196.10    9.41
  -5  -8   2  232.67    7.08
  -5  -8   2  198.15    8.40
  -5  -8   2  234.05    6.99
   5  -8  -2  181.20    8.23
  -5  -8   1   40.96    2.71
   5  -8  -1   37.57    3.13
   5  -8  -1   44.66    3.62
  -5  -8   1   30.49    2.04
   5  -8  -1   27.97    3.01
   5  -8  -1   23.47    3.20
  -5  -8   1   35.87    2.38
  -5  -8   1   34.99    2.36
   5  -8  -1   19.66    2.99
   5  -8  -1   27.10    2.13
  -5  -8   0   25.57    1.95
   5  -8   0   27.46    3.72
   5  -8   0   28.14    2.45
   5  -8   1    2.48    1.10
  -5  -8  -1    1.89    0.81
  -5  -8  -1    2.21    0.81
  -5  -8  -1    1.93    0.84
  -5  -8  -1    3.90    0.89
  -5  -8  -1    1.59    0.67
  -5  -8  -1    3.33    1.43
   5  -8   1    3.03    1.47
   5  -8   1    2.51    0.90
   5  -8   2  146.81    7.52
  -5  -8  -2  193.42    7.88
   5  -8   2  261.04    9.59
  -5  -8  -2  195.70    7.29
  -5  -8  -2  231.26    7.02
  -5  -8  -2  137.91    6.96
   5  -8   2  170.25    7.48
   5  -8   2  174.37    6.93
  -5  -8  -2  227.96    8.39
  -5  -8  -2  150.09    7.20
  -5   8  -3    1.05    0.38
  -5  -8  -3    1.15    0.77
   5  -8   3    0.65    0.83
  -5  -8  -3   -0.07    1.22
  -5  -8  -3    1.35    0.74
   5  -8   3    0.92    0.59
  -5  -8  -3    1.77    1.01
  -5   8  -4   43.64    1.75
  -5   8  -4   51.29    1.94
  -5  -8  -4   44.06    2.92
   5  -8   4   35.41    2.64
   5  -8   4   21.98    2.47
   5  -8   4   42.77    2.69
   5  -8   4   15.75    1.76
  -5   8  -4   61.03    2.31
  -5   8  -4   28.17    2.09
  -5   8  -5   -0.07    0.17
   5  -8   5   -0.04    0.19
  -5  -8  -5   -0.16    0.42
  -5  -9   4    0.59    0.76
  -5  -9   4    0.58    0.27
  -5  -9   3   16.70    0.98
   5  -9  -3   20.19    2.30
  -5  -9   3   21.56    1.44
  -5  -9   2   30.19    1.61
   5  -9  -2   26.53    1.89
   5  -9  -2   30.87    3.28
  -5  -9   2   33.36    1.98
   5  -9  -2   29.14    2.06
  -5  -9   1   74.54    3.09
   5  -9  -1   90.41    3.61
  -5  -9   1   91.29    3.86
   5  -9  -1   72.43    3.61
  -5  -9   1   75.76   10.25
   5  -9  -1   91.37    4.36
  -5  -9   0    4.04    0.80
   5  -9   0    4.11    0.79
  -5  -9   0    3.87    1.32
   5  -9   0    2.91    0.82
   5  -9   1   62.80    3.92
  -5  -9  -1   85.98    3.91
   5  -9   1   80.65    3.49
  -5  -9  -1   91.10    4.43
  -5  -9  -1   64.76    3.64
   5  -9   1   77.54    3.83
   5  -9   2    0.37    0.48
  -5  -9  -2    1.08    0.67
  -5  -9  -2    0.99    0.79
   5  -9   2    0.92    0.49
   5  -9   2    1.28    0.55
   5  -9   2    0.67    0.50
   5  -9   3   16.53    0.96
  -5  -9  -3   18.10    1.58
   5  -9   4    2.20    0.28
  -5 -10   2   20.50    1.43
   5 -10  -1   -0.06    0.33
  -5 -10   1    0.22    0.30
   5 -10   0   36.81    2.04
   5 -10   1   11.74    0.93
   5 -10   1    8.80    0.85
  -6   0  10   30.55    1.80
   6   0 -10   27.85    2.64
  -6   0  10   27.89    1.70
   6   0  -9   -0.09    0.73
   6   0  -9   -0.13    0.89
  -6   0   9   -0.09    0.55
  -6   0   9   -0.24    0.52
  -6   0   9    0.34    0.46
  -6   0   9   -0.19    0.60
  -6   0   8    7.77    1.78
  -6   0   8    6.82    1.17
   6   0  -8    4.38    1.23
  -6   0   8    5.50    1.05
   6   0  -8    7.40    1.52
  -6   0   8    7.16    1.33
   6   0  -8    8.62    1.38
   6   0  -8    7.80    1.29
   6   0  -8    9.69    1.75
  -6   0   8    8.75    1.72
  -6   0   8    6.33    1.60
  -6   0   7    0.11    0.83
  -6   0   7   -0.11    0.74
  -6   0   7    0.32    1.24
  -6   0   7    0.93    1.08
  -6   0   7    0.25    0.55
  -6   0   7    0.38    0.88
   6   0  -7    0.44    0.79
   6   0  -7    0.26    0.89
   6   0  -7   -0.61    1.28
   6   0  -7   -0.45    4.94
   6   0  -7    0.22    0.59
   6   0  -7    0.15    0.75
  -6   0   6 1162.23   31.10
  -6   0   6 1054.38   38.39
  -6   0   6  972.10   33.64
  -6   0   6  991.12   25.63
  -6   0   6  893.35   32.58
   6   0  -6 1579.66   34.11
   6   0  -6 1184.82   26.92
   6   0  -6  921.39   24.81
   6   0  -6 1110.32   26.53
  -6   0   6  991.63   27.43
   6   0  -6  916.22   26.46
   6   0  -6 1110.13   27.90
  -6   0   6  747.97   24.07
   6   0  -6 1118.02   28.48
   6   0  -6  906.03   26.57
  -6   0   6 1152.29   52.25
   6   0  -5    1.11    3.07
   6   0  -5   -0.79    1.66
   6   0  -5    1.35    0.76
  -6   0   5    2.06    0.76
   6   0  -5   -0.09    0.66
  -6   0   5   -0.62    1.88
  -6   0   5   -0.24    0.83
  -6   0   5    0.69    0.90
  -6   0   5   -0.22    0.93
   6   0  -5    4.01    1.23
   6   0  -5    0.73    0.68
  -6   0   5    4.51    1.34
   6   0  -5    2.87    0.98
  -6   0   4 1521.45   47.44
   6   0  -4 2154.45   49.11
  -6   0   4 1368.57   44.52
   6   0  -4 2602.35   67.71
  -6   0   4 2443.19   48.52
   6   0  -4 1719.37   41.93
  -6   0   4 1613.40   47.68
   6   0  -4 1568.59   41.03
  -6   0   4 2117.60   45.96
   6   0  -4 1633.26   41.34
  -6   0   4 2618.25   79.39
   6   0  -4 1675.54   41.69
   6   0  -4 1407.59   48.31
   6   0  -3    0.76    1.02
   6   0  -3    0.96    2.43
   6   0  -3    2.47    1.55
  -6   0   3    0.40    0.92
  -6   0   3    0.15    0.79
  -6   0   3    1.26    2.20
  -6   0   2 1811.44   47.51
   6   0  -2 1544.44   45.62
  -6   0   2 1427.41   43.66
  -6   0   2 1683.73   45.72
   6   0  -2 1441.12   46.43
   6   0  -1   -0.20    1.95
  -6   0   1   -0.42    3.36
  -6   0   1   -0.34    5.07
   6   0  -1   -0.44    5.07
   6   0   0 5885.88  146.86
   6   0   0 6341.18  146.45
  -6   0   0 7875.77  150.27
  -6   0   0 6517.52  150.33
  -6   0   0 6225.53  149.11
   6   0   0 8238.43  153.76
  -6   0  -1    0.20    1.41
   6   0   1    0.54    1.56
  -6   0  -1    0.83    2.40
  -6   0  -1    1.91    2.88
   6   0   1    1.66    1.23
  -6   0  -2  729.18   22.42
  -6   0  -2  886.52   33.58
  -6   0  -2  855.51   33.08
  -6   0  -2  984.45   35.57
   6   0   2 1076.68   29.08
  -6   0  -3   -0.08    0.47
  -6   0  -3    0.06    0.69
   6   0   3    0.15    0.80
  -6   0  -3    1.66    1.40
  -6   0  -3   -0.48    2.36
   6   0   3    1.09    1.42
  -6   0  -3    0.64    1.08
   6   0   3    2.97    0.89
   6   0   3    1.94    0.75
  -6   0  -3    1.07    0.71
  -6   0  -3   -0.12    0.66
  -6   0  -4  258.17    7.75
  -6   0  -4  254.78    8.22
   6   0   4  281.28   21.20
  -6   0  -4  289.63   23.42
   6   0   4  343.98   14.04
  -6   0  -4  377.39   22.83
  -6   0  -4  325.20   10.18
  -6   0  -4  240.15    7.77
   6   0   4  360.43   10.28
  -6   0  -4  264.51    9.09
   6   0   4  440.07   11.28
  -6   0  -5    0.06    0.20
  -6   0  -5    0.07    0.66
  -6   0  -5    0.32    0.72
  -6   0  -5   -0.11    0.80
  -6   0  -5    0.47    0.27
  -6   0  -5    0.07    0.25
   6   0   5    1.10    1.91
   6   0   5    0.28    0.58
  -6   0  -5   -0.35    1.05
   6   0   5    0.19    0.50
  -6   0  -5    0.05    0.24
   6   0   5   -0.06    0.45
   6   0   5   -0.13    0.49
  -6   0  -5    0.22    0.48
  -6   0  -5    0.10    0.73
  -6   0  -5    0.16    1.31
  -6   0  -6  131.47    6.69
  -6   0  -6  149.82    6.09
  -6   0  -6  159.47    8.01
   6   0   6  121.36   14.54
   6   0   6  135.46    6.64
  -6   0  -6  125.32    7.58
  -6   0  -6  152.86   14.34
  -6   0  -6  160.52    7.17
   6   0   6  133.61    8.14
  -6   0  -7   -0.08    0.63
  -6   0  -7    0.04    0.52
   6   0   7    0.10    0.66
   6   0   8    0.53    0.30
   6   0   8    0.11    0.54
  -6   0  -8    0.89    0.39
  -6   0  -8    0.07    0.66
   6   0   8    0.68    0.33
  -6   0  -8    0.19    0.51
  -6   0  -9   -0.08    0.20
   6   0   9    0.04    0.14
   6   0   9   -0.04    0.15
   6  -1 -10    9.07    1.27
  -6  -1  10    5.25    0.59
  -6  -1  10    7.11    0.93
  -6   1  10    6.79    0.76
   6  -1 -10    3.63    0.81
   6   1 -10    3.61    0.69
  -6   1  10    8.05    1.08
  -6   1  10    6.64    0.77
  -6   1   9   48.46    3.44
   6   1  -9   34.88    2.49
  -6   1   9   41.48    2.38
  -6  -1   9   48.10    3.64
  -6  -1   9   44.48    2.72
  -6  -1   9   45.90    2.61
  -6   1   9   40.72    2.18
  -6   1   9   43.43    3.34
  -6  -1   9   42.93    2.83
  -6   1   9   40.00    2.46
   6   1  -9   56.42    2.82
   6   1  -9   52.16    2.70
   6  -1  -9   46.99    2.92
   6  -1  -9   50.60    3.00
   6   1  -9   40.77    2.65
  -6   1   8    0.27    0.60
  -6   1   8    0.49    0.68
  -6  -1   8    0.43    0.84
  -6   1   8    0.04    0.48
  -6  -1   8    1.35    0.70
  -6   1   8    1.07    0.78
  -6  -1   8    0.95    1.06
  -6   1   8    0.65    0.51
   6   1  -8   -0.15    1.10
   6  -1  -8    0.22    0.72
   6  -1  -8    1.20    0.79
   6   1  -8    0.05    0.74
   6   1  -8    0.86    0.69
   6  -1  -8   -0.21    0.97
   6   1  -8   -0.17    2.14
   6   1  -8    0.47    0.72
   6   1  -7  100.80    5.69
   6   1  -7   85.67    5.09
  -6   1   7   78.64   10.84
   6  -1  -7  106.17    6.45
  -6  -1   7  110.56   16.82
  -6  -1   7   81.81    7.44
  -6   1   7   93.88    5.82
  -6   1   7  103.31    6.02
  -6  -1   7   90.55    5.43
  -6   1   7   80.43    4.09
   6   1  -7  122.87    6.40
  -6  -1   7  104.84    5.40
  -6  -1   7  124.45    9.38
   6   1  -7  103.69    5.73
   6   1  -7  111.00    5.54
   6  -1  -7   63.09    4.73
   6   1  -7   99.94    4.65
   6   1  -7  108.11    4.87
   6  -1  -7  104.88    5.13
   6   1  -7  102.28    4.58
   6   1  -7  103.19    4.86
   6  -1  -7  111.91    5.75
   6   1  -7  148.27    9.36
   6  -1  -7  104.29    4.99
  -6  -1   7  108.89   11.58
  -6   1   7   83.03    8.46
  -6   1   7   73.43    7.32
  -6  -1   6   25.31    5.36
  -6   1   6   28.20    5.17
  -6  -1   6   24.97    4.19
   6   1  -6   34.61    6.96
  -6   1   6   24.80    2.96
  -6   1   6   27.64    3.09
  -6  -1   6   34.51    4.84
  -6   1   6   21.50    2.11
  -6   1   6   22.66    3.96
   6   1  -6   27.65    3.04
  -6  -1   6   29.69    5.61
  -6  -1   6   23.73    2.40
  -6  -1   6   36.59    4.97
   6   1  -6   25.64    2.77
  -6   1   6   27.34    2.85
   6   1  -6   30.31    3.04
   6  -1  -6   28.17    3.56
   6   1  -6   23.96    2.54
   6   1  -6   20.75    2.58
   6  -1  -6   20.07    2.41
   6   1  -6   27.75    2.22
   6   1  -6   32.06    2.61
   6   1  -6   23.64    2.01
   6  -1  -6   25.68    2.45
   6   1  -6   34.22    2.85
   6  -1  -6   25.52    3.23
   6  -1  -6   24.97    2.31
   6   1  -6   16.29    2.02
   6   1  -6   27.25    2.98
   6  -1  -6   22.49    2.75
  -6   1   6   25.16    6.07
  -6  -1   6   21.38    2.10
   6   1  -6   21.08    2.43
   6   1  -5  360.02   12.57
  -6   1   5  410.51   13.46
   6  -1  -5  392.81   12.51
   6  -1  -5  462.54   13.81
   6   1  -5  393.95   12.88
  -6   1   5  331.53   16.42
  -6  -1   5  433.49   19.78
  -6  -1   5  632.78   21.97
  -6  -1   5  650.46   21.83
   6   1  -5  362.28   12.64
  -6   1   5  422.85   13.39
   6   1  -5  354.03   19.47
   6  -1  -5  369.15   19.98
   6   1  -5  541.31   22.31
   6  -1  -5  351.15   17.51
  -6  -1   5  419.37   20.65
  -6   1   5  388.18   18.75
   6   1  -5  718.21   27.02
  -6  -1   5  368.76   16.58
  -6   1   5  346.88   22.03
  -6  -1   5  585.43   38.52
   6   1  -5  398.31   13.14
  -6  -1   5  376.32   12.50
  -6   1   4  407.64   22.27
  -6  -1   4  603.46   33.72
  -6  -1   4  691.16   21.57
  -6  -1   4  657.70   20.47
  -6   1   4  426.57   14.78
   6   1  -4  395.05   19.56
   6  -1  -4  370.70   18.95
   6   1  -4  731.70   25.53
   6  -1  -4  506.32   21.80
  -6  -1   4  444.98   20.04
  -6   1   4  385.83   17.29
  -6  -1   4  413.58   16.92
   6   1  -4  759.29   25.53
  -6  -1   4  769.26   21.55
   6  -1  -4  419.89   13.24
   6  -1  -4  406.37   13.20
   6   1  -3 3507.57   76.15
   6  -1  -3 3340.78   80.73
   6   1  -3 5095.80   86.83
  -6  -1   3 3273.23   78.60
  -6   1   3 3313.41   79.10
  -6  -1   3 3293.97   81.10
  -6   1   3 2837.96   75.55
   6   1  -3 5192.35   87.69
   6  -1  -3 5102.53   84.53
  -6  -1   3 2891.55   76.25
   6  -1  -3 2249.96   70.46
  -6  -1   3 4362.84   99.68
  -6  -1   2  349.42   16.43
  -6   1   2  300.77   14.47
   6   1  -2  306.34   16.07
   6  -1  -2  239.78   14.11
  -6   1   2  309.19   13.25
   6  -1  -2  280.13    9.39
   6   1  -2  350.72   13.15
  -6  -1   2  359.51   18.47
  -6  -1   1 2377.86   66.19
  -6   1   1 4210.52   93.70
  -6  -1   1 4731.44   99.03
  -6   1   1 4803.17   98.15
  -6  -1   1 3721.96   71.11
   6  -1  -1 2193.12   64.77
  -6  -1   1 2502.42   69.84
   6   1  -1 4879.30   82.17
  -6   1   1 3971.07   83.24
   6   1  -1 3528.57   94.22
   6  -1  -1 3526.52   90.58
   6   1   0    2.05    1.25
   6  -1   0    1.77    1.21
   6  -1   0    2.11    1.84
  -6   1   0    2.69    1.69
  -6  -1   0    3.06    1.27
  -6   1   0    3.37    1.19
  -6  -1   0    2.39    1.39
   6   1   0    3.70    2.21
   6   1   0    2.12    1.23
   6  -1   0    2.29    1.35
  -6  -1  -1 1631.34   37.48
  -6   1  -1 1211.50   37.24
  -6  -1  -1 1661.87   44.98
   6   1   1 1212.03   35.05
   6   1   1 1283.96   33.70
  -6   1  -1 1060.04   53.11
  -6   1  -1 1219.24   38.67
  -6  -1  -1 1495.74   49.45
   6  -1   1 1876.47   59.25
  -6  -1  -2  117.44    8.11
  -6   1  -2  114.25   11.50
   6  -1   2  211.19   17.73
  -6   1  -2  121.55   13.15
   6   1   2  152.47    9.17
  -6   1  -2  110.81   12.94
  -6  -1  -2   59.34    4.15
  -6  -1  -2  125.06   11.17
   6  -1   2  164.08   10.12
  -6  -1  -3  747.28   20.70
  -6   1  -3 1703.02   26.42
  -6  -1  -3  763.87   20.66
  -6  -1  -3 1004.44   40.12
  -6   1  -3  908.38   40.09
   6   1   3 1160.40   29.93
   6  -1   3 1282.27   32.36
   6  -1   3 1677.93   57.92
   6   1   3  558.23   33.18
   6   1   3 1092.19   23.26
   6   1   3 1223.82   23.40
  -6   1  -3 1399.39   24.45
   6  -1   3 1633.08   30.06
  -6   1  -3 1304.71   23.61
  -6  -1  -3  728.96   20.59
  -6  -1  -4  131.90    4.46
  -6   1  -4  330.90    9.71
  -6  -1  -4  142.37    6.11
   6  -1   4  310.38   27.88
   6   1   4  147.08   14.39
  -6  -1  -4   87.97    5.67
  -6   1  -4  158.13   13.81
  -6   1  -4  157.46   16.88
   6  -1   4  237.74   12.08
   6   1   4  167.81    8.56
  -6  -1  -4  243.78   17.86
  -6   1  -4  277.64   19.65
  -6   1  -4  357.92   10.42
  -6  -1  -4  131.99    4.36
  -6   1  -4  291.73    7.71
   6   1   4  214.64    7.03
   6   1   4  261.44    7.43
  -6   1  -4  280.81    8.26
   6  -1   4  259.14    9.48
  -6   1  -5  144.19    7.71
  -6   1  -5  128.67    6.07
  -6   1  -5  150.10    6.22
  -6  -1  -5   95.13    6.66
  -6  -1  -5  116.42    6.85
  -6  -1  -5   70.91    3.88
  -6   1  -5  120.91    6.41
  -6   1  -5  146.88    7.57
   6  -1   5  111.91   15.38
   6   1   5   77.14   11.26
   6  -1   5  144.91   26.63
   6  -1   5   88.90    6.09
   6   1   5   65.06    4.70
  -6  -1  -5   82.48    5.16
  -6   1  -5   99.39   10.95
  -6  -1  -5   89.44   10.23
   6   1   5   95.20    4.67
   6   1   5  119.65    5.15
  -6   1  -5  125.64    6.39
   6  -1   5  121.05    6.39
  -6   1  -5   68.00   11.28
   6  -1   5  108.95    8.21
   6   1   5   70.26    5.52
  -6  -1  -5   67.49    4.00
  -6   1  -5   72.45    6.15
  -6  -1  -5   75.17    6.08
  -6   1  -5   77.75    5.60
  -6   1  -6   16.61    2.16
  -6  -1  -6   14.88    2.11
  -6   1  -6   13.87    1.25
  -6  -1  -6   11.56    1.26
   6  -1   6   12.90    6.94
   6   1   6    9.62    4.09
   6  -1   6    6.84    2.28
  -6  -1  -6    8.17    1.91
  -6   1  -6    6.02    1.52
   6  -1   6   16.11    2.97
   6   1   6   12.70    2.34
   6  -1   6   17.25    2.23
   6  -1   6   12.52    1.13
   6   1   6   11.53    1.45
   6   1   6   14.33    1.53
   6  -1   6   16.47    2.37
  -6   1  -6   11.62    1.27
  -6   1  -6   12.58    1.71
  -6   1  -6   10.59    1.95
  -6   1  -6   14.41    2.54
  -6  -1  -6   12.47    1.35
  -6  -1  -7   29.10    1.65
  -6   1  -7   24.86    2.80
   6  -1   7   19.80    2.06
   6   1   7   16.35    2.26
   6  -1   7   10.93    2.29
  -6   1  -7   16.78    1.23
  -6  -1  -7   21.62    2.37
  -6  -1  -7   24.75    1.98
  -6   1  -7   20.45    1.03
  -6   1  -7   20.98    2.00
  -6   1  -7   20.22    2.47
  -6  -1  -7   22.91    2.65
  -6   1  -7   27.37    1.95
   6  -1   7   20.69    1.29
   6   1   7   27.21    2.02
   6  -1   7   30.19    2.15
   6  -1   7   30.96    2.21
  -6   1  -8    0.02    0.34
   6  -1   8    0.15    0.20
   6   1   8   -0.05    0.43
   6  -1   8    0.15    0.38
  -6  -1  -8    0.17    0.30
  -6   1  -8   -0.06    0.57
  -6   1  -8    0.03    0.28
  -6  -1  -8   -0.13    0.65
   6   1   8   -0.03    0.33
   6   1   8    0.20    0.27
  -6  -1  -8   -0.05    0.43
  -6   1  -8   -0.11    0.47
  -6  -1  -8    0.30    0.54
   6   1   9    9.37    0.61
   6  -1   9    8.93    0.63
  -6   2  10    8.93    1.00
  -6  -2  10    5.12    0.61
   6   2  -9    2.54    0.71
   6  -2  -9    2.39    0.84
   6  -2  -9    2.83    1.86
  -6   2   9    2.96    0.67
  -6   2   9    4.34    0.94
  -6   2   9    2.83    0.63
  -6  -2   9    3.50    0.89
   6   2  -9    2.31    0.73
   6   2  -9    2.96    0.75
   6   2  -9    5.05    0.99
  -6   2   9    2.40    0.76
  -6   2   8  163.72    6.92
  -6  -2   8  189.48    7.46
  -6  -2   8  129.27    4.77
  -6   2   8  121.75    4.84
   6   2  -8  187.55    7.41
  -6  -2   8  158.45    7.51
  -6   2   8  154.55    7.05
  -6  -2   8  174.32    9.38
  -6   2   8  128.20    5.18
  -6  -2   8  185.98    7.43
   6   2  -8  182.78    6.24
   6   2  -8  173.30    6.03
   6  -2  -8  172.57    6.89
   6   2  -8  182.68    5.82
   6   2  -8  162.85    5.95
   6  -2  -8  162.53    6.67
   6   2  -8  175.51    5.69
   6   2  -8  204.74   10.02
   6   2  -8  143.62    6.13
  -6  -2   7   77.53    8.52
  -6   2   7   45.58    5.49
  -6  -2   7   53.26    6.15
   6   2  -7   77.41    4.46
   6   2  -7   71.31    4.51
  -6   2   7   62.82    3.98
  -6  -2   7   78.14    6.04
   6   2  -7   70.29    3.60
  -6  -2   7   74.36    4.51
  -6   2   7   50.27    2.83
   6   2  -7   73.12    4.26
  -6  -2   7   72.32    4.89
  -6   2   7   74.33    4.80
  -6   2   7   70.01    4.71
   6   2  -7   51.71    3.60
  -6   2   7   62.32    8.88
   6   2  -7   56.10    3.96
  -6  -2   7   34.49    9.69
  -6  -2   7   80.30    4.71
  -6  -2   7   59.27    3.09
  -6  -2   7   84.23   10.96
  -6   2   7   52.61    6.11
  -6   2   7   57.16    6.25
   6  -2  -7   37.08    4.29
   6  -2  -7   72.12    4.45
   6   2  -7   72.94    3.52
   6   2  -7   81.83    4.09
   6  -2  -7   67.02    4.18
   6   2  -7  107.31    6.50
   6   2  -6  171.70   11.43
   6  -2  -6  146.01   11.81
  -6  -2   6  142.45    9.77
   6   2  -6  160.75    6.80
   6   2  -6  148.26    6.77
  -6   2   6  146.97    6.86
   6  -2  -6  172.24    7.41
  -6  -2   6  152.67    6.79
   6   2  -6  155.77    5.72
  -6  -2   6  146.59    7.26
  -6   2   6  153.27    7.49
  -6  -2   6   81.65    7.87
  -6  -2   6  170.87   10.37
   6  -2  -6  117.87    6.54
  -6   2   6  148.16   13.55
  -6  -2   6  144.98    6.40
   6   2  -6  142.81    6.59
  -6  -2   6  100.26   15.55
  -6  -2   6  147.94    5.64
  -6  -2   6  167.92    7.04
   6  -2  -6  145.39    5.97
  -6   2   6  122.07    9.23
   6   2  -6  201.12   12.71
   6  -2  -6  164.34    7.03
   6  -2  -6  140.33    6.66
   6   2  -6  184.95    6.41
   6  -2  -6  146.04    6.31
  -6  -2   5    1.50    0.90
  -6   2   5    1.30    1.61
  -6  -2   5   -0.61    2.13
  -6   2   5    1.72    1.53
  -6  -2   5    1.01    1.14
  -6   2   5    3.36    1.04
   6  -2  -5    2.33    1.10
  -6  -2   5    1.69    0.90
  -6  -2   5    1.80    0.78
   6  -2  -5    1.79    0.88
   6  -2  -5    1.64    0.82
  -6  -2   5    1.26    1.14
   6   2  -5    2.57    1.01
  -6   2   5    2.76    0.99
  -6  -2   5    1.11    1.24
  -6  -2   5    2.07    1.45
   6  -2  -5    1.89    1.75
   6   2  -5    2.65    1.55
   6   2  -5    2.25    1.70
  -6  -2   4 1948.46   39.40
  -6   2   4 1217.47   46.06
  -6   2   4 1241.59   34.68
  -6  -2   4 1718.15   41.69
  -6  -2   4 1694.71   41.22
   6   2  -4 1348.44   35.02
  -6   2   4 1248.69   36.03
  -6  -2   4 1497.26   40.23
  -6  -2   4 1807.78   40.25
   6  -2  -4 1348.70   34.57
   6   2  -4 1298.79   34.47
   6   2  -4 1432.65   44.61
   6  -2  -4 1324.86   43.67
   6   2  -4 1508.33   40.48
  -6  -2   4 1462.16   41.74
   6  -2  -4 1557.73   47.03
   6   2  -4 2052.27   49.66
  -6   2   4 1274.39   39.67
   6   2  -4 1735.26   43.27
  -6  -2   4 1265.16   40.39
  -6  -2   3    8.10    1.80
   6   2  -3    6.01    1.23
   6  -2  -3    5.56    1.64
   6  -2  -3    4.99    0.98
   6   2  -3    4.92    1.05
  -6  -2   3    9.82    1.99
   6  -2  -3    4.42    1.04
   6   2  -3   10.35    3.11
  -6   2   3    6.28    1.67
  -6   2   3    7.18    2.19
  -6  -2   3    6.93    2.21
  -6   2   3    5.91    2.26
   6  -2  -3    5.95    2.38
   6   2  -3    6.62    2.44
   6  -2  -3    5.63    2.12
   6   2  -3   11.81    3.01
   6   2  -3    9.66    2.29
  -6  -2   3    5.82    3.17
   6   2  -2 5181.46   84.20
   6   2  -2 5644.41   88.35
  -6   2   2 3978.21   76.14
  -6  -2   2 2609.30   73.45
  -6   2   2 3635.91   79.95
   6   2  -2 5168.35   78.85
  -6  -2   2 4833.84   91.01
  -6   2   2 4097.61   85.09
  -6   2   1  236.77   14.32
  -6  -2   1  180.91   12.09
  -6   2   1  175.62   11.92
  -6  -2   1  195.15   15.84
  -6   2   1  220.82   13.98
   6   2  -1  169.22    8.17
   6   2  -1  237.67   10.97
   6   2  -1  212.51   16.44
   6  -2  -1  195.72   14.49
  -6   2   0 1685.97   46.73
  -6  -2   0 1598.69   67.72
   6   2   0 1763.10   41.65
   6   2   0 1398.52   39.42
   6   2   0 1332.83   41.43
   6  -2   0 1335.03   41.62
  -6  -2  -1  239.05   11.13
  -6   2  -1  261.51   12.45
   6   2   1  286.80   12.70
   6  -2   1  363.41   15.43
  -6  -2  -1  300.41   17.54
   6   2   1  287.32   11.26
   6   2   1  213.76    8.77
  -6   2  -1  221.69   22.49
   6   2   1  351.78   11.93
  -6  -2  -1  300.01   14.70
  -6   2  -1  261.83   12.68
  -6  -2  -2 1598.13   45.40
  -6   2  -2 2699.06   47.00
   6   2   2 1584.14   54.44
   6  -2   2 3598.48   70.63
  -6   2  -2 2242.81   68.56
  -6  -2  -2 2137.05   58.89
  -6   2  -2 2402.60   46.25
  -6   2  -2 2296.55   46.19
  -6   2  -2 1921.12   76.12
  -6  -2  -2 1614.92   49.56
   6  -2   2 2399.46   48.31
   6  -2   2 1567.39   46.00
  -6   2  -2 2217.12   46.18
   6  -2   3    3.64    0.82
   6  -2   3    1.08    0.56
  -6   2  -3    2.30    0.63
   6  -2   3    1.00    0.46
   6   2   3    1.38    0.90
   6   2   3    1.68    2.43
  -6  -2  -3    1.36    1.18
  -6  -2  -3    1.31    0.44
  -6   2  -3    1.75    0.58
  -6   2  -3    2.01    0.63
  -6   2  -3    7.32    3.39
  -6  -2  -3    2.76    2.14
  -6   2  -3    1.31    0.49
  -6   2  -3    2.43    0.58
  -6   2  -3    1.79    2.94
   6  -2   3    2.15    1.63
   6   2   3    1.24    0.74
  -6  -2  -3    0.51    0.66
   6  -2   4  286.53   10.24
   6  -2   4  272.16    9.41
  -6   2  -4  437.98   10.69
   6  -2   4  322.97    9.74
   6   2   4  377.54   10.00
   6  -2   4  274.03   10.16
  -6  -2  -4  289.39    8.81
  -6   2  -4  352.52    9.08
   6   2   4  326.85   13.92
   6   2   4  236.06   11.21
  -6   2  -4  240.46   21.15
  -6   2  -4  273.74   20.88
  -6  -2  -4  236.85   13.13
   6  -2   4  403.43   18.19
  -6   2  -4  418.63   23.49
  -6  -2  -4  337.84   20.07
  -6   2  -4  412.40   10.17
   6  -2   4  473.73   37.82
  -6   2  -5    1.01    0.77
  -6   2  -5    0.47    1.10
  -6  -2  -5    1.52    0.85
   6   2   5    1.55    0.58
   6  -2   5    1.76    0.60
   6  -2   5    0.74    0.58
   6  -2   5    0.64    0.41
   6   2   5    1.00    0.50
  -6   2  -5    3.41    1.13
   6  -2   5    1.28    0.63
  -6   2  -5    1.02    1.10
  -6  -2  -5    1.03    0.48
   6  -2   5    1.20    4.20
   6  -2   5    0.99    2.08
   6  -2   5    3.00    1.63
  -6  -2  -5    0.64    1.24
  -6   2  -5    0.74    1.45
  -6  -2  -5    0.87    0.73
   6  -2   5    0.24    1.13
  -6  -2  -5    1.14    0.99
  -6   2  -5    1.02    1.03
  -6  -2  -5    1.47    1.07
  -6   2  -6   26.98    2.83
  -6   2  -6   11.22    2.17
  -6  -2  -6   15.74    2.17
   6  -2   6   11.86    1.57
  -6   2  -6   30.08    3.78
  -6  -2  -6   13.10    1.16
   6  -2   6    4.59    5.98
   6   2   6   13.15    4.67
   6  -2   6   14.64    2.24
  -6  -2  -6   15.10    2.31
  -6  -2  -6   11.06    2.32
   6  -2   6   18.33    3.60
  -6  -2  -6   14.30    1.55
  -6  -2  -6   12.02    2.08
  -6   2  -6   11.30    1.73
   6  -2   6   12.86    1.41
  -6   2  -6   19.62    2.75
   6  -2   6   17.25    1.54
   6   2   6   12.17    1.34
   6   2   6   16.29    1.49
   6  -2   7   16.21    1.93
   6   2   7   15.92    2.02
  -6   2  -7   10.10    2.04
  -6  -2  -7   16.25    2.10
   6  -2   7   13.71    1.31
  -6   2  -7   19.44    1.70
  -6   2  -7   13.90    0.87
  -6  -2  -7   21.91    1.64
  -6  -2  -7   17.05    2.36
  -6   2  -7   14.77    2.06
   6   2   7   20.72    1.79
   6   2   7   17.82    1.53
   6  -2   7   17.46    1.27
  -6   2  -8   38.12    1.94
  -6   2  -8   23.44    1.03
   6  -2   8   22.08    1.16
   6   2   8   24.61    1.83
   6  -2   8   16.41    1.44
   6  -2   8   17.44    1.54
   6   2   8   28.32    1.73
   6   2   8   32.70    2.00
   6  -2   8   22.36    1.19
  -6  -2  -8    8.25    2.13
  -6  -2  -8   17.25    1.79
  -6  -2  -8   33.67    1.49
  -6   2  -8    9.98    1.58
  -6   2  -8   29.85    1.49
  -6   2  -9    1.07    0.17
   6  -2   9    1.29    0.22
   6  -3  -9    5.08    0.88
  -6  -3   9    6.65    0.67
   6  -3  -9    7.04    1.67
  -6  -3   9    5.53    0.88
   6  -3  -9    3.20    1.57
  -6   3   9    5.27    0.68
   6   3  -9    6.55    1.04
   6   3  -9    9.17    1.33
   6   3  -9    5.35    0.67
  -6   3   9    4.67    0.64
   6   3  -9    5.97    0.95
  -6   3   9    5.74    0.91
  -6   3   9    6.27    0.99
  -6   3   8    1.36    0.64
   6   3  -8    1.39    0.69
   6   3  -8    1.41    0.64
   6   3  -8    0.85    0.65
   6  -3  -8    1.28    0.99
  -6   3   8    1.22    0.65
   6   3  -8    1.60    0.63
  -6  -3   8    1.17    0.83
  -6   3   8    0.97    0.46
  -6  -3   8    1.02    0.89
   6   3  -8    1.42    0.95
   6   3  -8    1.03    0.61
   6   3  -8    0.80    1.32
   6   3  -8    0.87    0.60
   6  -3  -8    0.91    1.68
  -6  -3   8    1.25    0.48
   6   3  -7   78.21    4.18
  -6   3   7   67.21    3.81
  -6  -3   7   88.50    5.23
   6   3  -7   77.92    3.55
   6   3  -7   84.18    3.76
   6   3  -7   84.13    4.20
  -6   3   7   77.20    4.61
  -6   3   7   77.29    4.65
   6   3  -7   50.34    3.34
  -6   3   7   66.07    8.62
   6   3  -7   55.78    3.68
   6   3  -7   71.82    4.42
  -6  -3   7   87.17    4.10
   6  -3  -7   71.16    3.95
   6  -3  -7   68.26    3.76
   6  -3  -7   76.71    4.85
   6   3  -7   95.56    4.24
  -6   3   7   59.98    6.48
  -6   3   6   41.27    3.49
   6   3  -6   30.01    3.40
  -6   3   6   40.67    6.79
   6   3  -6   36.90    3.14
   6   3  -6   42.26    5.59
  -6   3   6   25.49    3.76
  -6  -3   6   48.46    3.85
  -6  -3   6   41.58    2.78
   6  -3  -6   35.54    2.63
   6   3  -6   47.16    5.44
   6  -3  -6   32.84    5.79
  -6  -3   6   47.94    6.42
  -6   3   6   28.07    4.28
  -6  -3   6   54.55    6.57
  -6  -3   6   44.58    3.66
   6   3  -6   40.12    2.51
   6   3  -6   39.36    3.41
  -6   3   6   39.86    3.10
   6   3  -6   40.77    3.42
   6   3  -6   42.29    3.16
   6  -3  -6   37.50    3.37
   6   3  -6   41.00    2.58
   6  -3  -6   14.45    2.86
   6   3  -5  985.55   44.58
   6   3  -5  958.25   25.55
   6  -3  -5  946.14   24.67
   6   3  -5  949.56   23.15
  -6  -3   5  997.63   25.73
  -6  -3   5 1244.69   35.24
   6   3  -5 1031.29   25.99
  -6   3   5  949.38   25.04
  -6   3   5  857.86   36.11
  -6  -3   5 1186.51   27.91
  -6  -3   5  289.77   37.58
   6  -3  -5  933.32   23.97
  -6  -3   5 1064.64   26.19
  -6  -3   5  919.04   23.50
   6   3  -5 1250.20   37.25
  -6   3   5  683.01   26.84
   6   3  -5 1046.45   31.60
   6  -3  -5  896.68   23.97
   6  -3  -5  916.94   25.23
   6   3  -5  896.98   22.81
   6  -3  -5  512.86   25.40
   6  -3  -5  940.53   34.87
  -6   3   5  765.14   28.54
   6   3  -5  919.21   29.12
  -6  -3   5 1049.71   34.01
   6  -3  -4    2.13    0.89
   6   3  -4    3.07    0.93
   6  -3  -4    1.34    1.10
  -6  -3   4    1.31    0.85
  -6   3   4    0.32    1.60
   6   3  -4    1.94    0.96
  -6  -3   4    1.25    2.19
  -6  -3   4    0.59    1.04
  -6   3   4    0.78    0.91
   6   3  -4    1.69    1.26
   6   3  -4    1.65    0.99
  -6   3   4    0.28    0.81
  -6   3   4    1.42    1.42
   6  -3  -3  454.68   18.54
   6   3  -3  498.56   20.59
   6  -3  -3  398.07   17.94
  -6   3   3  484.16   20.00
   6   3  -3  405.24   14.36
  -6  -3   3  448.15   18.93
   6  -3  -3  447.56   21.14
   6  -3  -3  422.21   12.95
   6   3  -3  445.90   12.82
   6   3  -3  463.46   13.55
   6   3  -3  494.73   18.46
  -6   3   3  428.60   18.99
   6  -3  -2  101.08    5.08
   6  -3  -2  102.61    9.52
  -6  -3   2  118.89   11.95
  -6   3   2  123.17   12.19
   6   3  -2  104.89    5.45
  -6  -3   2  116.15    5.83
   6   3  -2  117.57    7.87
  -6   3   2  120.28    9.28
  -6  -3   1 3582.54  112.68
  -6  -3   1 2802.20   76.05
  -6   3   1 2154.33   72.73
   6   3  -1 4159.12   88.62
   6  -3  -1 3485.90   82.48
   6   3  -1 4077.71   78.29
   6   3  -1 3286.77   75.07
  -6   3   1 4527.95   93.73
  -6  -3   0    2.69    4.43
  -6  -3   0    1.58    1.95
   6   3   0   -3.40    8.90
   6  -3   0   -3.88    7.31
   6   3   0    1.29    1.01
  -6   3   0    1.00    1.64
   6   3   0    2.21    1.30
  -6  -3   0    1.82    1.00
  -6   3   0    1.44    2.01
  -6   3   0    1.28    2.01
  -6  -3  -1 2129.52   56.87
  -6  -3  -1  532.61   43.56
  -6   3  -1 1614.09   45.65
  -6   3  -1 1671.30   44.82
   6   3   1 1455.34   38.84
   6  -3   1 1804.66   42.14
   6  -3   1 1729.21   36.58
  -6   3  -1 1533.13   33.91
  -6   3  -1 1194.39   66.83
   6   3   1 1758.47   40.68
  -6   3  -1 1716.49   63.56
   6   3   1 1395.97   42.10
   6   3   1 1629.68   43.23
   6   3   1 2447.28   47.82
   6  -3   1 2540.67   53.34
  -6   3  -1 1681.87   44.42
  -6   3  -2   76.27    2.90
   6  -3   2   80.34    8.50
   6   3   2   63.30    6.43
  -6  -3  -2   66.52    8.37
   6   3   2   43.58    5.53
   6   3   2   56.37    4.49
  -6   3  -2   74.25   12.83
   6  -3   2  104.43   12.64
  -6   3  -2   86.49    3.21
   6  -3   2   96.44    5.24
   6  -3   2  112.74   12.28
  -6  -3  -2   43.98    4.86
  -6   3  -2   49.21    7.18
   6  -3   3   74.83    3.64
   6  -3   3  124.66    5.64
  -6  -3  -3   77.57    3.70
  -6   3  -3  115.99    3.98
   6   3   3   69.96   10.02
   6  -3   3  152.77   19.61
  -6  -3  -3   63.69    7.71
  -6   3  -3  175.10   15.92
  -6  -3  -3  112.86   10.89
  -6   3  -3   76.69   14.91
  -6  -3  -3   89.18    6.77
   6  -3   3  141.51   12.64
  -6   3  -3   97.99    3.62
   6  -3   4    4.07    4.70
   6   3   4    5.30    2.94
  -6   3  -4    1.91    3.33
   6  -3   4    6.66    2.97
  -6   3  -4    5.18    3.48
  -6  -3  -4    2.58    1.35
  -6   3  -4    1.29    2.53
  -6   3  -4    3.53    0.78
  -6   3  -4    4.78    0.82
  -6   3  -4    6.08    1.88
   6  -3   4    7.99    2.15
  -6  -3  -4    4.45    1.35
  -6  -3  -4    4.30    1.18
   6  -3   4    2.70    0.70
   6  -3   4    2.70    0.68
   6  -3   4    4.28    1.14
  -6  -3  -4    2.51    0.74
  -6   3  -4    3.71    0.91
  -6  -3  -4    3.84    1.16
  -6  -3  -4    2.48    0.77
  -6  -3  -4    2.65    1.61
  -6  -3  -4    3.52    1.22
  -6   3  -4    6.19    3.02
   6  -3   4    3.60    2.13
   6  -3   4    6.37    2.03
  -6  -3  -4    2.36    0.99
  -6   3  -4    2.08    1.42
  -6   3  -5  180.26   18.97
  -6  -3  -5  280.37   12.70
  -6   3  -5  216.99   18.72
  -6   3  -5  162.67   19.03
  -6   3  -5  476.02   10.80
  -6   3  -5  285.39   12.65
  -6  -3  -5  293.82   11.11
   6   3   5  238.01    8.03
   6  -3   5  332.18    9.65
   6   3   5  275.21    8.09
  -6   3  -5  526.37   11.92
   6  -3   5  263.14    8.49
  -6  -3  -5  271.99    8.29
  -6  -3  -5  183.75    8.81
   6  -3   5  353.48   11.66
   6  -3   5  479.42   17.56
   6  -3   5  272.56   16.44
  -6   3  -5  454.15   26.53
  -6  -3  -5  273.49   17.18
  -6  -3  -5  277.62   10.87
  -6  -3  -5  293.12   11.29
  -6   3  -5  300.17   12.29
   6   3   5  292.72   20.70
   6  -3   5  225.36   32.03
  -6   3  -6   11.57    1.70
  -6   3  -6   13.40    2.45
  -6   3  -6    9.62    1.57
  -6   3  -6    3.61    1.44
  -6  -3  -6    7.90    1.64
   6  -3   6    4.61    0.81
  -6   3  -6   11.71    1.93
   6  -3   6    7.06    1.08
   6   3   6    6.49    0.90
   6   3   6    5.21    0.85
  -6   3  -6   15.02    2.40
   6  -3   6    3.27    3.28
   6   3   6    3.29    2.33
   6   3   6    7.64    3.58
   6  -3   6    1.11    2.74
   6  -3   6    3.66    2.22
   6  -3   6    6.49    1.82
  -6  -3  -6    5.45    1.58
  -6  -3  -6    6.20    0.92
  -6   3  -6    5.30    1.42
  -6   3  -6    8.14    1.84
  -6  -3  -6    6.42    1.67
  -6   3  -6    1.31    2.02
  -6   3  -7   18.52    1.80
   6  -3   7    7.68    1.82
   6  -3   7   10.40    1.59
   6   3   7   15.77    1.73
   6  -3   7   12.28    1.52
  -6  -3  -7   16.46    2.07
  -6   3  -7    8.51    1.78
  -6  -3  -7   13.98    2.01
   6   3   7   18.72    1.49
   6  -3   7   16.47    1.38
   6   3   7   19.91    1.69
  -6   3  -7   11.58    1.43
  -6   3  -7   12.87    1.76
   6   3   8    0.02    0.20
  -6  -3  -8   -0.04    0.48
  -6  -3  -8    0.05    0.46
  -6   3  -8    0.14    0.14
  -6   3  -8   -0.09    0.29
   6   3   8    0.11    0.21
   6  -3   8    0.05    0.13
   6   3   8    0.20    0.29
   6   4  -9   12.17    1.14
   6  -4  -9   15.59    1.93
   6  -4  -9   11.84    1.65
  -6   4   8   48.54    2.71
   6   4  -8   48.77    3.20
   6   4  -8   40.05    2.73
   6   4  -8   47.54    2.79
   6  -4  -8   48.87    3.03
  -6  -4   8   61.07    2.75
   6  -4  -8   59.25    4.10
   6  -4  -8   31.29    4.27
   6   4  -8   66.54    3.32
   6   4  -8   58.09    2.63
  -6   4   8   49.66    2.94
   6   4  -8   54.58    2.56
   6  -4  -8   54.97    4.46
   6   4  -8   86.08    4.92
   6   4  -7   18.81    2.15
   6   4  -7   16.28    1.46
   6   4  -7   16.54    1.49
   6  -4  -7   19.48    3.64
  -6   4   7   13.59    1.70
  -6   4   7   12.24    1.69
   6   4  -7   10.96    1.58
   6   4  -7   10.97    1.48
   6  -4  -7   10.69    1.86
   6  -4  -7   14.89    1.75
   6  -4  -7   14.38    1.72
   6  -4  -7   18.72    3.30
  -6  -4   7   17.10    1.72
   6  -4  -7    8.78    2.22
   6   4  -7   18.54    1.66
  -6   4   6  115.59    9.19
   6   4  -6  184.55   11.47
   6  -4  -6  140.21   12.33
   6   4  -6  155.15    9.65
   6   4  -6  172.41    7.47
   6   4  -6  170.33    6.55
  -6   4   6  144.43    6.19
   6   4  -6  162.36    7.19
   6   4  -6  174.88    7.62
  -6  -4   6  189.90    9.52
   6   4  -6  162.80    5.65
   6  -4  -6  125.47    7.34
  -6  -4   6  208.82   11.29
  -6   4   6  152.21    6.93
   6   4  -6  172.94    7.69
  -6   4   6  134.03   12.03
   6  -4  -6  133.82    6.62
   6  -4  -6  148.88    6.01
   6  -4  -6  146.31    6.74
   6  -4  -6  142.64    6.11
  -6  -4   6  183.73    6.63
   6  -4  -6  203.66   11.20
   6   4  -6  164.88    5.66
   6   4  -5  193.32   12.57
  -6   4   5  113.63    9.25
   6   4  -5  138.95    9.52
   6  -4  -5  144.80   11.97
   6   4  -5  134.51    8.30
   6   4  -5  157.84    7.18
   6   4  -5  160.28    7.24
  -6  -4   5  154.48    8.38
   6   4  -5  154.08    5.34
   6  -4  -5  116.63    6.94
  -6  -4   5  176.00    9.91
   6   4  -5  171.93    7.35
  -6   4   5  149.75   12.83
   6   4  -5  101.50    7.26
   6  -4  -5  136.44    6.36
   6  -4  -5  131.14    5.60
   6  -4  -5  144.99    6.93
  -6  -4   5  119.92   11.36
   6  -4  -5  137.67    5.84
   6  -4  -5  169.87    9.98
  -6  -4   5  168.13    6.23
   6   4  -5  132.04    4.80
   6  -4  -5   80.05    6.45
   6   4  -4  768.70   25.94
  -6   4   4  602.63   24.12
   6  -4  -4  767.69   30.58
   6   4  -4  610.20   20.35
  -6  -4   4  642.63   25.99
   6  -4  -4  501.94   18.65
   6  -4  -4  896.91   24.47
   6   4  -4  764.47   19.89
  -6   4   4  670.74   30.25
   6  -4  -4  576.93   17.92
   6  -4  -4  659.46   17.77
   6  -4  -4  613.96   23.95
   6  -4  -4  705.22   18.53
  -6  -4   4  637.01   30.75
  -6  -4   4  826.62   18.52
   6  -4  -4  322.20   18.72
   6  -4  -4  717.86   21.41
  -6  -4   4  765.20   18.16
   6  -4  -3   53.49    5.60
   6   4  -3   65.78    5.68
   6   4  -3   60.92    4.44
  -6  -4   3   60.88    8.05
   6  -4  -3   78.52    9.22
  -6  -4   3   75.61    4.88
   6   4  -3   71.75    6.50
  -6   4   3   74.54    8.47
   6   4  -3   72.00    4.35
   6  -4  -3   68.97    4.42
   6  -4  -2 1158.85   34.86
   6  -4  -2 1385.07   44.54
  -6  -4   2 1097.39   35.40
  -6  -4   2 1154.28   46.20
   6  -4  -2 1325.86   31.88
   6   4  -2 1234.34   35.49
  -6   4   2 1683.46   46.92
   6   4  -2 1044.97   33.46
   6  -4  -2 1474.61   33.72
  -6  -4   2 1489.11   33.64
  -6  -4   1  350.25   11.38
   6  -4  -1  332.51   10.76
   6  -4  -1  375.18   19.47
  -6   4   1  353.40   31.84
   6   4  -1  338.97   13.31
   6   4  -1  333.38   13.28
  -6   4   0  855.66   52.14
   6   4   0 1242.08   34.19
   6   4   0 1213.74   32.77
  -6   4   0 1289.41   40.98
  -6  -4   0  677.76   58.28
  -6  -4   0 1207.94   47.04
   6  -4   0 1235.43   29.60
   6  -4   0  996.19   33.76
   6  -4   0 1392.18   44.14
  -6   4   0 1177.66   40.38
  -6  -4  -1  102.55   11.73
  -6  -4  -1   13.78    6.25
  -6   4  -1   73.11    8.11
  -6   4  -1   78.48    7.79
  -6   4  -1   60.12   13.78
   6   4   1   66.77    5.19
   6   4   1   62.52    6.39
  -6   4  -1  111.27   13.11
   6   4   1   74.09    6.52
  -6   4  -1   65.77    7.06
   6   4   1  118.31    9.22
  -6   4  -1   70.43    2.59
   6  -4   1   65.99    8.64
  -6   4  -2  704.00   16.43
   6  -4   2  980.34   23.23
  -6   4  -2  811.13   16.80
   6  -4   2  613.09   21.35
  -6  -4  -2  795.59   35.60
  -6  -4  -2  778.18   26.24
  -6   4  -2  548.99   46.45
   6  -4   2  765.31   30.98
   6   4   2  673.59   20.91
  -6   4  -2  873.68   47.22
   6  -4   3  157.08   16.84
  -6  -4  -3   38.39    6.45
  -6   4  -3  105.30    3.82
   6  -4   3  203.14   11.20
  -6  -4  -3   99.61    5.65
   6  -4   3  136.17    7.15
  -6   4  -3  125.78    4.31
  -6  -4  -3  101.81    5.82
  -6  -4  -3   89.61    3.88
   6  -4   3   82.44    7.13
  -6  -4  -3   61.62    8.49
  -6  -4  -3   74.52    3.75
  -6  -4  -3   24.38    7.46
   6  -4   3  153.16   10.40
  -6  -4  -3   97.06    5.92
  -6  -4  -3   74.05    7.08
   6  -4   3  130.49    7.43
   6  -4   3  125.61    7.68
   6   4   3   83.18   10.97
   6   4   4  261.30   19.47
   6  -4   4  400.62   23.83
  -6   4  -4  166.74   22.12
  -6   4  -4  228.10   24.67
  -6   4  -4  171.83   22.15
  -6   4  -4  360.33    9.31
  -6   4  -4  340.85    9.09
  -6  -4  -4  269.48   10.97
  -6  -4  -4  236.13   10.27
  -6   4  -4  356.67    9.26
   6  -4   4  333.49   11.27
  -6   4  -4  407.63    9.93
  -6  -4  -4  268.00   10.78
  -6  -4  -4  171.93   18.40
  -6  -4  -4  249.79    8.88
  -6  -4  -4  221.08   14.19
   6  -4   4  373.79   14.98
   6  -4   4  247.56   14.72
   6  -4   4  481.93   16.66
  -6   4  -4  287.70   13.81
  -6  -4  -4  223.73   10.02
  -6   4  -5   80.58    3.55
  -6   4  -5   75.46    3.39
  -6   4  -5   47.21    4.84
  -6  -4  -5   53.02    4.12
   6   4   5   41.55    2.34
   6  -4   5   61.64    3.69
  -6   4  -5   49.05    4.45
  -6  -4  -5   39.20    3.67
  -6  -4  -5   34.27    3.08
   6  -4   5   19.71    4.12
   6  -4   5   69.54    6.14
   6  -4   5   66.69    4.89
  -6  -4  -5   46.90    3.89
   6  -4   5   55.33    4.85
   6   4   5   42.52    7.57
   6  -4   5   76.80    9.21
  -6   4  -5   26.83    7.83
  -6   4  -5   33.09    7.74
  -6   4  -5   23.30    7.29
   6  -4   6   24.39    2.02
   6   4   6   24.58    1.71
  -6   4  -6   38.03    2.65
  -6   4  -6   49.21    3.37
  -6  -4  -6   17.11    2.16
   6  -4   6    7.29    2.08
   6  -4   6   27.24    3.69
   6  -4   6   24.61    2.60
  -6  -4  -6   25.39    2.63
  -6  -4  -6   23.90    2.75
  -6   4  -6   17.28    2.66
  -6   4  -6   15.75    2.02
  -6   4  -6   15.43    2.29
  -6   4  -6   48.13    3.56
  -6   4  -6   31.16    2.19
  -6   4  -7    4.59    0.84
   6  -4   7    1.73    0.73
   6  -4   7    3.30    0.77
   6   4   7    4.17    0.75
  -6   4  -7    4.78    0.82
  -6   4  -7    3.54    0.78
   6   4   7    6.47    0.93
   6  -4   7    5.68    0.83
  -6   4  -7    5.63    0.87
   6   4   7    4.18    0.68
  -6  -4  -7    4.45    1.13
  -6  -4  -7    4.21    1.21
   6  -4   7    2.18    0.72
  -6  -4  -8    8.47    0.86
   6  -4   8    8.58    0.63
  -6   4  -8    9.09    0.56
   6   5  -8    7.02    0.93
   6   5  -8    5.69    0.83
   6  -5  -8    7.07    1.19
  -6  -5   8    7.05    0.68
   6  -5  -8   10.29    1.98
   6  -5  -8    8.94    1.73
   6   5  -8   11.39    1.15
   6   5  -8    8.75    0.83
  -6  -5   8    9.85    1.56
  -6  -5   8   13.44    1.25
  -6   5   8    8.67    0.97
  -6   5   7   87.70    4.01
   6   5  -7   71.03    3.91
   6   5  -7   76.82    4.08
   6   5  -7   91.61    4.59
   6  -5  -7   68.40    3.28
   6  -5  -7   95.83    4.71
  -6  -5   7  136.59    4.88
  -6  -5   7  116.97    6.20
   6  -5  -7  100.84    5.89
   6  -5  -7  108.83    4.66
   6  -5  -7   54.35    6.26
   6   5  -7  101.03    3.61
   6   5  -7  124.70    4.06
  -6   5   7   91.59    4.31
   6   5  -7  111.47    5.05
   6   5  -7  115.43    3.86
   6  -5  -7   72.99    5.82
   6   5  -6   26.90    2.63
   6   5  -6   25.13    2.54
   6   5  -6   25.89    2.63
   6   5  -6   28.52    2.01
   6  -5  -6   25.64    4.72
  -6   5   6   21.85    2.15
   6   5  -6   21.88    2.48
   6   5  -6   20.95    2.37
   6  -5  -6   16.34    2.28
   6  -5  -6   15.88    1.55
   6  -5  -6   20.90    2.00
   6  -5  -6   22.35    2.38
   6  -5  -6   20.02    3.19
   6  -5  -6   21.33    2.17
  -6  -5   6   25.67    3.18
  -6  -5   6   27.70    2.43
   6   5  -6   24.35    1.69
   6  -5  -6   27.64    4.25
   6   5  -5   84.21    8.21
   6   5  -5   73.01    7.11
  -6   5   5   51.45    6.29
   6   5  -5   82.66    4.93
   6   5  -5   74.62    4.79
   6   5  -5   83.78    4.78
  -6   5   5   65.80    8.25
   6   5  -5   81.75    5.08
   6  -5  -5   55.67    4.31
   6  -5  -5   66.66    3.83
   6  -5  -5   69.28    4.64
   6  -5  -5   58.92    5.17
   6  -5  -5   69.96    4.14
   6  -5  -5  124.06   10.10
   6  -5  -5   61.42    8.10
  -6  -5   5   93.47    4.64
  -6  -5   5   78.95    5.57
   6   5  -5   67.07    3.02
   6  -5  -5  105.96    8.20
   6   5  -4    2.90    1.62
  -6   5   4    0.43    1.06
   6   5  -4    3.17    1.16
  -6   5   4   -0.34    1.18
   6  -5  -4    1.67    0.75
   6  -5  -4    4.59    1.55
   6  -5  -4    0.70    0.57
   6  -5  -4    1.05    0.93
  -6  -5   4    2.20    1.74
   6  -5  -4    3.21    1.08
   6  -5  -4    3.02    2.25
   6   5  -4    2.06    1.50
   6  -5  -4    0.32    1.02
  -6  -5   4    0.33    0.89
  -6  -5   4    1.32    0.83
   6  -5  -4    1.64    1.61
   6  -5  -4    2.03    1.96
   6  -5  -3 1068.23   32.05
  -6  -5   3 1556.57   31.21
   6  -5  -3 1131.04   30.87
   6  -5  -3 1107.89   28.89
   6  -5  -3 1199.64   30.35
   6  -5  -3 1270.30   29.83
   6  -5  -3 1164.77   31.29
  -6  -5   3 1074.89   42.89
  -6  -5   3 1369.66   28.81
   6  -5  -3  815.55   29.61
   6  -5  -3 1538.74   32.67
   6  -5  -3  940.14   30.26
   6   5  -3 1128.75   34.37
   6   5  -3  930.17   31.47
  -6   5   3 1200.06   39.87
   6  -5  -3  909.81   30.79
   6  -5  -3 1275.93   44.40
  -6  -5   3 1052.36   32.17
   6   5  -2   80.67    6.05
   6   5  -2  100.64    6.86
  -6   5   2  146.70   13.88
  -6  -5   2  118.62    5.32
  -6  -5   2   91.33   11.21
   6  -5  -2  106.31    6.43
  -6  -5   2  125.15    5.13
   6  -5  -2   95.86    5.82
   6  -5  -2  120.59   11.67
  -6  -5   2   94.30    5.14
  -6  -5   2  129.60    5.58
   6  -5  -2  131.16    6.59
   6  -5  -2  143.34    9.46
   6  -5  -2  141.16    7.49
   6  -5  -2  138.65    6.50
  -6  -5   2   90.65    6.09
  -6  -5   2  153.81    7.44
  -6  -5   1  565.65   16.90
  -6  -5   1 1001.26   22.99
  -6  -5   1  582.23   17.52
  -6  -5   1  800.13   19.19
   6  -5  -1  866.01   22.31
   6  -5  -1  967.82   29.35
   6  -5  -1  810.99   22.05
   6   5  -1  617.60   20.98
   6   5  -1  598.49   21.00
   6   5  -1  691.18   22.77
   6  -5  -1  682.74   28.87
  -6   5   1  682.22   32.41
  -6  -5   0    2.96    2.45
  -6  -5   0    1.63    1.64
  -6  -5   0   -1.15    4.02
  -6  -5   0    1.21    0.66
  -6  -5   0    0.48    0.58
   6  -5   0    1.30    1.33
   6  -5   0   -0.98    3.26
  -6   5   0   -1.19    8.05
   6   5   0    1.79    1.34
  -6   5   0   -0.54    1.42
   6  -5   0    3.34    2.00
   6   5   0    0.69    1.02
  -6   5   0    1.49    1.57
  -6   5  -1  262.17   37.62
   6  -5   1  717.08   27.63
  -6   5  -1  414.26   21.46
  -6   5  -1  397.82   23.18
  -6  -5  -1  657.59   17.41
  -6  -5  -1  579.28   13.48
   6  -5   1  602.31   16.91
  -6  -5  -1  564.51   13.50
  -6  -5  -1  577.48   16.86
  -6  -5  -1  618.82   33.39
  -6  -5  -1  337.33   11.53
   6  -5   1  978.95   30.76
   6  -5   1  523.05   17.80
   6  -5   1  713.84   18.21
   6   5   1  651.63   22.22
  -6   5  -1  619.30   43.00
   6   5   1  433.72   16.83
   6   5   1  355.00   18.25
   6   5   2  108.72   10.41
   6   5   2  106.34    6.58
  -6   5  -2   89.01   19.83
  -6  -5  -2  107.02    4.64
   6  -5   2  286.47   13.79
  -6  -5  -2  122.17   13.38
  -6  -5  -2  153.87    5.74
  -6  -5  -2   21.52    7.48
  -6  -5  -2  113.25    6.21
   6  -5   2  239.54   14.43
  -6  -5  -2  149.95    7.41
  -6  -5  -2   78.72    5.81
  -6  -5  -2  126.15    6.19
  -6  -5  -2  126.49    6.32
   6  -5   2  235.01   11.12
  -6   5  -2  118.99    4.00
  -6   5  -2  103.04    3.63
   6  -5   2  152.78    7.57
   6   5   3  553.53   29.79
  -6   5  -3  616.74   14.31
  -6  -5  -3  564.11   17.66
   6  -5   3  839.93   22.39
   6  -5   3  708.58   21.06
  -6  -5  -3  364.03   23.75
   6  -5   3  990.83   27.73
  -6  -5  -3  218.86   24.12
  -6  -5  -3  437.62   14.32
  -6  -5  -3  541.59   17.24
  -6  -5  -3  532.44   17.08
  -6  -5  -3  536.03   17.21
  -6   5  -3  555.41   14.01
  -6   5  -3  592.42   14.19
  -6   5  -3  378.48   39.16
  -6   5  -4    1.88    0.61
  -6   5  -4    1.03    0.58
  -6  -5  -4    0.93    0.83
  -6   5  -4    0.90    0.49
   6   5   4    0.37    0.92
  -6  -5  -4    0.60    0.95
  -6  -5  -4    0.09    0.73
  -6  -5  -4    0.63    0.64
  -6  -5  -4   -0.55    1.65
   6  -5   4    0.50    1.08
  -6  -5  -4    0.09    0.72
   6  -5   4    1.20    1.53
   6  -5   4    2.89    1.36
   6  -5   4    2.95    1.47
  -6   5  -4    0.80    3.14
  -6   5  -4   -0.81    2.45
   6  -5   4    0.26    0.90
  -6   5  -4   -0.80    3.43
   6  -5   5   10.49    2.07
   6  -5   5   26.73    3.24
   6  -5   5   13.01    2.56
  -6  -5  -5   13.86    1.92
  -6  -5  -5   16.27    2.40
  -6  -5  -5   16.06    2.29
   6  -5   5   16.81    1.91
  -6   5  -5   19.47    1.61
  -6   5  -5   14.46    2.53
  -6   5  -5   21.03    1.59
  -6   5  -5   20.52    1.58
  -6  -5  -5   14.27    1.30
  -6  -5  -5    9.91    1.63
  -6  -5  -6    2.76    0.93
   6  -5   6    2.58    0.73
   6  -5   6    2.60    1.19
  -6  -5  -6    4.06    1.15
   6  -5   6    1.90    0.85
  -6   5  -6    2.53    0.70
  -6   5  -6    5.98    1.22
  -6   5  -6    4.07    0.76
   6  -5   6    3.09    0.62
   6   5   6    4.06    0.73
  -6   5  -6    2.23    0.82
  -6   5  -6    1.87    0.87
  -6   5  -6    1.46    1.04
  -6  -5  -7   27.31    2.33
  -6  -5  -7   29.75    2.11
   6  -5   7   14.62    1.34
   6  -5   7   24.63    1.31
   6   5   7   27.79    1.48
  -6   5  -7   29.51    1.46
  -6   5  -7   29.85    1.71
  -6   5  -7   20.48    1.48
  -6   5  -7   35.82    1.59
  -6   5  -8    0.88    0.13
  -6  -5  -8    0.60    0.16
   6   6  -8    6.08    0.54
   6   6  -8    6.96    0.61
  -6  -6   8    5.73    0.76
   6   6  -7   28.99    1.38
   6   6  -7   23.23    1.89
   6   6  -7   21.15    1.70
   6  -6  -7   20.31    1.49
   6  -6  -7   23.49    2.13
  -6  -6   7   27.12    1.57
   6  -6  -7   23.31    2.74
   6   6  -7   26.19    1.55
  -6  -6   7   41.46    3.21
  -6  -6   7   37.35    3.36
  -6  -6   7   37.32    2.34
   6   6  -7   26.77    1.39
   6   6  -6  214.60    7.63
   6   6  -6  182.59    7.19
   6  -6  -6  160.38    6.07
   6  -6  -6  166.42    7.32
   6  -6  -6  205.31    7.06
  -6  -6   6  196.64    6.28
   6  -6  -6  250.03    9.06
   6  -6  -6  242.86   11.35
   6  -6  -6   69.01    7.90
   6   6  -6  170.68    5.36
   6   6  -6  197.31    7.27
   6   6  -6  208.13    7.40
  -6  -6   6  282.81   12.75
  -6  -6   6  268.97    8.14
   6  -6  -5    7.20    1.20
   6  -6  -5    8.62    1.41
   6  -6  -5    7.01    1.87
  -6  -6   5    9.25    1.26
   6  -6  -5    8.29    1.67
   6  -6  -5   12.48    2.61
   6  -6  -5   14.25    3.25
   6  -6  -5   11.40    1.72
   6   6  -5   10.25    1.64
   6   6  -5    9.46    1.54
   6   6  -5   10.78    1.66
  -6  -6   5   13.78    3.02
   6  -6  -5    5.45    2.91
  -6  -6   5   12.67    2.92
   6   6  -5   11.71    1.79
   6   6  -4  209.51   12.11
   6   6  -4  172.27   10.00
  -6   6   4  143.95   11.12
  -6   6   4  194.58   14.68
   6   6  -4  210.49    8.58
   6  -6  -4  160.60    6.75
   6  -6  -4  149.33    7.82
   6  -6  -4  205.90    7.65
  -6  -6   4  220.43   10.90
  -6  -6   4  182.27    6.78
   6  -6  -4  159.90    6.72
  -6  -6   4  260.86    8.38
   6  -6  -4  224.21   11.21
   6  -6  -4  195.84    8.29
   6  -6  -4  163.30   11.92
  -6  -6   4  271.39   10.32
   6   6  -4  225.14    8.48
   6   6  -4  208.23    8.42
   6  -6  -4  207.28   15.05
  -6  -6   3    3.60    1.29
   6  -6  -3    4.53    1.36
   6  -6  -3    2.48    1.06
   6  -6  -3    2.17    1.75
  -6  -6   3    3.11    0.93
   6  -6  -3    3.28    0.97
   6  -6  -3    9.90    2.13
   6  -6  -3    2.17    0.67
  -6  -6   3    4.10    1.01
   6  -6  -3    3.95    1.55
  -6  -6   3    3.48    2.65
   6   6  -3    1.55    1.09
   6   6  -3    4.54    1.22
   6  -6  -3    3.61    2.29
   6   6  -3    2.07    1.28
  -6   6   3    5.20    3.20
  -6  -6   3    4.21    1.40
  -6  -6   3    2.85    1.09
  -6  -6   2  248.37   18.32
   6  -6  -2  250.37    9.74
   6  -6  -2  269.77   11.75
   6  -6  -2  148.17    7.76
  -6  -6   2  304.08    8.30
  -6  -6   2  265.38    8.49
  -6  -6   2  270.76    9.44
   6  -6  -2  214.56    9.51
   6  -6  -2  202.13    9.77
  -6  -6   2  358.92   10.77
   6  -6  -2  355.79   12.46
   6  -6  -2  326.09   15.02
   6  -6  -2  330.31   11.12
   6  -6  -2  371.14   13.74
   6  -6  -2  267.92   17.23
  -6   6   2  225.61   17.57
  -6  -6   2  237.03    8.99
   6   6  -2  250.67   11.99
   6   6  -2  229.44   11.30
   6   6  -1   20.57    3.19
   6   6  -1   23.04    3.52
   6  -6  -1   20.66    3.13
   6  -6  -1   19.89    4.06
  -6  -6   1   20.67    1.76
  -6  -6   1   19.31    1.74
  -6  -6   1   25.15    3.19
   6  -6  -1   18.13    2.54
   6  -6  -1   17.39    2.74
  -6  -6   1   18.35    5.27
  -6  -6   1   25.71    2.27
  -6  -6   1   21.19    2.24
   6  -6  -1   19.52    3.31
   6  -6  -1   27.12    5.86
  -6   6   1   12.16    3.91
  -6   6   1   16.82    4.22
  -6  -6   1   17.03    2.02
   6  -6  -1   19.78    2.32
   6  -6   0  889.93   24.66
  -6  -6   0  876.21   21.47
  -6  -6   0  900.66   41.10
  -6  -6   0  919.44   22.42
   6  -6   0  685.14   25.43
   6  -6   0  820.56   25.14
   6  -6   0 1415.33   35.98
   6  -6   0  789.89   24.70
  -6  -6   0  846.30   21.37
  -6  -6   0  841.51   23.02
   6  -6   0  806.52   25.29
  -6   6   0  522.42   30.05
  -6   6   0  623.97   28.79
   6  -6   0 1100.34   38.04
  -6   6   0  636.86   34.86
   6   6   0  899.64   29.99
   6  -6   0  958.93   24.68
  -6   6  -1   91.57   13.79
  -6  -6  -1   89.09    5.12
  -6  -6  -1   92.17    4.00
   6  -6   1   81.50    5.17
   6  -6   1  116.25    6.70
   6  -6   1  101.76    6.34
  -6  -6  -1   94.73    4.54
  -6  -6  -1   88.34   13.00
  -6  -6  -1   74.14    4.64
  -6  -6  -1   24.32    6.85
  -6  -6  -1   95.42    4.29
   6  -6   1  115.47    7.84
  -6  -6  -1   78.58    4.52
   6  -6   1   75.89    7.22
  -6  -6  -1   78.69    4.40
  -6   6  -1   54.25   17.36
  -6   6  -1   47.98    9.69
  -6   6  -2  132.98    4.55
  -6  -6  -2  152.56    7.35
   6  -6   2  177.25    9.26
  -6  -6  -2   55.11    9.88
   6  -6   2  219.31   11.74
  -6  -6  -2  120.26   13.81
  -6  -6  -2  133.14    7.17
  -6  -6  -2  137.09    7.27
  -6  -6  -2  139.29    6.45
   6   6   2  152.72   15.06
  -6   6  -2  136.41   25.47
  -6   6  -2  181.37    5.61
   6  -6   2  158.04    8.03
  -6   6  -3    5.89    0.79
   6   6   3    6.43    3.00
   6  -6   3    6.46    2.09
  -6  -6  -3    7.16    1.66
   6  -6   3    8.47    2.77
  -6  -6  -3    3.46    2.73
  -6  -6  -3    5.73    1.11
   6  -6   3   11.51    3.13
  -6  -6  -3    5.32    1.50
  -6  -6  -3    5.29    1.31
  -6   6  -3    5.84    0.75
  -6   6  -3    6.89    0.96
   6  -6   3    8.43    1.99
   6  -6   3    7.35    1.98
  -6   6  -3    3.91    4.19
  -6   6  -3    5.43    4.47
  -6  -6  -4   60.37    4.96
   6  -6   4   94.72    6.79
  -6  -6  -4   86.19    3.97
   6  -6   4  120.02    7.14
   6  -6   4   96.50    6.86
   6  -6   4   79.13    6.73
  -6  -6  -4   88.11    5.15
  -6  -6  -4   84.87    5.62
  -6   6  -4   91.35    6.25
  -6   6  -4   78.98    3.18
  -6   6  -4   99.34    3.62
  -6   6  -4  105.44    3.85
  -6   6  -5   11.13    1.14
  -6  -6  -5    7.66    1.29
  -6  -6  -5    7.67    1.64
   6  -6   5    9.19    2.12
  -6  -6  -5    8.91    1.83
   6  -6   5    4.52    1.53
  -6   6  -5    1.54    1.15
  -6   6  -5    8.61    1.59
  -6   6  -5   13.70    1.37
  -6   6  -5   10.22    1.02
  -6   6  -5   10.88    1.06
  -6   6  -6   80.54    3.19
  -6   6  -6   95.84    3.98
  -6  -6  -6   61.46    3.05
  -6  -6  -6   56.60    3.72
   6  -6   6   21.04    2.35
  -6   6  -6   88.21    3.60
  -6   6  -6   57.43    2.33
  -6   6  -6   63.60    2.63
  -6   6  -6   51.10    2.77
  -6   6  -6   29.48    2.39
   6  -6   7    2.88    0.33
  -6   6  -7    2.98    0.33
  -6   6  -7    3.69    0.30
  -6   6  -7    4.25    0.45
  -6  -6  -7    3.42    0.45
   6  -7  -7   15.52    1.09
   6  -7  -7   21.07    1.72
  -6  -7   7   20.44    1.08
  -6  -7   7   17.42    1.32
   6   7  -7   17.99    0.89
   6  -7  -6    0.39    0.45
   6  -7  -6   -0.78    1.17
  -6  -7   6    0.74    1.06
  -6  -7   6    0.47    0.38
   6  -7  -6    0.60    0.49
   6   7  -6    0.38    0.34
   6   7  -6    0.53    0.37
   6   7  -6    0.10    0.27
   6   7  -6    0.45    0.27
   6  -7  -5  113.48    4.95
   6  -7  -5  122.26    6.36
   6  -7  -5   97.10    7.44
  -6  -7   5  138.70    5.21
   6  -7  -5  125.26    5.92
   6   7  -5  141.53    5.59
   6   7  -5  121.32    5.33
   6   7  -5  116.01    4.87
   6  -7  -4   96.63    4.77
   6  -7  -4  100.90    6.08
   6  -7  -4  113.18    5.18
   6  -7  -4  107.40    7.90
   6  -7  -4  100.91    4.65
  -6  -7   4  109.94    4.87
   6   7  -4  123.13    5.55
   6   7  -4  100.04    4.62
   6   7  -4   92.90    4.41
   6  -7  -3  148.03    6.51
   6  -7  -3  144.38    5.45
  -6  -7   3  151.62    5.05
  -6  -7   3  198.70    6.89
  -6  -7   3  141.19    6.14
  -6  -7   3  191.77    7.07
   6  -7  -3  113.76    7.97
  -6  -7   3  159.10    6.88
   6   7  -3  133.18    5.76
   6  -7  -3  140.35    6.39
   6  -7  -3  128.16    7.61
   6  -7  -3  167.41    6.92
   6  -7  -2   12.28    1.95
   6  -7  -2    7.36    1.17
  -6  -7   2   12.84    1.33
  -6  -7   2   12.75    1.51
  -6  -7   2   11.64    1.80
  -6  -7   2   11.50    1.65
   6  -7  -2    9.49    2.16
  -6  -7   2   15.67    4.65
   6   7  -2   13.65    2.63
   6   7  -2    9.65    2.20
  -6  -7   2    9.68    1.56
   6  -7  -2   11.61    3.49
  -6  -7   2   16.79    1.97
   6  -7  -2   14.48    2.42
   6  -7  -2    9.11    2.73
   6  -7  -1  138.95    9.98
   6  -7  -1  267.92   10.07
   6  -7  -1  519.37   19.42
  -6   7   1  173.56   17.84
  -6  -7   1  346.28    9.97
   6  -7  -1  270.26   11.56
   6  -7  -1  380.67   13.30
   6  -7  -1  347.79   12.23
  -6  -7   1  293.74    8.55
   6  -7  -1  235.03    9.91
  -6  -7   1  306.07   20.89
   6  -7  -1  217.45   11.39
  -6  -7   1  293.47    8.96
  -6  -7   1  325.87    9.37
  -6  -7   1  261.42    8.77
   6  -7   0    1.11    0.67
   6  -7   0    2.20    0.99
   6  -7   0    1.05    1.59
   6  -7   0    2.84    1.26
   6  -7   0    0.69    1.21
  -6  -7   0    0.27    1.56
  -6  -7   0    2.03    0.73
   6  -7   0    1.38    1.21
  -6  -7   0    5.84    1.15
  -6  -7   0    2.25    0.75
   6  -7   0    6.88    1.78
  -6  -7   0    1.64    0.82
  -6   7   0    1.15    3.63
   6  -7   1  266.28   11.17
  -6  -7  -1  214.53    7.67
  -6  -7  -1  175.42   16.19
  -6  -7  -1  274.86    8.30
   6  -7   1  135.94    8.39
  -6   7  -1  157.83   21.66
  -6  -7  -1  234.89    8.85
   6  -7   2    1.51    1.24
  -6  -7  -2    1.41    1.01
  -6  -7  -2    1.45    0.61
  -6   7  -2    1.08    0.40
   6  -7   2    4.35    1.52
   6  -7   2    0.81    1.11
  -6   7  -3   88.87    3.22
   6  -7   3   68.55    6.44
  -6  -7  -3   86.84    5.68
   6  -7   3  114.35    6.77
  -6  -7  -3   50.91    4.60
  -6  -7  -3   84.32    4.33
   6  -7   3   94.14    6.92
  -6   7  -3  114.07    4.20
  -6  -7  -4   61.62    2.96
  -6  -7  -4   32.95    3.36
   6  -7   4   24.51    3.56
   6  -7   4   38.01    3.30
  -6  -7  -4   46.29    3.71
  -6  -7  -4   53.59    3.77
  -6   7  -4   57.49    2.44
  -6   7  -4   49.59    2.17
  -6   7  -4   56.09    2.55
  -6   7  -5   58.43    2.56
  -6   7  -5   32.92    1.69
   6  -7   5   34.12    2.23
  -6  -7  -5   35.52    2.46
  -6  -7  -5   56.02    2.63
  -6  -7  -5   42.58    2.98
  -6   7  -5   51.77    2.21
  -6   7  -5   39.38    1.79
  -6   7  -5    9.33    1.67
  -6   7  -5   19.24    1.98
  -6  -7  -6    0.11    0.24
  -6  -7  -6    0.13    0.23
  -6  -7  -6   -0.06    0.23
   6  -7   6   -0.07    0.18
   6  -7   6    0.12    0.14
  -6   7  -6    0.03    0.19
   6  -8  -6    8.43    1.04
   6  -8  -6    7.85    0.95
  -6  -8   5    1.30    0.48
   6  -8  -5    0.87    0.53
  -6  -8   5    1.25    0.34
  -6  -8   5    1.99    0.76
   6  -8  -5    0.63    0.50
   6  -8  -5    0.80    0.99
   6   8  -5    0.43    0.23
   6  -8  -5    0.45    0.64
  -6  -8   4   89.63    3.15
  -6  -8   4   84.85    3.93
   6  -8  -4   78.93    3.88
   6  -8  -4   80.35    4.71
   6  -8  -4   74.64    3.97
   6  -8  -3    3.73    1.51
  -6  -8   3    5.01    1.14
  -6  -8   3    5.18    0.70
   6  -8  -3    6.77    1.69
  -6  -8   3    6.58    0.94
  -6  -8   3    6.10    1.23
   6  -8  -3    4.72    1.25
   6  -8  -3    1.20    1.08
   6  -8  -2  164.28    7.03
   6  -8  -2  237.92    8.52
   6  -8  -2  192.48    6.01
  -6  -8   2  180.73    5.64
   6  -8  -2  145.18    8.48
  -6  -8   2  233.40    6.96
  -6  -8   2  229.16    6.59
  -6  -8   2  190.93    6.51
   6  -8  -2  161.10    7.15
   6  -8  -2   73.70    6.92
   6  -8  -1    3.90    1.17
   6  -8  -1    3.93    1.33
  -6  -8   1    2.57    0.76
   6  -8  -1    1.13    0.98
   6  -8  -1    2.24    0.71
  -6  -8   1    2.78    1.23
  -6  -8   1    1.94    0.64
  -6  -8   1    3.29    0.81
   6  -8  -1    0.96    1.13
   6  -8  -1    2.69    0.79
   6  -8   0   32.94    3.13
   6  -8   0   36.99    3.61
  -6  -8   0   27.00    1.96
   6  -8   0   22.47    1.96
   6  -8   0   25.99    2.53
  -6  -8  -1    9.54    1.52
   6  -8   1    6.43    1.12
  -6  -8  -1   10.74    1.53
  -6  -8  -1    5.94    1.26
   6  -8   1    7.46    1.48
   6  -8   2  122.42    4.96
  -6   8  -2  142.74    4.85
  -6  -8  -2   83.83    5.27
  -6  -8  -2  149.23    6.13
   6  -8   2  178.01    8.00
   6  -8   2   70.73    5.29
  -6  -8  -2  139.05    6.60
  -6  -8  -2  168.87    5.02
   6  -8   2  112.24    6.00
  -6   8  -3   11.00    0.98
  -6   8  -3   12.21    1.17
  -6  -8  -3    9.20    1.57
   6  -8   3    7.62    1.31
  -6  -8  -3   12.55    1.67
   6  -8   3    9.42    1.45
   6  -8   3    6.15    1.33
  -6  -8  -4   45.10    2.44
  -6  -8  -4   27.95    2.20
   6  -8   4   12.69    1.22
  -6   8  -4   36.03    1.72
   6  -8   4   10.16    1.46
   6  -8   4   15.77    1.73
  -6   8  -4   38.17    1.85
  -6   8  -4   31.04    1.47
  -6  -8  -5    0.20    0.22
  -6  -8  -5    0.04    0.25
   6  -8   5    0.28    0.14
   6  -8   5    0.04    0.14
  -6  -9   4    0.18    0.22
  -6  -9   4    0.08    0.37
  -6  -9   3   24.40    1.78
  -6  -9   3   22.54    1.44
   6  -9  -2    7.38    1.71
  -6  -9   2    9.94    1.09
   6  -9  -2    8.71    1.19
   6  -9  -1   85.32    2.86
  -6  -9   1   68.39    3.19
   6  -9  -1   61.38    3.32
   6  -9  -1   79.81    4.20
  -6  -9   0    2.10    0.79
   6  -9   0    1.12    0.38
   6  -9   0    1.50    0.76
   6  -9   1   29.20    2.77
  -6  -9  -1   61.72    3.33
  -6  -9  -1   82.01    2.78
   6  -9   1   72.37    2.53
  -6  -9  -1   91.18    3.44
   6  -9   1   52.66    3.18
   6  -9   2    3.98    0.71
  -6  -9  -2    6.97    1.13
   6  -9   2    9.19    0.77
  -6  -9  -2   11.28    1.11
   6  -9   2    3.53    0.78
   6  -9   2    2.78    0.75
  -6  -9  -3   15.05    1.15
  -6  -9  -3    9.30    0.90
   6  -9   3   13.81    0.78
   6  -9   3    7.01    0.63
  -7   0  10   48.71    2.12
   7   0 -10   37.89    2.05
   7   0 -10   56.91    3.03
   7   0 -10   26.12    1.74
  -7   0  10   44.28    2.09
  -7   0   9    0.51    0.59
  -7   0   9   -0.04    0.44
  -7   0   9    0.19    0.41
   7   0  -9    0.20    0.66
   7   0  -9    0.24    0.54
  -7   0   8   53.85    2.98
  -7   0   8   46.29    3.17
  -7   0   8   53.11    4.36
  -7   0   8   51.50    3.06
   7   0  -8   32.41    2.86
   7   0  -8   62.12    3.41
   7   0  -8   61.72    3.52
   7   0  -8   65.53    3.35
  -7   0   8   46.01    4.31
  -7   0   7    0.57    0.85
   7   0  -7    0.48    0.93
   7   0  -7    0.12    0.78
  -7   0   7    0.36    0.61
  -7   0   7    0.31    1.44
  -7   0   7   -0.26    1.10
   7   0  -7   -0.73    1.49
  -7   0   7    0.40    0.54
  -7   0   7    0.60    0.82
   7   0  -7    0.30    1.62
   7   0  -7    1.00    0.67
   7   0  -7    1.30    0.77
   7   0  -7    0.44    0.85
  -7   0   6 1350.60   36.13
   7   0  -6 1599.70   36.80
   7   0  -6 1205.21   34.36
   7   0  -6 1589.81   37.14
   7   0  -6 1519.36   35.85
   7   0  -6 1541.05   34.15
  -7   0   6 1197.13   32.60
   7   0  -6 2248.15   42.32
  -7   0   6 1230.61   32.51
  -7   0   6 1479.53   39.93
  -7   0   6 1340.75   61.33
   7   0  -6 1125.78   34.07
  -7   0   6 1125.06   32.39
   7   0  -6 1456.27   36.46
  -7   0   6 1495.86   46.91
  -7   0   6 1376.88   42.67
   7   0  -6 1325.98   32.35
   7   0  -6 2401.22   54.47
   7   0  -6 1255.00   31.93
   7   0  -5    0.28    1.18
   7   0  -5    1.16    2.61
   7   0  -5    2.16    1.01
  -7   0   5    3.45    1.28
   7   0  -5    0.89    0.70
   7   0  -5    1.73    0.91
  -7   0   5    0.23    1.15
  -7   0   5    0.19    1.19
  -7   0   5    4.20    4.06
   7   0  -5    0.91    0.82
   7   0  -5    0.72    0.88
  -7   0   4 1654.20   63.72
   7   0  -4 1015.41   29.08
   7   0  -4 1275.91   31.42
   7   0  -4 1092.03   38.98
   7   0  -4 1396.50   39.67
  -7   0   4 1061.73   34.85
  -7   0   4 1661.93   39.42
   7   0  -4 1245.72   31.35
  -7   0   4 1144.95   37.11
   7   0  -4 1569.61   42.64
   7   0  -4 1772.27   59.56
  -7   0   4 1117.79   35.26
   7   0  -4 1173.19   30.55
   7   0  -4 1156.79   30.33
  -7   0   3    1.36    2.10
   7   0  -3   -0.13    0.63
  -7   0   3    0.73    1.43
  -7   0   3   -0.36    1.15
   7   0  -3    6.12    4.04
   7   0  -3    0.38    1.20
   7   0  -3    1.32    2.11
  -7   0   3    2.00    1.38
  -7   0   3    0.66    1.28
  -7   0   3    0.24    1.76
   7   0  -3   -0.13    0.60
   7   0  -2 1405.99   48.21
   7   0  -2 1539.72   49.26
  -7   0   2 1420.01   44.08
  -7   0   1   -0.44    3.42
  -7   0   1    5.09    2.57
  -7   0   1   -2.86    4.40
   7   0  -1    0.36    0.58
   7   0   0 3255.00   70.52
  -7   0   0 2808.94   66.45
  -7   0   0 3307.98   68.16
  -7   0   0 2720.41   67.48
   7   0   0 2670.60   65.66
   7   0   0 2711.26   65.05
   7   0   1   -0.21    1.73
  -7   0  -1   -0.11    0.77
  -7   0  -1    0.22    0.66
  -7   0  -1    0.46    0.97
   7   0   1    0.42    0.66
  -7   0  -1    0.19    0.94
  -7   0  -2    9.42    0.83
  -7   0  -2    6.18    0.67
  -7   0  -2    8.60    2.98
   7   0   2   13.56    3.24
  -7   0  -2    8.53    0.79
  -7   0  -2   32.86    1.46
   7   0   2   11.00    1.73
  -7   0  -2    4.44    0.57
   7   0   2   24.42    2.77
  -7   0  -2   11.92    4.27
   7   0   2    2.60    1.83
  -7   0  -2   13.29    4.35
  -7   0  -3    0.97    0.36
  -7   0  -3    0.20    0.28
   7   0   3    0.42    1.66
   7   0   3    0.18    0.78
  -7   0  -3    0.47    1.08
  -7   0  -3    0.39    1.37
  -7   0  -3    0.08    0.22
  -7   0  -3    0.34    0.61
  -7   0  -3    1.06    0.39
  -7   0  -3    0.41    0.32
   7   0   3    0.49    0.57
   7   0   3    2.54    1.06
  -7   0  -3    0.05    0.28
  -7   0  -4   16.19    1.11
  -7   0  -4   14.81    1.13
   7   0   4   11.28    4.67
  -7   0  -4   11.51    3.94
   7   0   4   20.52    3.40
  -7   0  -4   20.37    5.85
  -7   0  -4   13.01    1.42
  -7   0  -4   18.21    1.18
  -7   0  -4   15.55    1.09
   7   0   4   28.84    2.78
  -7   0  -4   15.89    1.16
   7   0   4   22.06    2.28
  -7   0  -5    0.30    0.19
   7   0   5    0.46    0.53
  -7   0  -5    0.37    0.21
  -7   0  -5    0.06    0.24
   7   0   5   -0.60    2.76
   7   0   5    0.11    0.60
  -7   0  -5   -0.39    1.37
  -7   0  -5    0.12    0.85
  -7   0  -5    1.66    1.14
   7   0   5   -0.28    0.77
  -7   0  -5    0.57    0.98
  -7   0  -5    0.12    0.49
  -7   0  -5    0.05    0.35
   7   0   6   66.83    3.92
  -7   0  -6   52.23    3.11
   7   0   6   30.88    7.41
   7   0   6   53.08    5.03
  -7   0  -6   52.31    8.42
  -7   0  -6   46.32    3.83
  -7   0  -6   56.50    2.76
  -7   0  -6   46.08    2.76
  -7   0  -6   44.88    4.27
   7   0   6   41.83    3.64
   7   0   6   16.81    2.73
  -7   0  -6   38.79    4.06
   7   0   7   -0.13    0.45
   7   0   7    0.10    0.34
  -7   0  -7    0.26    0.37
   7   0   7   -0.04    0.43
   7   0   7   -0.13    0.46
  -7   0  -7    0.36    0.30
  -7   0  -7    0.25    0.61
   7   0   8    0.79    0.39
   7   0   8    1.19    0.31
   7   0   8    1.40    0.35
  -7   0  -8    0.95    0.48
  -7   0  -8    1.62    0.37
  -7   0  -8    1.37    0.61
   7   0   9   -0.01    0.08
  -7   1  10    6.70    0.66
   7  -1 -10    5.64    0.87
  -7  -1  10    4.46    0.50
   7  -1 -10    8.36    1.04
   7  -1 -10    5.80    1.04
  -7   1  10    7.44    0.84
  -7   1  10    6.21    0.73
  -7  -1   9   65.80    3.40
  -7   1   9   63.73    3.03
   7  -1  -9   55.38    2.68
  -7   1   9   69.65    3.09
  -7  -1   9   71.89    4.16
   7  -1  -9   74.44    3.61
   7   1  -9   81.45    3.35
   7   1  -9   70.79    3.07
   7  -1  -9   73.06    3.59
  -7   1   8    0.27    0.71
  -7  -1   8    0.58    0.84
   7   1  -8    0.29    0.93
  -7  -1   8    0.82    1.00
  -7   1   8    0.42    0.42
  -7  -1   8    0.96    0.58
  -7  -1   8    0.08    0.76
  -7   1   8    0.18    0.43
   7   1  -8   -0.19    1.01
  -7   1   8    0.11    0.45
   7   1  -8   -0.27    1.32
   7  -1  -8    0.80    0.76
   7   1  -8    0.35    0.65
   7  -1  -8    0.79    0.82
   7   1  -8    0.41    0.65
   7  -1  -8    0.23    0.62
   7   1  -8    1.12    0.81
  -7  -1   7  309.99   16.60
  -7   1   7  304.28   11.28
   7   1  -7  350.95   11.56
   7   1  -7  311.89   11.37
  -7   1   7  238.09    8.84
   7   1  -7  333.46    9.98
  -7  -1   7  323.57   16.97
  -7   1   7  225.42   13.17
  -7  -1   7  343.16   15.86
  -7   1   7  295.79   12.16
  -7   1   7  310.16   12.31
   7   1  -7  264.70   10.73
  -7   1   7  264.35   21.44
  -7  -1   7  209.04   25.08
  -7  -1   7  355.39   10.96
  -7  -1   7  310.80   10.98
   7   1  -7  393.71   12.37
  -7   1   7  261.05    8.78
   7   1  -7  321.05    9.26
   7  -1  -7  328.68   10.38
   7   1  -7  310.39    9.43
   7  -1  -7  301.60    9.93
   7  -1  -7  337.00   10.24
   7   1  -7  451.05   16.85
  -7  -1   7  358.25   21.21
  -7   1   7  276.30   15.81
  -7   1   7  279.88   15.30
  -7   1   6   30.81    3.65
  -7  -1   6   47.77    6.31
  -7   1   6   34.40    3.68
  -7  -1   6   47.56    6.12
  -7  -1   6   30.11    2.68
   7   1  -6   37.89    3.61
  -7   1   6   27.04    6.66
   7   1  -6   29.26    2.98
  -7  -1   6   44.87    7.05
  -7   1   6   40.52    5.99
   7   1  -6   41.15    8.40
  -7  -1   6   30.57    4.80
  -7   1   6   37.95    5.53
  -7  -1   6   35.40    2.80
  -7  -1   6   32.10    2.92
   7   1  -6   42.66    3.70
  -7   1   6   26.36    2.20
   7  -1  -6   24.12    2.89
  -7  -1   6   39.76    5.66
   7   1  -6   33.95    3.29
  -7   1   6   34.48    3.44
   7   1  -6   30.18    3.09
   7  -1  -6   44.24    3.98
   7   1  -6   36.39    3.42
   7   1  -6   32.60    3.08
   7   1  -6   35.89    2.49
   7  -1  -6   20.89    2.48
   7  -1  -6   37.77    2.92
   7   1  -6   36.81    2.40
   7   1  -6   41.44    2.88
   7  -1  -6   32.94    2.98
   7  -1  -6   36.02    2.76
   7   1  -6   64.18    5.90
  -7  -1   6   34.29    5.49
  -7   1   6   22.30    3.79
  -7  -1   5 1026.70   56.94
  -7   1   5  729.17   36.57
   7   1  -5  856.28   24.59
  -7  -1   5  921.35   24.92
  -7   1   5  862.91   25.13
   7  -1  -5 1001.99   25.49
   7  -1  -5 1031.06   25.58
   7  -1  -5  812.52   23.65
   7   1  -5  824.15   23.99
   7   1  -5  854.21   24.33
   7  -1  -5  966.01   25.43
  -7  -1   5 1339.78   38.15
  -7   1   5  772.31   24.64
  -7  -1   5 1292.16   36.70
   7   1  -5  851.41   34.17
   7  -1  -5  822.96   33.73
   7  -1  -5  848.73   31.26
  -7  -1   5  803.33   29.67
  -7   1   5  723.93   27.80
   7   1  -5 1772.32   49.71
  -7  -1   5  993.37   35.15
  -7   1   5  848.04   30.63
  -7  -1   5  869.14   29.91
   7   1  -5 1251.32   32.73
  -7   1   5  848.75   30.01
  -7   1   4  211.61   16.64
   7   1  -4  240.41    8.94
   7  -1  -4  260.29    9.71
  -7  -1   4  316.74   25.91
   7  -1  -4  257.33    9.45
  -7  -1   4  461.64   17.49
   7   1  -4  237.34    9.13
   7  -1  -4  268.56    9.58
  -7  -1   4  375.18   16.67
  -7   1   4  218.80   10.52
   7  -1  -4  309.92   10.68
  -7  -1   4  479.93   17.81
   7   1  -4  269.33   15.96
   7  -1  -4  248.75   15.19
   7  -1  -4  282.90   15.67
  -7  -1   4  247.12   13.20
  -7   1   4  314.32   15.71
  -7  -1   4  287.61   15.85
  -7   1   4  243.02   12.65
   7   1  -4  528.69   22.93
  -7  -1   4  266.97   13.55
  -7   1   4  224.78   12.33
   7   1  -4  385.56   15.23
   7   1  -3 4016.96   80.19
   7  -1  -3 3698.14   79.32
  -7  -1   3 4257.19  108.79
  -7  -1   3 5119.32   89.30
   7   1  -3 3304.57   79.28
   7  -1  -3 3913.29   80.13
   7   1  -3 3441.08   79.29
   7  -1  -3 3562.52   78.74
   7   1  -3 4094.24   86.61
   7  -1  -3 3772.69   90.53
  -7  -1   3 4252.57   90.66
  -7   1   3 4017.30   89.05
  -7   1   3 3588.45   85.20
   7   1  -3 6283.07  102.18
  -7  -1   3 3214.83   85.70
   7  -1  -3 3482.03   78.18
  -7   1   3 3350.84   85.65
   7   1  -3 4676.29   87.74
   7   1  -2  320.14   19.01
   7  -1  -2  291.31   17.52
  -7  -1   2  305.66   19.28
   7  -1  -2  256.27    9.23
   7   1  -2  406.77   15.50
  -7  -1   2  424.85   20.26
  -7   1   2  359.35   17.57
  -7   1   1 1045.50   31.16
  -7  -1   1  761.03   22.85
  -7  -1   1 1381.33   39.47
  -7   1   1 1356.68   39.04
  -7  -1   1  847.33   23.50
   7  -1  -1  783.51   22.17
   7   1  -1 1685.54   42.36
  -7  -1   1  819.47   25.89
   7   1  -1 1057.18   50.27
   7  -1  -1 1033.49   46.89
   7   1   0    2.32    1.13
   7  -1   0    2.80    1.31
   7  -1   0    2.31    0.89
   7  -1   0    2.38    1.01
  -7   1   0    3.27    1.49
  -7  -1   0    2.37    0.81
   7   1   0    2.50    0.91
  -7   1   0    3.73    1.18
  -7  -1   0    4.25    1.34
  -7   1   0    3.40    1.38
   7   1   1  242.71   11.90
   7  -1   1  287.61   13.90
  -7  -1  -1  198.41   10.66
   7  -1   1  187.24   10.32
  -7  -1  -1  197.49    8.26
  -7   1  -1  169.16    8.63
  -7  -1  -1  217.83   15.59
   7   1   1  172.67    7.75
   7   1   1  185.80    7.23
  -7  -1  -1  164.77   13.54
  -7   1  -1  155.94   10.95
   7  -1   1   89.53   14.61
  -7  -1  -2   28.32    1.44
  -7   1  -2   62.04    3.70
  -7  -1  -2   29.91    1.55
  -7   1  -2   36.56    8.45
  -7   1  -2   26.46    6.72
   7  -1   2   52.39   10.74
   7   1   2   53.71    3.20
  -7   1  -2   54.53    3.24
   7  -1   2   32.11    2.12
   7  -1   2   29.47    2.16
  -7  -1  -2   24.26    4.32
   7  -1   2   60.78    6.98
   7   1   2   47.14    5.96
  -7   1  -2   26.94    4.50
  -7  -1  -2   36.60    6.95
  -7   1  -2   69.48    4.28
  -7   1  -2   53.28    3.01
   7  -1   3  416.33   32.41
   7  -1   3  470.33   18.44
   7   1   3  397.69   15.91
  -7   1  -3  253.57   15.71
  -7  -1  -3  301.88   21.85
  -7  -1  -3  268.63    7.68
  -7   1  -3  586.85   14.00
  -7   1  -3  476.74   11.40
  -7   1  -3  663.02   15.26
  -7  -1  -3  239.69    7.45
   7  -1   3  367.38    9.22
   7  -1   3  568.18   15.00
   7   1   3  427.28   10.76
   7   1   4  138.95    5.48
   7  -1   4  157.92    7.72
   7  -1   4   99.19    4.08
   7   1   4  123.16    5.32
  -7   1  -4  144.48    6.73
  -7   1  -4  161.44    7.79
  -7   1  -4  188.45    9.21
  -7  -1  -4   90.18    4.05
   7  -1   4   73.02   15.75
   7   1   4   52.31    9.55
   7   1   4   93.97    6.78
  -7   1  -4   56.13    7.29
  -7   1  -4   62.90    8.51
   7  -1   4  136.89    9.73
  -7  -1  -4  113.95   13.23
  -7   1  -4  105.53   13.30
  -7   1  -4   92.61    6.77
  -7   1  -4  147.08    6.16
  -7   1  -4  178.24    8.34
  -7  -1  -4   93.02    6.73
  -7  -1  -4  106.19    6.51
  -7   1  -4   86.84    6.78
  -7   1  -5   12.26    1.90
  -7   1  -5   10.64    1.25
  -7   1  -5    5.40    1.99
  -7  -1  -5    7.50    2.27
  -7   1  -5   10.40    2.32
  -7  -1  -5   15.00    2.76
   7  -1   5   12.73    1.28
   7  -1   5   15.50    2.39
  -7   1  -5   11.58    1.71
   7   1   5   15.60    1.86
  -7   1  -5   24.40    1.70
  -7   1  -5   15.02    1.61
  -7  -1  -5   10.92    1.20
   7   1   5    5.20    3.40
   7  -1   5    5.22    6.09
   7  -1   5    9.18    4.79
   7  -1   5    8.39    2.10
   7   1   5    5.43    1.47
  -7  -1  -5   11.49    4.08
  -7   1  -5    6.11    3.11
  -7  -1  -5    8.54    1.74
   7   1   5    8.80    2.01
  -7   1  -5    8.76    3.07
   7  -1   5   12.44    2.86
  -7   1  -5    6.91    1.98
  -7   1  -5    8.76    1.43
  -7  -1  -5    9.24    1.32
  -7   1  -6    7.18    0.94
  -7   1  -6    7.44    1.95
  -7  -1  -6    9.44    1.77
  -7   1  -6   10.65    0.91
  -7  -1  -6   11.60    1.12
   7  -1   6    2.40    3.13
   7   1   6    7.68    3.66
   7   1   6    8.23    3.83
   7   1   6   10.58    1.69
  -7  -1  -6    8.18    3.47
  -7   1  -6    9.22    3.88
  -7  -1  -6    4.21    1.46
   7  -1   6   11.16    2.55
  -7  -1  -6    8.55    2.39
   7  -1   6   13.73    1.61
   7  -1   6   11.02    1.33
   7  -1   6    9.86    0.98
   7   1   6   11.99    1.45
   7  -1   6   10.99    1.44
   7   1   6   12.43    1.62
  -7   1  -6    7.00    0.60
  -7  -1  -6   10.39    0.98
  -7   1  -6    8.98    1.27
  -7   1  -6   11.31    1.27
  -7  -1  -7   15.41    1.07
   7   1   7    9.12    1.43
   7  -1   7    8.80    1.47
   7  -1   7    9.03    1.44
  -7   1  -7    8.50    0.70
  -7  -1  -7    8.94    1.58
  -7  -1  -7   14.82    1.22
  -7   1  -7    7.83    1.65
  -7   1  -7   12.98    1.22
  -7   1  -7   15.11    1.20
   7   1   7   13.81    1.37
   7  -1   7   11.51    0.90
   7  -1   7   12.03    1.16
   7  -1   8    0.23    0.16
   7  -1   8    0.53    0.30
   7   1   8    0.19    0.28
  -7   1  -8    0.71    0.30
  -7  -1  -8   -0.04    0.39
  -7  -1  -8    0.60    0.27
  -7   1  -8    0.64    0.27
  -7   1  -8    0.16    0.36
  -7  -1  -8    0.33    0.35
  -7   1  -8    0.27    0.28
  -7  -1  -8    0.12    0.36
   7  -1   9   10.33    0.52
   7   1   9   10.80    0.49
   7  -2 -10    7.88    1.04
  -7   2  10   17.89    1.16
   7   2  -9    1.22    0.55
   7  -2  -9    0.57    0.63
   7  -2  -9    0.96    1.19
  -7  -2   9    2.09    0.72
  -7   2   9    1.40    0.47
   7   2  -9    1.98    0.69
  -7   2   9    1.96    0.74
  -7  -2   9    1.87    0.65
  -7   2   9    1.70    0.50
   7   2  -9    2.18    0.66
   7  -2  -9    1.67    0.81
   7   2  -9    2.09    0.57
   7   2  -9    3.00    0.70
  -7   2   9    2.39    0.77
  -7   2   8  259.13    9.92
   7   2  -8  279.45    8.32
  -7  -2   8  288.29   11.35
  -7  -2   8  308.99   10.02
  -7   2   8  221.28    7.50
   7  -2  -8  266.40    9.04
  -7  -2   8  227.91    6.99
  -7  -2   8  266.32    9.84
   7   2  -8  288.77    9.41
  -7   2   8  267.95    9.60
  -7   2   8  261.14    9.68
   7  -2  -8  273.02    9.19
   7   2  -8  287.05    7.87
   7   2  -8  302.18   12.29
   7   2  -8  210.64    8.28
   7   2  -7   60.81    4.20
  -7  -2   7   26.82    4.67
  -7   2   7   59.79    4.07
   7   2  -7   75.50    4.55
   7   2  -7   64.75    4.60
  -7  -2   7   68.92    5.50
  -7   2   7   45.39    2.72
  -7  -2   7   70.98    4.40
   7   2  -7   65.90    3.40
  -7  -2   7   60.16    4.32
   7   2  -7   69.87    4.10
  -7   2   7   60.78    4.66
  -7   2   7   62.58    4.69
   7   2  -7   44.93    3.36
   7   2  -7   52.29    3.82
  -7   2   7   46.87    5.58
  -7   2   7   48.72    5.88
  -7  -2   7   72.62    4.36
  -7  -2   7   53.58    2.78
  -7  -2   7   67.13    7.98
  -7   2   7   46.29    5.50
   7  -2  -7   50.86    3.62
   7  -2  -7   65.34    4.18
   7   2  -7   73.17    3.60
   7   2  -7  100.35    6.30
   7  -2  -7   69.65    4.23
   7   2  -7   64.06    3.06
   7  -2  -6  311.52   18.22
  -7  -2   6  382.60   18.89
  -7   2   6  250.88   13.77
   7   2  -6  300.55   11.12
  -7  -2   6  178.43   13.03
  -7   2   6  311.44   11.67
   7   2  -6  323.02   11.06
   7  -2  -6  414.23   13.17
   7   2  -6  307.04   11.71
  -7  -2   6  355.62   13.61
  -7  -2   6  345.38   11.36
   7   2  -6  321.45    9.47
   7   2  -6  334.14    9.60
   7   2  -6  354.71   10.50
  -7  -2   6  304.47   11.32
  -7   2   6  308.69   12.41
  -7  -2   6  270.65   14.95
   7   2  -6  306.40   11.79
  -7  -2   6  297.57   10.88
   7   2  -6  285.82   10.78
  -7  -2   6  124.00   19.38
  -7  -2   6  369.47   11.44
  -7  -2   6  303.54    9.34
   7  -2  -6  358.51   10.82
  -7   2   6  240.10   13.71
   7   2  -6  444.32   20.80
  -7   2   6  245.30   14.02
   7   2  -6  323.02   13.47
   7  -2  -6  303.91   10.43
   7  -2  -6  338.55   11.20
   7  -2  -6  290.36    9.98
   7   2  -6  408.27   10.80
  -7  -2   5   16.95    3.56
   7  -2  -5   33.43    3.22
  -7  -2   5   27.85    3.33
   7   2  -5   26.23    1.92
  -7  -2   5   24.98    2.51
  -7  -2   5   24.59    4.08
   7   2  -5   23.48    2.65
  -7   2   5   21.66    2.66
  -7  -2   5   27.06    4.33
  -7  -2   5   36.60    3.75
   7   2  -5   17.92    2.70
  -7  -2   5   10.58    5.26
  -7  -2   5   26.89    2.55
  -7   2   5   26.23    4.22
   7   2  -5   38.00    5.62
  -7   2   5   24.31    4.28
  -7  -2   5   23.77    2.54
   7  -2  -5   28.40    2.62
   7  -2  -5   24.37    2.17
   7   2  -5   33.64    2.36
   7  -2  -5   22.11    2.23
   7   2  -5   31.33    5.75
   7  -2  -5   29.69    5.60
   7  -2  -5   23.66    4.80
   7   2  -5   30.82    4.47
  -7  -2   5   31.31    5.01
  -7   2   5   22.97    3.85
  -7  -2   4 1348.94   39.46
  -7  -2   4 1304.95   38.45
  -7   2   4  949.46   32.92
   7   2  -4 1204.29   32.55
  -7   2   4  981.84   31.93
  -7  -2   4 1959.84   39.16
   7   2  -4 1760.43   41.48
   7   2  -4 1311.28   43.14
   7  -2  -4 1238.46   41.49
  -7  -2   4 1393.18   40.51
  -7   2   4 1394.15   40.52
   7  -2  -4 1417.29   44.67
  -7  -2   4 1037.22   36.30
   7  -2  -4 1352.55   32.40
  -7  -2   4 1682.22   39.25
   7   2  -4 1271.63   32.36
   7   2  -4 1968.78   45.52
  -7   2   4 1190.67   36.43
  -7   2   3   39.49    4.37
   7   2  -3   70.84    7.45
  -7   2   3   38.65    5.05
  -7  -2   3   28.72    3.85
   7  -2  -3   40.67    3.00
   7   2  -3   39.25    3.24
  -7  -2   3   46.33    5.19
   7  -2  -3   36.78    2.75
   7   2  -3   48.14    3.40
  -7   2   3   21.33    2.30
  -7   2   3   14.20    2.10
  -7  -2   3   51.82    5.01
   7   2  -3   42.17    3.48
  -7  -2   3   28.50    7.12
   7  -2  -3   49.63    6.65
   7   2  -3   74.98    6.61
  -7  -2   3   48.17    6.00
  -7   2   3   47.24    5.99
  -7   2   2 2980.72   59.79
   7   2  -2 4238.08   63.80
  -7  -2   2 1782.64   46.25
  -7  -2   2 3603.59   73.62
  -7   2   2 3218.51   66.40
   7   2  -1   48.84    9.92
   7  -2  -1   53.32    9.23
  -7  -2   1   38.64    4.52
   7   2  -1   47.27    4.20
  -7   2   1   46.51    5.11
  -7  -2   1   35.83    4.25
  -7   2   1   38.81    4.28
   7   2   0  300.97   12.77
   7  -2   0  326.14   13.50
  -7   2   0  394.81   13.61
  -7   2   0  389.09   15.71
   7   2   0  370.78   15.20
   7   2   0  261.81   12.55
  -7  -2   0  285.42   12.05
  -7   2   0  399.59   16.71
  -7  -2   0  182.38   15.68
  -7   2  -1  398.69    9.96
  -7  -2  -1  281.94   19.53
  -7   2  -1  407.77    9.91
  -7   2  -1  473.64   10.58
  -7  -2  -1  226.10   10.92
  -7   2  -1  227.04   11.70
   7   2   1  261.17   11.09
   7  -2   1  451.91   18.57
  -7  -2  -1  275.90   17.26
   7   2   1  332.73   11.54
  -7   2  -1  236.38   12.20
  -7   2  -1  181.22   15.67
   7  -2   1  309.23   13.56
   7   2   1  250.94   11.55
  -7  -2  -2  413.21   21.29
   7   2   2  363.78   16.74
   7  -2   2  615.84   28.19
  -7   2  -2  355.94   26.48
   7  -2   2  670.65   27.93
  -7   2  -2  309.96   18.26
  -7  -2  -2  384.72   14.50
  -7   2  -2  668.94   13.53
  -7   2  -2  657.57   13.33
   7  -2   2  347.29   11.56
   7  -2   2  600.50   14.61
   7   2   2  522.13   13.14
  -7   2  -2  646.93   13.42
   7  -2   2  364.24   11.78
  -7  -2  -3    2.75    0.53
   7   2   3    3.48    1.82
  -7   2  -3    0.86    1.50
   7  -2   3    4.53    2.11
   7   2   3    3.43    1.19
  -7  -2  -3    3.28    1.23
  -7   2  -3    4.51    3.25
  -7  -2  -3    4.06    2.88
  -7   2  -3    5.22    0.93
  -7   2  -3    4.47    0.89
  -7   2  -3    5.07    0.96
   7  -2   3    2.81    0.61
   7   2   3    4.78    0.90
   7  -2   3    4.51    0.93
   7  -2   3    2.76    0.67
  -7   2  -4   38.67    2.65
  -7  -2  -4   22.95    5.70
  -7   2  -4   26.56    3.82
   7  -2   4   38.13    4.33
  -7  -2  -4   34.21    4.05
  -7  -2  -4   24.43    2.85
   7  -2   4   31.19    2.26
   7   2   4   31.19    2.39
   7  -2   4   23.69    1.98
   7   2   4   31.10    2.23
   7  -2   4   25.43    1.86
  -7   2  -4   56.48    3.81
  -7  -2  -4   25.11    1.61
   7  -2   4   17.67    8.86
   7  -2   4   15.55    3.86
   7  -2   4   41.82    5.71
  -7   2  -4   35.14    7.55
  -7  -2  -4   23.90    2.87
   7  -2   4   38.71    5.71
  -7   2  -4   17.25    3.90
  -7  -2  -4   22.99    3.33
  -7   2  -4   19.73    5.81
  -7   2  -4   18.68    4.54
  -7   2  -4   25.39    3.98
  -7   2  -5   10.29    2.41
  -7   2  -5    4.47   22.81
  -7   2  -5    7.06    1.53
  -7   2  -5    3.45    1.64
  -7  -2  -5    4.56    1.42
   7  -2   5    5.55    1.01
   7   2   5    4.65    0.88
  -7   2  -5    7.52    1.70
   7  -2   5    3.30    0.75
   7  -2   5    3.41    0.68
  -7   2  -5    9.06    2.60
  -7   2  -5    8.39    2.04
  -7  -2  -5    4.61    0.70
   7  -2   5   -1.41    4.28
   7  -2   5    0.29    1.93
   7  -2   5    2.61    2.02
  -7   2  -5    4.16    2.72
  -7  -2  -5    4.59    2.62
  -7  -2  -5    2.53    1.13
   7  -2   5    5.15    2.30
  -7  -2  -5    4.71    1.58
  -7   2  -5    2.55    1.72
  -7   2  -5    3.42    1.54
  -7  -2  -5    4.48    1.59
  -7   2  -6    2.22    1.04
  -7   2  -6   -0.22    1.01
  -7  -2  -6    3.18    1.10
   7  -2   6    1.74    0.49
  -7   2  -6    2.22    0.74
  -7  -2  -6    1.74    0.46
   7  -2   6    0.65    1.96
   7   2   6    0.45    1.59
   7   2   6    0.92    1.60
   7  -2   6    0.57    1.24
   7  -2   6    2.16    1.09
  -7  -2  -6    0.49    0.81
   7  -2   6    3.03    1.62
   7  -2   6    2.19    0.60
   7   2   6    2.22    0.63
   7  -2   6    1.22    0.50
  -7   2  -6    2.46    0.90
  -7   2  -6    1.90    0.63
  -7  -2  -6    1.71    0.51
  -7  -2  -6    2.72    1.15
  -7   2  -7    2.76    1.09
  -7   2  -7    1.93    0.76
   7  -2   7    3.00    0.48
  -7  -2  -7    2.24    0.94
   7  -2   7    2.14    0.78
   7   2   7    2.64    0.78
   7  -2   7    3.45    0.54
   7   2   7    4.26    0.86
   7   2   7    4.14    0.75
  -7  -2  -7    3.35    1.25
  -7   2  -7    3.11    0.34
  -7   2  -7    1.78    0.90
  -7  -2  -7    4.79    0.63
  -7   2  -7    5.13    0.74
   7  -2   8   15.11    1.05
   7   2   8   20.37    1.25
   7  -2   8   18.52    1.22
  -7  -2  -8   17.62    1.39
  -7  -2  -8   10.60    1.73
   7   2   8   29.00    1.52
   7   2   8   27.47    1.44
  -7   2  -8   16.29    1.44
  -7   2  -8   29.52    1.21
  -7  -3   9   14.93    1.27
   7   3  -9   12.70   19.05
  -7   3   9   14.86    0.99
   7  -3  -9   20.61    2.26
   7   3  -9   26.38    1.80
   7  -3  -9   21.79    2.04
  -7   3   9   15.44    1.08
  -7   3   9   20.69    1.70
   7  -3  -9   10.63    1.07
  -7   3   8    1.48    0.69
  -7   3   8    1.59    0.66
   7   3  -8    1.42    0.70
   7  -3  -8    1.94    0.97
   7  -3  -8    2.41    1.45
  -7  -3   8    2.24    0.53
   7   3  -8    2.11    1.01
  -7  -3   8    1.66    0.84
  -7   3   8    1.67    0.52
  -7   3   8    1.71    0.77
   7   3  -8    0.76    1.50
   7   3  -8    1.17    0.58
   7   3  -7  208.90    8.32
  -7   3   7  191.08    7.35
   7   3  -7  228.58    8.08
   7   3  -7  220.03    8.64
  -7  -3   7  170.38    7.65
  -7  -3   7  221.44    8.66
  -7   3   7  143.54    5.61
   7   3  -7  221.21    6.60
   7   3  -7  227.28    6.72
   7   3  -7  235.85    7.41
  -7   3   7  208.42    8.43
  -7   3   7  204.78    8.40
   7   3  -7  128.64    6.44
   7   3  -7  120.67    6.03
   7   3  -7  168.73    7.47
   7  -3  -7  203.62    7.42
   7  -3  -7  208.89    7.80
   7  -3  -7  208.47    7.16
   7  -3  -7  124.89    8.88
  -7  -3   7  246.91    7.24
   7  -3  -7  196.23    8.14
   7   3  -7  239.25    6.94
   7  -3  -7   74.85    6.34
   7   3  -7  198.67    5.94
   7  -3  -6    9.18    1.81
   7   3  -6   13.13    1.45
   7  -3  -6    6.20    1.67
  -7   3   6    9.64    3.67
   7   3  -6   11.39    2.00
   7   3  -6   17.63    3.87
   7   3  -6   10.44    2.19
  -7  -3   6   10.36    1.37
   7  -3  -6    9.82    1.46
  -7  -3   6   11.74    2.12
   7   3  -6   10.44    1.23
  -7  -3   6   12.60    2.07
  -7   3   6    6.83    0.94
  -7  -3   6   10.36    2.18
  -7  -3   6   13.29    3.53
   7  -3  -6    9.89    3.38
   7   3  -6   12.35    2.76
  -7   3   6   10.20    2.70
   7   3  -6   11.02    1.96
  -7   3   6    9.95    1.69
   7   3  -6   11.80    1.81
   7   3  -6   12.31    2.03
   7  -3  -5 1372.91   45.10
  -7  -3   5 1562.80   44.66
  -7   3   5 1126.92   37.62
   7   3  -5 1368.39   37.97
   7   3  -5 1319.23   33.94
   7   3  -5 1271.68   33.72
   7  -3  -5 1429.82   33.45
   7   3  -5 1315.99   30.57
  -7  -3   5 1396.10   33.89
   7  -3  -5 1180.51   32.34
  -7  -3   5 1236.43   34.98
  -7  -3   5 1267.02   34.01
   7   3  -5 1432.33   34.56
  -7   3   5 1251.49   33.55
   7   3  -5  929.14   33.74
  -7  -3   5 1687.75   37.05
  -7   3   5 1150.80   46.41
   7  -3  -5 1272.72   31.89
   7  -3  -5 1509.45   32.90
  -7  -3   5 1430.76   31.45
   7  -3  -5 1372.33   32.41
   7  -3  -5 1011.39   32.12
   7  -3  -5 1238.30   32.92
   7   3  -5 1345.65   30.58
   7   3  -5 1652.13   42.48
  -7   3   5 1006.55   37.06
  -7   3   4   15.98    2.23
  -7   3   4   21.07    5.32
  -7  -3   4   26.91    3.11
   7   3  -4   23.07    2.76
   7  -3  -4   25.87    2.63
   7   3  -4   22.90    2.51
   7   3  -4   23.44    4.81
   7  -3  -4   21.03    4.56
   7   3  -4   23.09    3.21
  -7   3   4   19.60    3.53
  -7  -3   4   22.74    4.34
   7  -3  -4   25.61    5.48
  -7   3   4   28.71    5.15
   7   3  -4   25.49    3.99
   7   3  -3  577.55   16.21
   7  -3  -3  499.42   15.37
  -7  -3   3  649.30   19.06
   7   3  -3  589.47   17.37
   7   3  -3  577.10   17.89
   7  -3  -3  564.20   25.95
   7   3  -3  638.33   26.18
   7  -3  -3  529.63   23.37
   7   3  -3  606.86   19.02
  -7  -3   3  525.22   23.74
  -7   3   3  582.62   25.45
   7   3  -3  716.30   24.67
  -7   3   3  580.67   23.84
   7   3  -2    1.87    2.00
  -7   3   2    1.68    1.62
  -7  -3   2    1.56    0.92
   7   3  -2    1.11    1.52
   7  -3  -2    2.78    1.08
  -7   3   2    0.67    0.28
   7  -3  -2    2.78    2.16
   7   3  -2    1.37    1.69
  -7  -3   2    0.64    1.59
  -7   3   2   -0.36    1.90
   7  -3  -2    1.83    0.79
   7   3  -2    0.63    0.96
  -7  -3   1 2135.55   45.86
   7   3  -1 1927.08   47.74
   7   3  -1 2013.47   63.34
   7  -3  -1 1934.97   59.24
  -7  -3   0   64.64   10.72
   7   3   0   82.50    6.07
   7   3   0   67.68    5.64
  -7   3   0   44.79    5.37
  -7  -3   0   46.48    5.99
  -7   3   0   72.34    7.30
  -7  -3   0   40.67    7.87
  -7   3   0   78.93    4.92
  -7   3   0   72.19    7.01
   7   3   0   36.25    5.61
   7  -3   0   52.98    7.10
  -7   3  -1  666.25   13.89
   7   3   1  400.98   15.59
   7  -3   1  514.17   17.78
  -7   3  -1  340.15   22.62
   7   3   1  536.17   17.19
   7   3   1  434.74   15.68
   7   3   1  696.68   19.71
   7  -3   1  626.23   25.72
  -7   3  -1  494.34   19.13
  -7   3  -1  224.54   26.81
  -7   3  -1  661.98   13.93
  -7   3  -1  580.17   13.17
  -7  -3  -1  621.18   30.52
  -7  -3  -1  229.31   17.65
  -7   3  -1  512.08   19.74
  -7  -3  -1  304.56   17.53
  -7   3  -1  493.26   19.23
   7  -3   2  117.45    5.99
  -7   3  -2  102.89    3.81
   7   3   2   61.58    5.20
   7  -3   2   82.92    6.97
  -7  -3  -2   63.79    9.09
  -7   3  -2   57.39    7.86
   7  -3   2  166.53   16.44
  -7  -3  -2   51.79    4.89
  -7   3  -2   52.90   12.91
   7   3   2   71.64    6.39
   7   3   2   70.40    4.83
  -7   3  -2   72.12   11.46
   7  -3   2  105.17   14.24
  -7   3  -2  117.53    4.13
  -7   3  -2  113.78    3.95
  -7   3  -3    5.05    0.85
  -7   3  -3    8.20    1.07
  -7  -3  -3    5.20    2.71
  -7   3  -3    2.98    2.30
  -7   3  -3    2.44    2.20
   7  -3   3    5.50    2.91
  -7  -3  -3    4.09    1.38
  -7  -3  -3    1.69    1.64
   7  -3   3    2.74    0.62
   7  -3   3    4.50    1.19
  -7   3  -3    4.59    0.83
   7   3   3    3.83    0.83
   7  -3   3   10.55    6.15
   7   3   3    3.10    1.65
  -7   3  -4    2.27    1.72
  -7   3  -4    1.26    2.91
  -7  -3  -4    1.99    1.00
  -7   3  -4    0.90    1.28
  -7   3  -4    2.35    0.75
  -7   3  -4    3.70    0.82
  -7   3  -4    1.25    1.31
   7  -3   4    3.15    1.56
  -7  -3  -4    3.44    1.22
  -7  -3  -4    2.13    1.14
   7  -3   4    2.43    0.56
   7   3   4    1.49    0.53
   7  -3   4    2.57    0.93
  -7   3  -4    3.66    0.89
  -7   3  -4    1.73    1.57
  -7  -3  -4    1.98    1.01
  -7  -3  -4    2.31    1.04
  -7  -3  -4    1.72    0.58
  -7   3  -4    1.72    1.84
  -7  -3  -4    0.93    1.33
  -7  -3  -4    0.47    1.35
   7  -3   4    3.83    2.32
   7  -3   4    2.05    1.61
   7  -3   4    1.61    1.57
   7  -3   4    2.33    4.56
   7   3   4    1.81    2.37
  -7   3  -5   86.30    8.16
  -7   3  -5   63.90    9.39
  -7   3  -5  193.44    6.48
  -7   3  -5  316.56   10.31
  -7   3  -5   82.35    6.73
  -7  -3  -5  106.18    6.28
   7  -3   5  137.51    5.33
   7   3   5  105.91    4.24
  -7   3  -5  271.48    9.21
  -7  -3  -5   93.61    5.61
   7  -3   5   22.76    5.96
   7  -3   5  120.71    6.50
   7  -3   5  147.94   10.24
  -7   3  -5  124.22   14.26
  -7  -3  -5  106.29   10.93
  -7  -3  -5   97.35    5.97
  -7  -3  -5   96.32    6.14
  -7   3  -5   74.83    6.24
   7   3   5  123.50   13.63
   7  -3   5   58.61   12.93
  -7   3  -6    1.59    0.93
  -7   3  -6    0.86    1.36
  -7   3  -6    2.68    1.43
  -7   3  -6    1.46    0.90
  -7   3  -6    0.22    0.95
  -7  -3  -6    1.51    0.95
   7  -3   6   -0.20    0.98
   7  -3   6    1.33    1.07
  -7  -3  -6   -0.45    1.27
  -7   3  -6    1.35    0.58
  -7  -3  -6    2.26    1.12
  -7   3  -6    1.10    0.92
  -7   3  -6    1.13    0.57
   7   3   6    1.15    0.45
   7  -3   6    0.94    0.49
  -7   3  -6    1.44    1.11
  -7   3  -7    7.91    0.79
   7  -3   7    4.56    1.08
   7   3   7   10.08    1.17
   7  -3   7    8.30    1.14
   7  -3   7    5.95    0.83
  -7   3  -7   11.35    1.05
  -7   3  -7    3.29    0.99
  -7   3  -7    8.26    0.55
  -7   3  -7    8.82    0.96
  -7  -3  -7    6.56    1.45
   7   3   7   10.32    1.07
   7  -3   7    9.35    0.93
   7   3   7   12.32    1.31
  -7   3  -7    6.78    1.16
  -7   3  -8    0.65    0.14
   7  -3   8    0.60    0.23
   7   3   8    0.60    0.19
  -7  -3  -8    0.72    0.33
  -7  -3  -8    0.10    0.33
  -7   3  -8    0.94    0.29
   7   3   8    0.77    0.26
  -7   3  -8    0.82    0.25
   7  -4  -9    7.32    0.76
  -7  -4   9   11.51    1.11
   7  -4  -9   15.60    1.64
   7  -4  -9   14.22    1.48
   7   4  -9   10.78    0.95
   7   4  -9   10.53    0.90
  -7   4   9   13.47    1.08
  -7   4   8   83.40    3.80
   7   4  -8   52.89    3.33
   7   4  -8   65.65    3.50
   7   4  -8   69.09    3.97
   7  -4  -8   67.93    3.47
  -7  -4   8   82.74    4.08
  -7  -4   8  107.00    3.59
   7  -4  -8  100.79    4.98
   7   4  -8  111.09    4.15
   7  -4  -8   99.60    5.62
   7   4  -8   93.11    3.34
  -7   4   8   88.78    4.14
   7   4  -8  153.25    6.34
   7  -4  -8   95.95    4.90
   7   4  -7   17.51    2.19
  -7   4   7   14.96    1.58
   7   4  -7   16.33    1.69
   7   4  -7   19.16    2.34
   7   4  -7   19.35    1.59
   7   4  -7   17.49    1.52
   7  -4  -7   24.02    3.20
   7   4  -7   19.14    1.76
  -7   4   7   16.89    1.99
  -7   4   7   16.09    1.97
   7   4  -7   11.02    1.63
   7   4  -7   20.49    2.45
   7   4  -7   10.16    1.45
   7   4  -7   13.73    1.95
   7  -4  -7   14.08    1.90
   7  -4  -7   15.63    1.93
  -7  -4   7   20.94    1.90
   7   4  -7   18.39    1.51
   7  -4  -7   17.49    2.53
   7  -4  -7   11.60    2.22
   7   4  -6  232.84   11.77
   7  -4  -6  228.39   16.01
   7   4  -6  246.42    9.74
   7   4  -6  278.57   10.34
  -7   4   6  237.43    8.82
   7   4  -6  272.39   10.34
   7   4  -6  260.79    8.91
   7   4  -6  278.23    7.83
   7  -4  -6  323.62   12.93
   7   4  -6  278.83    7.79
   7  -4  -6  114.02    8.11
   7   4  -6  272.02   10.46
  -7   4   6  212.16   16.01
   7  -4  -6  218.69    8.63
   7  -4  -6  245.52    8.45
   7  -4  -6  249.76    9.71
   7  -4  -6  242.85    8.50
   7  -4  -6  263.66   11.24
  -7  -4   6  303.23    8.85
   7   4  -6  189.86   10.17
   7   4  -6  312.34   15.43
  -7   4   6  182.98   11.98
   7   4  -5   50.41    5.72
  -7   4   5   33.58    5.00
   7   4  -5   43.41    4.59
   7  -4  -5   36.05    6.46
   7   4  -5   48.95    4.06
   7   4  -5   50.97    4.12
   7   4  -5   58.67    2.96
   7  -4  -5   61.76    5.24
  -7   4   5   41.07    3.34
   7   4  -5   54.42    4.23
   7   4  -5   44.97    3.96
  -7   4   5   46.59    7.47
   7  -4  -5   31.47    2.92
   7  -4  -5   47.34    3.11
   7  -4  -5   46.30    4.09
  -7  -4   5   31.16    6.61
   7  -4  -5   42.33    3.06
  -7  -4   5   55.15    3.33
   7  -4  -5   43.19    4.19
   7  -4  -5   12.47    2.87
   7   4  -5   41.95    2.33
   7   4  -4  860.42   20.80
   7  -4  -4  911.16   35.08
   7   4  -4  835.59   23.27
  -7  -4   4  683.06   28.61
   7   4  -4  891.87   22.42
  -7   4   4  765.73   34.12
   7  -4  -4  633.52   18.96
   7  -4  -4  862.50   20.04
   7  -4  -4  689.45   20.13
  -7  -4   4  954.65   20.00
   7  -4  -4  736.95   20.55
   7  -4  -4  898.47   20.86
   7   4  -4  969.65   29.28
  -7   4   4  780.64   28.05
  -7  -4   3    2.31    1.10
   7  -4  -3    0.91    0.78
   7  -4  -3    1.06    0.79
  -7  -4   3    3.36    0.98
   7  -4  -3    0.77    1.11
   7  -4  -3    1.73    2.00
   7   4  -3    2.32    1.37
  -7  -4   3    2.40    1.57
   7  -4  -3    1.84    1.08
   7  -4  -3    0.45    0.57
   7   4  -3    2.06    1.61
  -7   4   3    1.44    1.67
   7   4  -3    3.36    1.20
   7  -4  -2  853.42   29.23
  -7  -4   2  693.38   38.73
   7  -4  -2  991.12   25.37
   7   4  -2 1010.32   29.39
   7   4  -2  860.47   27.18
  -7   4   2 1174.48   39.89
   7  -4  -2  967.05   26.39
  -7  -4   2 1026.30   26.67
  -7  -4   1  491.61   15.35
   7   4  -1  549.30   18.89
   7   4  -1  524.94   18.09
   7  -4  -1  585.64   27.65
  -7   4   1  734.33   36.25
  -7  -4   1  353.53   24.78
   7  -4  -1  512.74   15.42
   7  -4   0  483.33   22.77
   7   4   0  557.87   18.36
   7   4   0  507.24   18.54
  -7   4   0  117.85   19.23
  -7   4   0  472.35   19.59
  -7   4   0  409.55   18.43
  -7   4   0  462.43   20.13
  -7  -4   0  243.31   19.00
  -7  -4   0  468.52   28.61
   7  -4   0  586.69   15.68
  -7   4  -1   28.89    1.57
  -7   4  -1    7.63    5.96
   7   4   1   26.65    3.10
   7   4   1   27.35    3.99
  -7   4  -1   23.95    7.53
   7   4   1   38.69    4.48
   7  -4   1   22.35    3.82
  -7  -4  -1   43.78    8.78
  -7  -4  -1   10.67    3.48
  -7   4  -1   36.54    2.05
  -7   4  -1   26.72    4.37
  -7   4  -1   25.11    4.03
  -7   4  -2  234.48    6.56
   7   4   2  156.52   10.30
   7   4   2  157.22    8.01
  -7   4  -2  133.52   21.42
  -7  -4  -2  166.18    5.86
   7  -4   2  141.83    8.21
  -7  -4  -2   92.05   10.38
  -7  -4  -2  186.85   17.30
   7  -4   2  256.06   15.07
  -7  -4  -2  193.77   13.21
   7  -4   2  182.16    7.76
  -7  -4  -2  258.15   11.32
   7  -4   2  375.49   15.34
   7  -4   2  403.74   17.91
   7  -4   2  263.40   11.18
  -7   4  -2  200.75    5.96
  -7   4  -2  191.48    5.72
  -7   4  -3   61.17    2.89
  -7   4  -3   69.40    3.17
   7  -4   3  106.09    8.77
  -7  -4  -3   48.00    4.05
  -7  -4  -3   50.98    4.37
  -7   4  -3   57.49    2.83
   7  -4   3   75.77    5.28
   7   4   3   38.51    5.52
  -7  -4  -3   43.16    2.38
  -7  -4  -3   49.85    4.36
   7  -4   3   40.21    4.39
  -7  -4  -3   24.61    5.48
  -7  -4  -3   28.04    5.79
  -7  -4  -3   40.59    2.36
  -7  -4  -3   37.16    5.49
  -7  -4  -3   45.80    4.46
   7  -4   3   76.10    8.17
   7  -4   3   25.21    4.36
   7  -4   3   62.76    5.61
   7  -4   3   55.44    5.76
   7  -4   3   69.50   10.14
  -7  -4  -3   28.07    4.50
  -7   4  -4   40.27    7.00
   7  -4   4   91.16   11.85
  -7   4  -4   28.43    9.35
  -7   4  -4   42.50    7.15
  -7   4  -4   88.51    3.75
  -7   4  -4   91.69    3.85
  -7   4  -4   74.35    6.33
  -7  -4  -4   51.81    4.18
  -7  -4  -4   58.77    4.59
   7  -4   4   80.28    4.87
   7   4   4   50.48    2.66
  -7   4  -4   94.71    3.95
  -7   4  -4   48.07    6.09
  -7  -4  -4   45.38    3.88
  -7  -4  -4   55.60    4.38
  -7  -4  -4   55.02    7.95
  -7  -4  -4   61.01    2.98
   7  -4   4   67.91    6.32
   7  -4   4   19.90    4.58
   7  -4   4   93.89    7.43
   7   4   4   50.23    8.71
   7  -4   5   12.22    3.94
  -7   4  -5    6.23    2.58
  -7   4  -5    4.69    2.89
  -7   4  -5    4.46    2.28
  -7   4  -5   16.78    1.74
  -7   4  -5   14.80    1.63
  -7   4  -5    5.71    2.04
  -7  -4  -5   11.00    1.96
   7  -4   5   13.04    1.69
   7   4   5    9.04    1.02
  -7   4  -5   18.96    1.98
  -7   4  -5    5.87    1.80
  -7  -4  -5    7.28    1.67
  -7  -4  -5    8.26    1.19
  -7  -4  -5    8.74    2.91
   7  -4   5    8.24    1.48
  -7  -4  -5    6.77    1.63
   7  -4   5   10.19    2.06
   7  -4   5    6.43    1.67
   7  -4   5   10.20    2.69
   7   4   5    5.27    2.84
   7   4   6   10.29    1.22
  -7   4  -6   12.83    1.69
   7  -4   6    8.57    1.17
   7   4   6    8.36    0.97
  -7   4  -6   14.65    2.10
  -7   4  -6   13.83    2.29
  -7  -4  -6    5.26    1.08
   7  -4   6    4.32    1.71
   7  -4   6    5.72    1.29
   7  -4   6    5.89    1.09
  -7  -4  -6    9.22    1.66
  -7  -4  -6    5.09    1.47
  -7  -4  -6    7.54    1.66
  -7   4  -6    2.59    1.26
  -7   4  -6    5.49    1.02
  -7   4  -6   12.57    2.05
  -7   4  -7   11.01    0.82
   7   4   7   12.56    1.05
   7  -4   7   11.63    0.98
  -7   4  -7   10.88    0.62
  -7   4  -7   12.07    1.01
   7   4   7   14.33    1.04
   7   4   7   16.67    1.36
   7  -4   7    8.16    0.85
  -7  -4  -7   14.45    1.71
  -7  -4  -7   11.96    1.63
  -7  -4  -8    8.43    0.63
   7  -4   8    8.05    0.45
  -7   4  -8    8.03    0.40
   7   5  -8    5.21    0.85
   7   5  -8    6.27    0.88
   7  -5  -8    7.61    1.04
  -7  -5   8    6.69    0.54
   7  -5  -8   11.75    1.59
   7  -5  -8    9.21    1.40
   7  -5  -8    4.80    1.28
  -7  -5   8   10.55    1.18
   7   5  -8   11.67    1.06
   7   5  -8    8.76    0.78
  -7  -5   8   13.03    1.14
  -7   5   8    9.04    1.03
  -7   5   7  142.55    5.40
  -7   5   7  147.02    5.62
   7   5  -7   89.51    4.85
   7   5  -7  124.70    5.82
   7  -5  -7  111.36    4.39
   7  -5  -7  122.38    5.39
  -7  -5   7  204.67    6.09
   7  -5  -7  145.07    6.81
   7  -5  -7  158.57    7.88
   7   5  -7  166.79    5.04
   7   5  -7  153.99    4.58
   7   5  -7  150.07    6.26
   7   5  -7  155.78    4.50
   7   5  -6    8.12    1.62
   7   5  -6    8.59    1.68
   7   5  -6    7.21    1.50
   7   5  -6    8.84    0.99
   7   5  -6   10.07    1.18
   7  -5  -6   10.10    2.42
  -7   5   6    8.37    1.45
   7   5  -6    7.89    1.63
   7   5  -6    5.39    1.36
   7  -5  -6    6.00    0.98
   7  -5  -6    6.42    1.20
   7  -5  -6    6.28    1.55
   7  -5  -6    6.60    1.49
   7  -5  -6    6.13    2.21
   7  -5  -6    8.14    1.42
  -7  -5   6   10.83    1.52
  -7  -5   6    8.52    1.82
   7   5  -6   10.56    1.09
   7  -5  -6   11.52    2.28
   7   5  -5  160.06   10.50
  -7   5   5  110.26    9.43
   7   5  -5  163.72    7.54
   7   5  -5  156.81    7.55
   7   5  -5  167.48    7.48
  -7   5   5  124.53   12.20
   7   5  -5  157.77    7.68
   7  -5  -5  114.25    5.13
   7  -5  -5  121.20    6.13
   7  -5  -5  135.38    5.85
   7  -5  -5  143.60    7.39
   7  -5  -5  113.80    6.98
   7  -5  -5  147.85    6.38
   7  -5  -5  195.81   10.03
   7  -5  -5  136.18   12.36
  -7  -5   5  198.87    7.13
  -7  -5   5  152.76    7.72
   7  -5  -5  180.90    8.66
   7  -5  -5   97.15    6.37
   7   5  -4   33.54    5.14
  -7   5   4   21.25    4.23
   7   5  -4   30.06    4.35
   7  -5  -4   29.12    3.54
   7   5  -4   35.58    3.50
  -7   5   4   25.13    5.84
   7  -5  -4   20.20    2.53
   7  -5  -4   20.78    2.08
   7  -5  -4   28.42    2.49
   7  -5  -4   21.29    2.24
   7  -5  -4   14.66    3.01
  -7  -5   4   23.64    5.78
   7  -5  -4   31.79    2.90
   7  -5  -4   22.87    2.79
   7  -5  -4   19.43    3.19
   7  -5  -4   27.03    5.71
  -7  -5   4   26.65    3.20
  -7  -5   4   32.79    2.84
   7  -5  -3  529.65   26.20
   7  -5  -3 1181.15   26.55
   7  -5  -3 1080.43   27.69
   7  -5  -3 1016.63   26.96
   7  -5  -3 1285.93   27.54
  -7  -5   3 1024.05   24.19
   7  -5  -3  998.95   28.50
  -7  -5   3 1310.55   25.84
  -7  -5   3  949.36   42.47
   7  -5  -3  692.11   24.18
   7  -5  -3  809.17   25.25
  -7  -5   3  915.11   24.36
   7   5  -3 1098.92   31.67
   7   5  -3  920.16   28.66
  -7   5   3 1163.37   39.30
  -7  -5   3  947.73   28.29
  -7  -5   2    2.56    0.87
   7  -5  -2    1.96    1.21
   7  -5  -2    1.07    1.32
   7  -5  -2    0.92    2.05
  -7  -5   2    1.38    0.79
   7  -5  -2    1.32    1.13
  -7  -5   2    1.16    0.63
   7  -5  -2    0.31    1.19
   7  -5  -2    1.16    0.78
  -7  -5   2    0.89    1.73
   7   5  -2    1.84    1.10
   7   5  -2    2.06    1.16
  -7   5   2   -0.87    3.12
   7  -5  -2    2.14    2.16
   7   5  -2    2.05    1.19
  -7   5   2    0.83    3.82
  -7  -5   2    2.59    0.88
   7  -5  -2    1.49    0.86
   7  -5  -2    0.62    0.66
  -7  -5   2    0.73    0.61
  -7  -5   1  278.01    9.67
   7   5  -1  409.26   16.09
   7   5  -1  364.45   14.49
   7  -5  -1  266.04   12.56
  -7  -5   1  336.63   10.13
  -7  -5   1  584.22   15.90
  -7  -5   1  275.78    9.36
   7  -5  -1  312.63   11.31
   7  -5  -1  465.62   14.72
  -7  -5   1  480.58   12.29
   7  -5  -1  458.57   18.47
   7  -5  -1  453.30   15.34
   7  -5  -1  364.46   11.50
   7  -5  -1  391.82   21.79
  -7   5   1  329.52   18.42
   7  -5  -1  368.09   13.46
  -7   5   0   11.85    7.85
   7   5   0   72.59    6.60
   7   5   0   63.08    5.74
   7   5   0   62.91    6.49
  -7  -5   0   67.37    3.40
   7  -5   0   56.32    4.61
  -7  -5   0   60.74    3.05
  -7  -5   0   62.30   10.34
  -7  -5   0   70.65    3.69
  -7  -5   0   32.49    5.85
  -7  -5   0   43.14    2.37
   7  -5   0   41.04    5.58
   7  -5   0  100.98    8.55
   7  -5   0   65.92    3.96
   7  -5   0   65.23    5.17
   7  -5   0   73.59    4.93
  -7   5   0   47.35    5.95
   7  -5   0   70.08    9.36
  -7   5   0   60.17    6.53
   7  -5   1  291.94   12.05
  -7  -5  -1  180.45    8.10
  -7   5  -1  139.10    4.48
  -7   5  -1  100.65   20.35
   7   5   1  124.83    7.36
   7   5   1  186.19    9.79
  -7  -5  -1  208.09    9.45
  -7  -5  -1   75.68    9.18
   7  -5   1  176.77    8.55
  -7  -5  -1  168.15    5.91
  -7  -5  -1  158.09    6.31
  -7  -5  -1  200.02    6.53
  -7  -5  -1  176.76    6.79
  -7  -5  -1  107.01    4.28
  -7  -5  -1  190.20   19.44
   7  -5   1  243.02   16.86
   7  -5   1  126.67    5.34
  -7  -5  -1  117.42    5.35
   7  -5   1  218.73    9.67
   7  -5   1  159.07    7.42
  -7   5  -1   74.37   11.00
   7  -5   1  248.72   17.94
  -7   5  -1  126.53    9.82
  -7   5  -1  136.04   10.73
  -7   5  -2   99.82    3.50
  -7   5  -2  125.50    4.29
   7  -5   2  207.98   11.15
  -7  -5  -2  100.00    5.66
  -7  -5  -2  106.77    6.23
   7   5   2   86.04    7.75
   7   5   2   80.23    5.35
  -7  -5  -2   91.91    3.88
   7  -5   2  191.95   11.99
  -7  -5  -2   46.96    7.29
  -7  -5  -2   82.67   11.90
  -7  -5  -2   82.27    5.50
  -7  -5  -2   56.55    4.77
  -7   5  -2   92.40    3.48
   7  -5   2  125.48    7.46
  -7   5  -2   64.63   10.98
  -7   5  -3  245.44    7.05
  -7   5  -3  285.37    7.67
  -7  -5  -3  220.58    9.83
  -7  -5  -3  208.26    9.34
   7   5   3  176.88   13.09
  -7  -5  -3  242.23   10.31
  -7  -5  -3  202.77    6.83
  -7  -5  -3  130.15   13.77
  -7  -5  -3  146.16   13.96
  -7  -5  -3  205.35    6.96
  -7  -5  -3  220.65    9.92
  -7   5  -3  338.66    8.45
   7  -5   3  315.35   13.35
   7  -5   3  268.92   12.70
  -7   5  -3  123.91   15.22
  -7   5  -3  137.04   24.15
  -7   5  -4    5.47    1.01
  -7   5  -4    5.61    1.07
  -7  -5  -4    3.63    1.28
  -7   5  -4    5.27    0.97
   7   5   4    3.66    2.46
  -7  -5  -4    2.08    0.87
  -7  -5  -4    4.08    1.38
  -7  -5  -4    2.96    0.76
  -7  -5  -4    3.41    2.23
  -7  -5  -4    3.65    1.33
   7  -5   4    3.93    1.82
   7  -5   4    5.86    1.90
   7  -5   4    2.22    0.92
   7  -5   4    2.95    1.54
  -7   5  -4    1.86    1.84
  -7   5  -5    3.57    0.96
  -7  -5  -5    2.42    0.73
   7  -5   5    1.95    0.66
   7  -5   5    3.20    1.26
  -7  -5  -5    2.11    1.05
  -7  -5  -5    1.76    0.81
   7  -5   5    1.25    0.68
  -7  -5  -5    1.28    0.90
  -7   5  -5    0.72    1.14
  -7   5  -5    2.17    0.70
   7   5   5    2.44    0.64
  -7   5  -5    1.87    0.62
  -7   5  -5    3.12    0.74
  -7   5  -6   -0.29    0.89
  -7  -5  -6   -0.04    0.36
   7  -5   6    0.15    0.26
   7  -5   6   -0.45    1.00
   7  -5   6   -0.13    0.60
  -7  -5  -6   -0.13    0.60
   7   5   6   -0.06    0.33
  -7   5  -6   -0.40    0.95
  -7   5  -6    0.03    0.31
  -7   5  -6    0.07    0.29
  -7   5  -6   -0.38    0.80
  -7   5  -6   -0.14    0.44
  -7  -5  -7   23.26    1.57
   7  -5   7   13.20    0.86
  -7  -5  -7   24.22    1.38
  -7   5  -7   26.54    1.03
  -7   5  -7   19.58    1.06
  -7   5  -7   18.89    1.07
  -7   5  -7   17.64    0.76
  -7   5  -7   24.11    1.21
   7   5   7   20.41    1.13
   7  -5   7   16.79    0.81
   7  -6  -8    6.83    0.76
  -7  -6   8   14.35    0.85
   7  -6  -8    5.94    0.73
   7   6  -8   13.77    1.20
   7   6  -8    8.70    0.60
   7   6  -7   22.18    1.76
   7   6  -7   11.93    1.40
   7   6  -7    9.17    1.14
   7  -6  -7   11.74    1.10
   7  -6  -7   13.23    1.53
  -7  -6   7   15.26    1.05
   7  -6  -7   15.48    1.84
   7   6  -7   17.03    1.11
  -7  -6   7   21.92    1.85
   7   6  -7   16.48    1.05
  -7  -6   7   20.74    1.91
  -7   6   7   14.52    1.33
  -7   6   6  235.30    7.83
   7   6  -6  234.37    8.63
   7   6  -6  191.96    8.01
   7  -6  -6  186.53    6.91
   7  -6  -6  206.42    8.02
  -7  -6   6  239.63    7.05
   7  -6  -6  263.11    8.49
   7  -6  -6  271.52   10.25
  -7  -6   6  387.12   11.06
   7  -6  -6  193.35    9.92
   7   6  -6  237.33    6.48
  -7  -6   6  277.89   10.66
  -7  -6   6  313.71    9.00
   7   6  -6  222.73    8.27
   7   6  -6  241.56    8.53
   7   6  -5    0.33    0.68
   7  -6  -5    0.61    0.63
   7  -6  -5    1.61    0.76
   7  -6  -5    0.70    1.10
  -7  -6   5    0.45    0.46
   7  -6  -5    0.38    0.84
   7  -6  -5    1.18    1.45
   7  -6  -5    1.11    1.23
  -7  -6   5    0.32    1.01
   7  -6  -5    0.15    1.51
   7   6  -5    0.77    0.41
   7   6  -5    1.10    0.81
   7   6  -5    1.33    0.78
   7   6  -5    0.52    0.69
  -7  -6   5    1.00    0.78
  -7  -6   5    0.23    0.92
   7  -6  -4  214.23   15.98
  -7   6   4  191.16   16.12
   7   6  -4  265.83    9.43
  -7   6   4  214.42   16.64
   7  -6  -4  195.45    7.52
   7  -6  -4  172.87    8.18
   7  -6  -4  237.78    8.45
  -7  -6   4  204.99    8.71
  -7  -6   4  224.90    7.46
   7  -6  -4  193.20    7.66
  -7  -6   4  195.57   15.38
   7  -6  -4  197.47    7.70
   7  -6  -4  234.43    9.85
  -7  -6   4  257.09    8.71
   7  -6  -4  237.51   11.20
   7   6  -4  249.91    9.58
   7   6  -4  246.46    9.69
   7   6  -4  173.54    9.41
  -7   6   4  159.25   12.03
   7   6  -4  213.76   11.13
  -7  -6   3   20.48    2.06
   7  -6  -3   23.30    2.52
   7  -6  -3   18.61    2.84
   7  -6  -3   21.62    2.76
   7  -6  -3   19.05    2.30
   7  -6  -3   20.86    3.16
  -7  -6   3   33.13    2.69
  -7  -6   3   23.09    2.13
   7  -6  -3   21.35    2.54
  -7  -6   3   19.52    5.39
   7   6  -3   21.66    3.55
   7   6  -3   23.59    3.46
   7   6  -3   19.48    3.03
   7   6  -3   28.58    3.13
   7  -6  -3   24.74    5.62
  -7   6   3   25.71    6.55
  -7  -6   3   17.14    1.93
   7   6  -2  197.24   10.13
   7   6  -2  166.61    9.28
   7  -6  -2  184.95    8.23
  -7  -6   2  190.55   16.93
   7  -6  -2  172.37    9.64
   7  -6  -2  106.34    4.86
  -7  -6   2  213.85    7.01
  -7  -6   2  202.47    7.59
   7  -6  -2  147.15    7.00
   7  -6  -2  304.06   11.51
   7  -6  -2  258.22   12.88
   7  -6  -2  313.98   12.99
   7  -6  -2  209.89   16.30
  -7   6   2  139.83   11.68
  -7  -6   2  160.51    6.08
   7  -6  -2  176.13    7.61
  -7   6   1    1.46    1.90
   7   6  -1    2.37    1.41
  -7  -6   1    6.19    1.80
   7  -6  -1    2.67    1.40
  -7  -6   1    2.82    0.70
   7  -6  -1    2.28    0.74
  -7  -6   1    6.35    1.14
  -7  -6   1    2.01    0.68
  -7  -6   1    1.48    0.70
   7  -6  -1    1.47    0.91
   7  -6  -1    2.07    1.26
   7  -6  -1    4.33    2.20
  -7  -6   1    2.74    1.00
  -7  -6   1    2.89    0.91
   7  -6  -1    3.35    1.53
   7  -6  -1    3.95    2.26
  -7   6   1    0.45    2.03
   7  -6  -1    5.49    2.86
   7   6  -1    1.94    1.36
  -7   6   1    2.13    1.54
  -7  -6   1    1.88    0.71
   7  -6  -1    2.78    1.04
   7  -6  -1    3.38    1.19
  -7   6   0  250.32   23.89
   7   6   0  438.50   20.28
   7   6   0  870.86   35.35
   7  -6   0  527.43   17.01
  -7  -6   0  555.10   13.38
  -7  -6   0  889.21   24.38
   7  -6   0  327.20   13.23
  -7  -6   0  532.53   30.78
  -7  -6   0  574.45   14.56
  -7  -6   0  397.28   12.01
   7  -6   0  454.95   15.23
   7  -6   0  396.91   16.82
   7  -6   0  449.77   14.64
  -7  -6   0  436.22   13.32
   7  -6   0  561.57   17.79
  -7  -6   0  583.80   13.87
   7  -6   0  404.90   14.43
  -7  -6   0  539.91   15.77
  -7   6   0  369.86   18.33
   7  -6   0  682.51   30.00
  -7   6   0  355.59   19.30
  -7  -6   0  474.42   13.99
   7  -6   0  613.00   17.32
   7  -6   0  602.44   18.21
   7   6   1  123.20    7.41
  -7   6  -1  104.96   17.45
  -7  -6  -1  118.70    6.30
   7  -6   1  122.15    7.46
   7  -6   1  154.35    8.25
  -7  -6  -1  100.44    4.76
   7  -6   1  118.28    7.20
  -7  -6  -1  120.52    5.17
  -7  -6  -1  114.17   15.42
  -7  -6  -1  139.82    5.45
  -7  -6  -1   59.68    7.47
   7  -6   1  114.83    8.81
  -7  -6  -1  109.40    5.76
   7  -6   1  104.68    6.21
  -7  -6  -1   88.91    5.91
  -7  -6  -1  101.16    5.33
  -7   6  -1   29.02    9.05
  -7   6  -1   75.18    8.69
  -7   6  -2   74.44    3.86
  -7  -6  -2   44.69    3.50
  -7  -6  -2   44.09    3.97
   7   6   2   39.65    5.75
  -7  -6  -2   50.53    4.12
  -7  -6  -2   42.78    2.50
   7  -6   2   69.78    6.79
  -7  -6  -2   32.48    7.47
  -7  -6  -2   35.91    3.73
  -7  -6  -2   29.91    5.32
   7  -6   2   83.54   10.44
  -7  -6  -2   39.68    3.86
  -7  -6  -2   48.34    3.74
  -7   6  -2   44.54    2.29
   7  -6   2   44.59    4.34
  -7   6  -2   17.81    7.22
  -7   6  -3    1.79    0.55
  -7   6  -3    1.68    0.70
  -7  -6  -3    1.48    0.99
  -7   6  -3    1.77    0.55
   7   6   3    2.42    1.99
  -7  -6  -3    2.90    1.23
   7  -6   3    1.00    1.45
  -7  -6  -3    0.30    1.05
  -7  -6  -3    1.85    0.64
   7  -6   3    0.95    1.60
  -7  -6  -3    2.42    1.18
  -7  -6  -3    1.84    0.94
   7  -6   3    3.26    1.42
   7  -6   3    1.87    1.31
  -7   6  -3    0.98    1.72
  -7   6  -4   51.41    2.78
  -7  -6  -4   24.95    2.38
   7  -6   4   17.42    3.31
  -7  -6  -4   36.58    2.10
  -7  -6  -4   28.57    2.99
  -7  -6  -4   24.31    3.00
   7  -6   4   11.14    2.72
  -7   6  -4   38.10    2.16
  -7   6  -4   18.33    3.02
   7  -6   4   20.77    3.37
   7  -6   4   31.35    3.78
  -7   6  -4   30.23    1.85
  -7   6  -4   38.84    2.26
  -7   6  -5    0.04    0.51
  -7  -6  -5    0.03    0.47
  -7  -6  -5   -0.29    0.91
   7  -6   5   -0.36    1.05
  -7  -6  -5   -0.08    0.83
   7  -6   5    0.08    0.36
  -7   6  -5   -0.04    0.37
  -7   6  -5   -0.08    0.59
  -7   6  -5   -0.18    0.65
  -7   6  -5   -0.09    0.40
  -7   6  -5    0.03    0.42
  -7  -6  -6   36.02    1.74
  -7   6  -6   23.77    1.21
  -7   6  -6   41.29    1.78
  -7  -6  -6   36.81    2.19
   7  -6   6   12.47    1.33
  -7   6  -6   41.06    1.79
  -7   6  -6   35.50    1.60
  -7   6  -6   29.08    1.41
  -7   6  -6   35.74    1.71
  -7   6  -6   25.66    1.47
  -7   6  -7    0.11    0.07
  -7   6  -7   -0.05    0.11
  -7   6  -7    0.05    0.06
   7  -6   7    0.04    0.05
  -7  -6  -7    0.13    0.13
  -7  -6  -7    0.09    0.10
   7  -7  -7   21.52    1.41
  -7  -7   7   20.11    0.96
  -7  -7   7   31.97    1.33
   7   7  -7   31.13    1.54
   7  -7  -7   19.87    1.46
   7  -7  -6    0.52    0.45
   7  -7  -6    0.18    0.86
  -7  -7   6   -0.04    0.74
  -7  -7   6    0.15    0.29
   7  -7  -6    0.09    0.46
   7   7  -6    0.08    0.20
  -7  -7   6    0.53    0.54
   7   7  -6    0.16    0.30
   7   7  -6    0.03    0.28
   7   7  -6   -0.10    0.32
   7   7  -6    0.28    0.30
   7  -7  -5  119.66    5.10
   7  -7  -5  128.34    6.06
   7  -7  -5  138.66    6.96
   7  -7  -5  117.56    6.12
  -7  -7   5  156.44    4.63
  -7  -7   5  137.18    5.04
  -7  -7   5  239.55    7.24
  -7  -7   5  211.05    6.96
   7   7  -5  137.33    5.81
   7   7  -5  122.22    5.62
   7   7  -5  124.83    5.21
   7   7  -5  112.91    5.08
   7  -7  -4   27.28    2.41
   7  -7  -4   27.46    2.98
   7  -7  -4   29.06    3.25
   7  -7  -4   25.39    2.24
  -7  -7   4   34.07    1.96
  -7  -7   4   28.43    2.20
  -7  -7   4   40.30    2.76
  -7  -7   4   37.74    2.76
   7   7  -4   32.34    2.95
   7   7  -4   24.93    2.11
   7   7  -4   25.07    2.31
   7   7  -4   23.53    2.15
   7  -7  -3  140.62    6.51
   7  -7  -3  127.20    4.61
  -7  -7   3  172.59    5.53
  -7  -7   3  135.82    5.84
  -7  -7   3  158.25    5.64
  -7  -7   3  143.41    5.61
   7  -7  -3  142.63    6.37
   7  -7  -3  129.94    7.13
   7  -7  -3  133.62    6.97
   7   7  -3  123.05    5.59
   7  -7  -2   76.25    5.23
   7  -7  -2   56.28    4.18
   7  -7  -2   83.14    5.26
  -7  -7   2   69.14    3.03
   7  -7  -2   51.03    2.62
  -7  -7   2   88.13    4.07
  -7  -7   2   78.61    3.65
  -7  -7   2   72.53    4.33
   7  -7  -2   78.46    5.06
   7  -7  -2   62.94    4.69
   7  -7  -2   96.17    6.26
  -7  -7   1  211.53    6.22
   7  -7  -1  137.81    5.52
   7  -7  -1   80.98    7.26
  -7  -7   1  184.65   17.17
  -7  -7   1  227.05    7.08
  -7  -7   1  214.55    6.92
  -7   7   1   88.00   13.18
  -7   7   1  103.98    9.43
   7  -7  -1  152.39    7.34
   7  -7  -1  175.07    8.21
   7  -7  -1  230.47   10.05
   7   7  -1  315.32   27.73
   7  -7  -1  175.46    7.82
   7  -7  -1  257.83   11.05
  -7  -7   1  207.24    7.41
   7  -7   0   19.00    2.70
   7  -7   0   15.46    1.48
   7  -7   0   15.93    2.35
  -7   7   0    8.50    3.43
  -7   7   0    5.35    4.06
   7  -7   0   25.64    3.27
  -7  -7   0   22.22    2.41
   7  -7   0   22.46    3.06
  -7  -7   0   23.95    1.93
   7  -7   0    3.58    1.65
   7  -7   0   15.72    1.60
  -7  -7   0   22.97    2.40
  -7  -7   0   23.90    2.22
   7  -7   1  108.43    7.09
  -7  -7  -1   91.27    4.06
   7  -7   1   74.88    3.95
  -7   7  -1  119.27    4.98
   7  -7   1  114.87    6.96
  -7  -7  -1  107.53    5.70
   7  -7   1  144.96    7.78
   7  -7   2    1.29    1.29
  -7  -7  -2    0.87    0.61
  -7  -7  -2    1.21    0.90
  -7  -7  -2    0.51    0.56
  -7   7  -2    0.34    0.40
   7  -7   2    1.27    1.06
   7  -7   2    1.18    0.98
   7  -7   3   21.77    3.59
  -7  -7  -3   36.20    2.77
   7  -7   3   11.37    2.74
  -7  -7  -3   36.28    3.26
   7  -7   3   36.88    4.04
  -7   7  -3   42.65    2.16
  -7   7  -3   37.14    2.02
  -7  -7  -3   49.53    2.49
  -7  -7  -4   31.00    1.72
  -7  -7  -4   17.52    1.84
   7  -7   4    9.84    1.73
   7  -7   4   10.37    1.74
  -7   7  -4   20.53    1.50
  -7   7  -4   24.00    1.69
  -7   7  -4   24.04    1.53
  -7   7  -4   18.46    1.31
  -7  -7  -4   26.42    2.07
  -7  -7  -4   21.81    2.40
  -7  -7  -5   34.12    1.64
  -7  -7  -5   26.67    1.90
  -7   7  -5   25.57    1.49
  -7   7  -5   16.37    0.87
   7  -7   5   24.65    1.36
  -7  -7  -5   24.53    1.48
  -7   7  -5   30.06    1.77
  -7   7  -5   21.07    1.27
  -7   7  -5   19.00    1.11
  -7   7  -5   21.87    1.39
  -7   7  -5   15.93    1.19
   7  -7   6    1.27    0.20
   7  -7   6    1.90    0.21
  -7  -7  -6    1.95    0.26
  -7  -7  -6    1.90    0.31
  -7   7  -6    1.16    0.17
  -7   7  -6    1.91    0.24
   7  -8  -6    8.33    0.76
  -7  -8   6    7.21    0.62
   7  -8  -6    8.88    0.80
   7  -8  -5    0.15    0.56
   7  -8  -5    0.50    0.54
  -7  -8   5    1.62    0.56
   7  -8  -5    0.87    0.71
   7   8  -5    0.32    0.20
   7   8  -5    0.52    0.27
   7  -8  -4   75.56    3.82
   7  -8  -4   68.78   20.51
  -7  -8   4   84.76    2.98
   7  -8  -4   76.85    3.86
   7  -8  -3    0.68    0.90
  -7  -8   3    0.78    0.45
   7  -8  -3    0.74    0.98
  -7  -8   3    0.40    0.60
   7  -8  -3   -0.09    0.80
   7  -8  -3    0.29    0.77
   7  -8  -2  121.74    5.22
   7  -8  -2  185.67    7.66
  -7  -8   2  154.60    4.65
   7  -8  -2  147.67    4.36
   7  -8  -2   69.81    6.10
  -7  -8   2  178.16    7.13
  -7  -8   2  168.34    5.45
  -7  -8   2  152.54    4.83
   7  -8  -2  109.11    4.70
   7  -8  -2  101.24    6.04
   7  -8  -1    4.64    1.29
   7  -8  -1    1.94    1.03
  -7  -8   1    3.30    0.85
  -7  -8   1    4.26    0.81
   7  -8  -1    2.97    0.57
  -7  -8   1    3.78    0.89
   7  -8  -1    2.31    1.03
   7  -8  -1    4.13    0.99
   7  -8   0   18.79    2.46
  -7  -8   0   18.19    1.97
   7  -8   0   19.98    2.80
  -7  -8   0   15.64    1.37
   7  -8   0   10.89    1.37
   7  -8   0   14.42    1.18
  -7  -8   0   17.67    1.79
   7  -8   0   14.17    2.00
  -7  -8  -1   18.31    2.12
   7  -8   1   17.91    1.30
   7  -8   1   13.26    2.01
   7  -8   2   84.34    2.98
  -7  -8  -2   85.53    4.94
   7  -8   2   91.10    5.64
  -7  -8  -2   90.03    4.62
  -7   8  -2   96.56    3.67
   7  -8   3    1.99    0.77
   7  -8   3    0.34    0.63
   7  -8   3    6.25    0.70
  -7  -8  -3    4.54    0.95
   7  -8   3    5.59    0.72
  -7  -8  -3    4.54    1.09
  -7   8  -3    5.82    0.81
  -7   8  -3    6.08    0.69
   7  -8   4   18.99    1.22
   7  -8   4   11.77    1.01
  -7  -8  -4   19.94    1.33
  -7   8  -4   14.36    0.97
   7  -8   4   13.54    0.78
  -7  -8  -5    0.66    0.16
  -7  -8  -5    0.76    0.20
   7  -8   5    0.63    0.12
  -7  -9   4    5.40    0.55
   7  -9  -3   18.33    1.77
  -7  -9   3   16.29    1.19
   7  -9  -2   -0.17    0.41
   7  -9  -2   -0.17    0.51
  -7  -9   2   -0.17    0.35
  -7  -9   2   -0.14    0.34
   7  -9  -1   45.57    3.25
  -7  -9   1   46.04    2.51
   7  -9  -1   40.34    2.61
   7  -9   0    2.80    0.96
  -7  -9   0    4.86    0.99
   7  -9   0    6.38    0.56
  -7  -9   0    8.52    0.97
   7  -9   1   19.88    1.94
   7  -9   1   18.53    1.90
   7  -9   2    7.32    0.52
  -7  -9  -2   10.43    0.84
   7  -9   2    3.37    0.65
   7  -9   2    6.01    0.60
  -7  -9  -2    6.97    0.89
   7  -9   2    3.30    0.67
  -7  -9  -3    9.13    0.67
   7  -9   3    7.25    0.42
  -8   0   9    0.31    0.50
  -8   0   9    0.03    0.38
   8   0  -9    0.14    0.61
  -8   0   9   -0.14    0.37
  -8   0   8   58.67    3.47
  -8   0   8   46.64    4.52
  -8   0   8   63.63    3.42
  -8   0   8   64.61    3.20
   8   0  -8   73.86    3.68
   8   0  -8   71.19    3.38
   8   0  -8   82.22    3.75
  -8   0   7    0.61    1.29
  -8   0   7   -0.19    0.95
  -8   0   7    0.07    0.56
  -8   0   7    0.26    0.48
  -8   0   7    0.31    1.01
   8   0  -7    0.09    0.93
  -8   0   7    0.30    0.64
   8   0  -7    0.06    0.83
  -8   0   7    0.14    0.79
   8   0  -7    0.83    0.97
   8   0  -7    0.20    0.53
   8   0  -7    0.51    0.68
  -8   0   6  868.45   30.51
  -8   0   6  727.77   46.83
   8   0  -6 1087.19   29.10
  -8   0   6  808.96   24.34
   8   0  -6  904.67   26.85
  -8   0   6 1058.88   36.84
  -8   0   6 1006.60   34.00
  -8   0   6  935.35   23.71
   8   0  -6 1145.24   27.29
  -8   0   6  890.90   24.26
   8   0  -6 1059.26   27.69
  -8   0   6  934.50   28.08
   8   0  -6  960.47   26.49
   8   0  -6 1079.08   28.22
  -8   0   6  867.41   23.82
   8   0  -6  998.20   24.78
   8   0  -6  877.02   23.30
   8   0  -6  919.19   23.20
  -8   0   6  867.42   31.01
   8   0  -5    0.91    0.74
  -8   0   5   -0.80    2.41
   8   0  -5    2.11    1.13
  -8   0   5    0.20    0.77
   8   0  -5    1.54    1.09
   8   0  -5    1.19    1.38
  -8   0   5    1.42    1.60
  -8   0   5    0.21    0.96
   8   0  -5    3.56    1.66
  -8   0   5    0.24    0.39
   8   0  -5    0.45    2.32
  -8   0   5   -0.26    1.66
  -8   0   5    0.27    0.76
   8   0  -5    3.54    1.40
   8   0  -5    0.77    0.88
   8   0  -5    0.56    0.67
   8   0  -5    0.50    0.93
  -8   0   4  570.25   22.78
   8   0  -4  596.19   27.49
   8   0  -4  570.56   24.95
  -8   0   4  544.29   21.95
  -8   0   4  552.46   38.08
   8   0  -4  506.39   15.93
   8   0  -4  583.57   16.36
  -8   0   4  561.29   23.14
   8   0  -4  579.16   17.88
   8   0  -4  553.51   25.76
   8   0  -4  613.32   24.09
  -8   0   4  576.80   22.30
   8   0  -3    0.75    0.86
  -8   0   3   -0.51    2.01
   8   0  -3    0.48    0.82
  -8   0   3    0.26    1.95
   8   0  -3    0.89    0.80
   8   0  -3    0.87    0.75
  -8   0   3    1.32    1.68
   8   0  -3   -1.26    1.76
   8   0  -3   -0.30    2.72
  -8   0   3    0.63    1.32
   8   0  -2   84.63    5.19
   8   0  -2  141.21   10.42
   8   0  -2  126.16   13.05
  -8   0   2  189.56   13.71
  -8   0   2   57.12    3.52
  -8   0   2   44.11    3.25
   8   0  -1    1.93    0.75
  -8   0   1    0.97    0.93
  -8   0   1   -0.16    1.06
  -8   0   1    1.01    1.10
  -8   0   1    0.24    0.62
   8   0  -1   -0.38    1.74
   8   0   0  473.09   14.16
   8   0   0  474.13   13.80
  -8   0   0  470.08   14.48
  -8   0   0  459.63   15.05
   8   0   1    1.00    1.05
  -8   0  -1    0.17    0.48
  -8   0  -1    0.76    0.74
  -8   0  -1    0.13    0.52
   8   0   1    0.26    0.37
   8   0   1    0.15    0.25
   8   0   1    0.11    0.24
  -8   0  -1    0.06    0.10
  -8   0  -1    0.13    0.14
  -8   0  -2   84.48    5.83
   8   0   2  148.07   10.56
  -8   0  -2   75.25   10.86
  -8   0  -2   88.84    8.75
   8   0   2   83.11    6.73
  -8   0  -2  111.26    3.30
   8   0   2  133.17    5.09
   8   0   2  158.75    5.90
  -8   0  -2   99.57    3.18
  -8   0  -2  106.32    3.68
  -8   0  -2  109.29    3.24
  -8   0  -2   92.30    3.04
  -8   0  -2  107.50    3.22
   8   0   3   -0.45    1.23
  -8   0  -3    0.17    0.61
  -8   0  -3    0.27    0.21
   8   0   3    0.39    0.82
  -8   0  -3   -0.03    0.16
   8   0   3    0.16    0.53
   8   0   3   -0.36    1.25
  -8   0  -3    1.34    0.34
  -8   0  -3    0.18    0.23
  -8   0  -3    0.44    0.56
  -8   0  -3    0.71    0.25
  -8   0  -3    1.68    0.37
  -8   0  -4    8.64    0.72
  -8   0  -4    8.52    0.75
  -8   0  -4   10.78    1.60
   8   0   4    3.23    2.24
   8   0   4   16.78    3.24
  -8   0  -4    6.47    2.18
   8   0   4   15.65    2.08
   8   0   4   16.91    2.49
  -8   0  -4    7.49    1.89
  -8   0  -4    6.56    3.85
  -8   0  -4    9.90    0.76
  -8   0  -4    9.13    0.72
  -8   0  -4    9.71    2.19
  -8   0  -4    8.93    1.14
  -8   0  -5    0.10    0.14
  -8   0  -5    0.07    0.57
  -8   0  -5    0.44    1.52
  -8   0  -5    0.98    1.15
  -8   0  -5    0.06    0.14
   8   0   5   -0.32    1.24
   8   0   5    0.12    0.68
   8   0   5    0.07    0.56
   8   0   5   -0.15    0.75
  -8   0  -5   -1.07    1.66
  -8   0  -5   -0.06    0.26
  -8   0  -5    0.15    0.34
  -8   0  -6  108.40    3.82
  -8   0  -6   66.86    5.57
  -8   0  -6  121.82    3.66
   8   0   6   77.64    9.00
   8   0   6   79.14    9.41
   8   0   6   71.41    4.12
   8   0   6   80.14    5.37
  -8   0  -6   90.41    4.29
  -8   0  -6   61.46    9.34
  -8   0  -6   72.17    5.14
   8   0   6  138.59    5.28
   8   0   6  114.03    7.63
  -8   0  -7    0.37    0.33
  -8   0  -7    0.12    0.49
   8   0   7    0.12    0.32
   8   0   7   -0.04    0.33
  -8   0  -7   -0.04    0.19
  -8   0  -7   -0.06    0.47
   8   0   7    0.08    0.24
   8   0   8    7.59    0.56
  -8   0  -8    9.32    0.87
   8   0   8    8.17    0.75
  -8   0  -8    8.54    0.88
   8   0   8    7.38    0.61
   8   1 -10    4.76    0.85
   8  -1 -10    4.15    0.85
  -8   1  10    5.56    0.57
  -8  -1  10    4.24    0.66
  -8   1  10    3.74    0.61
   8  -1 -10    6.90    0.77
   8  -1 -10    7.15    0.78
  -8   1   9  115.03    4.15
   8   1  -9  114.11    4.13
  -8   1   9  122.32    4.91
  -8  -1   9   95.29    4.21
   8  -1  -9   98.19    4.34
  -8   1   9  108.68    5.59
   8   1  -9  127.94    3.94
  -8  -1   9  105.99    4.31
  -8   1   9  103.25    3.91
  -8   1   8    1.99    1.03
  -8   1   8    1.69    0.98
  -8  -1   8    1.62    1.15
   8   1  -8    2.85    0.91
  -8   1   8    2.31    0.67
  -8  -1   8    3.33    1.32
   8   1  -8    1.25    0.83
  -8  -1   8    1.79    0.84
  -8   1   8    1.50    0.56
   8   1  -8    0.25    0.99
  -8   1   8    1.35    0.52
   8   1  -8    2.95    1.08
   8  -1  -8    2.74    0.88
   8   1  -8    1.25    0.64
   8  -1  -8    2.16    0.94
   8  -1  -8    1.76    0.65
   8   1  -8    1.55    0.75
   8   1  -8    1.53    0.82
  -8   1   7  318.37   13.79
  -8  -1   7  173.81   14.14
   8   1  -7  343.71   12.35
  -8   1   7  344.19   12.82
   8   1  -7  416.13   12.91
   8  -1  -7  446.62   13.77
  -8   1   7  294.90   10.00
   8   1  -7  379.15   10.92
  -8  -1   7  404.89   19.46
  -8   1   7  302.98   15.29
  -8  -1   7  290.05   16.08
  -8   1   7  329.79   13.77
  -8   1   7  311.55   13.46
  -8   1   7  281.59   23.08
  -8  -1   7  322.61   10.99
  -8  -1   7   90.91   18.28
  -8  -1   7  444.47   12.17
  -8   1   7  304.35    9.60
   8   1  -7  429.67   12.64
  -8  -1   7  384.70   12.10
   8   1  -7  376.55   10.45
   8  -1  -7  360.73   11.18
   8  -1  -7  350.93   10.43
   8  -1  -7  414.01   11.43
   8   1  -7  378.28   10.23
   8   1  -7  455.53   17.31
  -8  -1   7  449.06   23.60
  -8   1   7  348.44   17.48
  -8   1   7  352.39   17.52
  -8   1   6   24.35    3.50
  -8  -1   6   34.30    5.92
  -8  -1   6   30.19    5.46
  -8   1   6   28.54    2.57
  -8  -1   6   32.45    2.98
   8   1  -6   34.29    3.57
  -8   1   6   27.16    6.91
   8   1  -6   21.74    2.70
  -8  -1   6   39.90    6.78
  -8   1   6   36.56    5.62
  -8   1   6   36.29    5.67
  -8  -1   6   33.69    2.71
   8  -1  -6   20.50    2.44
   8   1  -6   45.24    3.84
  -8  -1   6   30.87    2.80
   8   1  -6   38.58    8.78
  -8  -1   6   27.87    5.02
  -8   1   6   23.01    4.02
  -8   1   6   28.12    2.29
  -8  -1   6   34.53    2.81
   8  -1  -6   21.29    2.41
   8  -1  -6   28.41    2.22
  -8  -1   6   24.60    4.76
   8   1  -6   36.57    3.53
  -8   1   6   31.23    3.50
   8   1  -6   22.12    3.09
   8  -1  -6   43.27    3.99
   8   1  -6   26.31    2.86
   8   1  -6   35.29    3.58
   8   1  -6   66.76    6.16
   8  -1  -6   32.58    2.67
   8   1  -6   35.20    2.47
   8  -1  -6   29.94    2.48
   8   1  -6   31.76    2.10
   8  -1  -6   31.49    2.62
  -8  -1   5  698.68   29.20
  -8  -1   5  679.53   28.05
  -8  -1   5  724.24   20.79
  -8   1   5  526.24   19.22
  -8  -1   5  502.84   42.41
  -8   1   5  475.79   29.81
   8   1  -5  581.56   18.82
   8  -1  -5  700.87   20.72
  -8  -1   5  766.00   29.67
  -8   1   5  632.70   24.36
  -8  -1   5  666.05   25.60
  -8   1   5  638.54   24.44
   8   1  -5 1061.33   31.59
   8   1  -5 1201.16   44.32
  -8  -1   5  634.14   16.97
  -8  -1   5  611.34   17.42
   8  -1  -5  418.08   16.26
   8   1  -5 1120.06   21.65
   8  -1  -5  727.93   20.47
   8   1  -5  626.28   18.84
  -8   1   5  542.55   19.29
   8  -1  -5  757.26   20.53
  -8  -1   5 1141.25   34.48
   8   1  -5  617.49   18.86
   8   1  -5  843.57   17.90
  -8   1   5  526.12   15.96
   8   1  -5  671.73   16.61
   8  -1  -5  442.69   16.18
  -8  -1   5  593.50   16.96
   8  -1  -5  654.88   17.49
   8   1  -5  734.11   17.09
   8  -1  -5  550.71   16.84
   8  -1  -5  563.50   16.42
   8   1  -5  651.81   28.99
   8  -1  -5  656.74   28.72
   8  -1  -5  676.84   27.12
  -8  -1   5  663.57   25.06
  -8   1   5  634.95   24.30
   8   1  -4  162.66    6.99
   8  -1  -4  152.90    6.65
   8  -1  -4  167.92    7.65
  -8  -1   4  133.20   18.51
  -8   1   4  101.53    6.76
  -8   1   4  105.60   12.30
   8  -1  -4  169.51    7.05
  -8  -1   4  129.28   10.88
   8   1  -4  152.36    7.56
  -8   1   4   89.34    7.07
   8  -1  -4  212.81    8.96
  -8  -1   4  251.06   14.00
   8  -1  -4  177.17    7.67
  -8  -1   4  233.93   13.44
   8  -1  -4  165.17    7.46
   8   1  -4  148.39    7.00
   8   1  -4  168.92   13.53
   8  -1  -4  160.01   12.82
  -8  -1   4  173.30   11.09
  -8   1   4  188.60   12.18
   8  -1  -4  185.46   12.81
   8   1  -4  306.22   19.74
  -8   1   4  158.90    9.97
  -8  -1   4  160.81   11.17
   8   1  -4  263.79   13.59
  -8   1   4  150.04   10.13
   8   1  -3 1177.98   24.02
   8  -1  -3 1077.00   22.78
  -8  -1   3  795.20   40.69
   8  -1  -3 1033.83   21.98
   8   1  -3  974.66   22.80
  -8  -1   3 1056.97   31.58
   8  -1  -3 1177.48   23.83
   8   1  -3  966.09   22.87
   8  -1  -3 1124.83   35.15
  -8  -1   3 1267.02   35.67
  -8   1   3 1121.40   32.37
   8   1  -3 1859.63   45.95
   8  -1  -3  928.70   19.61
   8   1  -3 1483.34   33.53
  -8   1   3 1079.69   30.86
   8  -1  -2  189.97    6.79
   8   1  -2  323.79   15.01
  -8  -1   2  203.98   10.87
  -8  -1   2  174.24   11.58
  -8  -1   2  147.31   14.56
  -8   1   2  122.35    4.77
   8  -1  -2  309.01   10.69
   8   1  -2  198.72   10.17
   8  -1  -2  290.32   10.25
   8   1  -2  246.15   11.01
   8   1  -2  265.32   19.40
   8  -1  -2  266.15   18.42
  -8   1   2  336.64   18.60
  -8  -1   2  400.31   21.91
  -8  -1   2  262.37   11.77
   8   1  -1   49.85    6.33
   8  -1  -1   59.19    6.78
   8  -1  -1   48.52    2.94
   8   1  -1  104.58   11.14
   8   1  -1  163.07   19.07
  -8  -1   1   54.91    4.45
  -8   1   1   57.89    4.85
  -8  -1   1   66.51    5.88
  -8   1   1   64.34    5.65
  -8  -1   1   49.79    3.28
  -8   1   1  123.23   11.28
   8   1   0    2.08    1.03
   8  -1   0    1.34    0.92
  -8   1   0    1.87    0.85
  -8   1   0    1.80    0.79
  -8  -1   0    1.78    0.88
  -8   1   0    2.19    1.02
   8  -1   0    0.72    0.53
   8  -1   0    1.22    0.59
  -8   1   0    1.65    0.99
  -8  -1  -1  118.46    7.35
   8   1   1  129.78    5.93
   8   1   1  122.09    5.27
  -8  -1  -1  107.96    7.48
  -8   1  -1  121.58    7.84
   8  -1   1  103.75    7.91
  -8   1  -1  133.39    3.96
  -8   1  -1  109.39    3.51
  -8  -1  -1  120.17    3.32
   8  -1   1  100.88    3.58
  -8   1  -1   93.63    3.26
   8   1   1  168.59    5.43
   8   1   1  155.00    8.04
   8  -1   1  192.86    9.78
  -8   1  -1  121.02    3.72
  -8   1  -1   71.97    2.94
  -8  -1  -1   94.94    4.81
  -8   1  -1  165.96    8.92
  -8  -1  -1  148.45    6.34
  -8   1  -1  120.84    6.80
  -8   1  -1  130.54    6.64
   8   1   2   80.55    4.18
   8  -1   2   46.81    2.41
   8  -1   2   68.17    3.27
   8  -1   2   46.80    2.45
   8   1   2   90.36    4.96
  -8   1  -2   68.55    4.29
  -8   1  -2   33.80    5.13
   8   1   2   36.89    3.93
  -8   1  -2   58.63    3.48
  -8  -1  -2   39.96    1.71
  -8  -1  -2   35.73    1.52
  -8  -1  -2   36.88    1.63
  -8   1  -2   51.16    3.06
  -8  -1  -2   25.65    4.93
  -8   1  -2   33.25    3.82
   8  -1   2   84.06    9.19
  -8  -1  -2   31.99    4.14
  -8   1  -3  123.54    5.29
  -8  -1  -3   87.23    3.14
   8  -1   3   24.03    9.69
   8  -1   3  140.45   10.61
  -8   1  -3   67.65    5.75
   8   1   3  117.55    8.70
  -8  -1  -3   83.39    6.35
  -8  -1  -3   60.99    5.84
  -8   1  -3  124.07    5.71
  -8  -1  -3   71.38    2.55
   8  -1   3  100.04    4.28
   8  -1   3  112.73    4.11
   8   1   3  153.60    6.21
   8  -1   3   93.88    4.11
   8   1   3  132.75    5.37
  -8   1  -4   43.99    3.27
  -8   1  -4   40.79    2.45
  -8  -1  -4   33.48    3.78
  -8   1  -4   31.81    8.05
   8  -1   4   48.10    4.77
  -8   1  -4   26.41    3.96
  -8  -1  -4   34.11    7.90
   8  -1   4   17.51    2.93
  -8   1  -4   23.32    3.63
  -8  -1  -4   32.18    3.55
   8   1   4   58.33    3.82
   8  -1   4   40.70    2.72
   8  -1   4   39.27    2.26
  -8   1  -4   36.97    2.65
   8   1   4   49.00    3.23
   8  -1   4   36.51    2.62
  -8   1  -4   40.87    2.35
  -8   1  -4   43.98    2.68
   8  -1   4   17.97    6.17
   8   1   4   17.55    4.71
   8  -1   4   15.09    3.85
  -8  -1  -4   18.46    2.79
   8  -1   4   54.07    6.48
   8   1   4   34.48    4.26
  -8  -1  -4   31.59    4.39
  -8   1  -4   24.52    3.99
  -8  -1  -4   28.00    4.07
  -8  -1  -4   31.98    3.73
  -8   1  -4   27.27    3.58
  -8   1  -4   31.49    3.16
  -8   1  -5   15.40    1.52
  -8   1  -5   22.17    1.40
  -8   1  -5   20.67    1.31
   8  -1   5   24.20    3.19
  -8   1  -5   12.67    2.05
  -8  -1  -5   14.57    1.96
  -8   1  -5   15.38    2.93
  -8  -1  -5   21.17    3.36
  -8   1  -5   22.10    1.35
  -8   1  -5   20.98    1.43
  -8  -1  -5   22.61    1.54
   8  -1   5   12.95    4.91
   8   1   5   15.39    4.27
   8   1   5    7.56    1.66
   8  -1   5    6.89    2.08
  -8   1  -5   16.76    5.14
  -8  -1  -5   15.58    4.89
  -8  -1  -5   10.46    2.03
   8   1   5   30.90    2.84
   8   1   5   31.89    2.67
   8  -1   5   21.88    1.62
   8  -1   5   19.60    1.76
  -8   1  -5   16.54    1.27
   8  -1   5   22.27    2.00
   8  -1   5   24.31    4.05
   8   1   5   15.41    2.77
  -8  -1  -5   21.43    3.67
  -8   1  -5   10.28    2.58
  -8   1  -5   19.08    1.54
  -8  -1  -5   15.35    1.33
  -8   1  -5   17.35    1.57
  -8   1  -5   12.28    2.31
  -8   1  -6    7.38    1.23
  -8  -1  -6    6.02    1.48
   8  -1   6    8.51    3.12
   8   1   6    7.53    3.14
   8   1   6    9.36    1.67
  -8   1  -6    0.43    2.73
  -8  -1  -6    4.89    1.28
  -8  -1  -6    5.56    2.87
  -8   1  -6   10.43    0.78
  -8   1  -6   11.34    1.58
  -8  -1  -6   11.30    1.01
  -8   1  -6    9.53    1.06
  -8   1  -6   10.59    1.03
   8   1   6   11.11    1.37
   8  -1   6    9.79    0.91
   8  -1   6   10.35    1.16
   8   1   6   13.17    1.65
   8  -1   6    9.84    1.03
   8  -1   6    9.98    2.41
  -8  -1  -6   11.94    2.42
  -8  -1  -7   30.36    1.40
   8  -1   7   15.82    1.71
   8  -1   7   20.88    1.68
   8   1   7   22.76    1.76
   8  -1   7   22.32    1.27
  -8  -1  -7   12.46    1.81
  -8  -1  -7   29.89    1.45
  -8   1  -7   14.46    1.81
  -8   1  -7   28.31    1.51
  -8   1  -7   32.33    1.46
   8   1   7   23.45    1.50
   8  -1   7   25.34    1.48
   8   1   7   28.28    1.73
   8   1   7   29.81    1.83
   8   1   8    0.27    0.17
   8  -1   8    0.58    0.22
   8   1   8    0.20    0.19
  -8  -1  -8    0.20    0.20
  -8  -1  -8    0.50    0.28
  -8   1  -8    0.32    0.20
  -8   1  -8    0.35    0.27
  -8   1  -8    0.37    0.21
  -8   2   9    3.09    0.84
  -8  -2   9    2.87    0.55
   8  -2  -9    2.94    0.99
  -8   2   9    3.23    0.54
  -8   2   9    2.70    0.77
  -8   2   9    2.96    0.60
  -8   2   9    3.07    0.76
   8  -2  -9    1.75    0.78
   8   2  -9    3.03    0.57
   8   2  -9    4.01    0.73
   8   2  -9    1.61    0.57
   8  -2  -8  220.66    7.27
  -8   2   8  256.68    9.50
  -8   2   8  252.93    9.60
  -8  -2   8  281.89    9.40
  -8   2   8  202.73    6.97
   8   2  -8  267.42    8.35
  -8   2   8  247.17    9.73
   8   2  -8  273.96    8.81
   8  -2  -8  273.37    8.69
  -8   2   8  228.89    7.22
  -8  -2   8  212.75    8.25
  -8  -2   8  306.58    9.63
   8   2  -8  262.00   11.29
   8   2  -8  277.35    7.38
   8   2  -8  184.96    7.72
  -8   2   7   28.60    3.30
  -8   2   7   30.53    3.36
  -8   2   7   31.01    7.07
   8   2  -7   15.64    2.01
   8   2  -7   29.36    3.23
   8   2  -7   21.95    2.57
  -8   2   7   28.38    4.47
  -8  -2   7   26.57    1.75
   8   2  -7   33.40    2.84
  -8  -2   7   29.32    2.86
  -8   2   7   32.04    3.08
   8   2  -7   33.06    3.09
   8   2  -7   22.71    2.62
   8   2  -7   29.25    3.13
  -8  -2   7   32.51    3.67
  -8   2   7   21.34    1.74
  -8  -2   7   38.10    3.21
   8  -2  -7   32.17    2.88
  -8   2   7   21.94    3.82
  -8  -2   7   32.18    5.58
   8  -2  -7   23.85    2.05
   8  -2  -7   31.65    2.82
   8   2  -7   48.50    4.51
   8   2  -7   30.68    1.98
   8  -2  -6  210.83   14.83
  -8  -2   6  261.02   15.41
  -8   2   6  179.44   11.23
  -8  -2   6   33.61    6.86
   8   2  -6  228.19    9.48
  -8   2   6  220.69    9.52
   8   2  -6  227.51    8.83
   8  -2  -6  337.76   12.01
   8   2  -6  219.52    9.44
   8   2  -6  193.73    8.49
  -8   2   6  162.36    6.25
  -8  -2   6  258.27   10.91
   8   2  -6  245.71    7.25
  -8  -2   6  254.32    9.08
   8   2  -6  221.46    6.92
   8   2  -6  270.76    8.23
  -8  -2   6  223.45    8.81
  -8   2   6  200.01    9.87
  -8  -2   6  116.48   10.20
  -8   2   6  208.58    8.87
   8   2  -6  209.21    9.36
  -8  -2   6  211.10    8.83
  -8  -2   6   47.72   10.23
  -8  -2   6  235.15    7.03
  -8  -2   6  271.54    9.06
  -8   2   6  178.89   11.07
   8   2  -6  234.71   11.78
  -8   2   6  186.38   12.00
   8   2  -6  278.67   18.06
   8  -2  -6  215.94    8.32
   8  -2  -6  187.64    6.76
   8   2  -6  248.41    7.29
   8  -2  -6  209.77    7.94
   8   2  -5   91.86   10.20
   8  -2  -5   80.98    9.50
   8  -2  -5   90.23    9.64
  -8  -2   5   95.66    8.75
  -8   2   5   67.45    6.82
  -8  -2   5   19.23    4.36
   8   2  -5   68.63    4.89
   8  -2  -5   99.97    5.91
  -8   2   5   63.92    3.40
  -8  -2   5   79.09    4.65
  -8  -2   5   79.23    5.67
   8   2  -5   93.34    3.91
   8   2  -5   79.24    3.52
   8  -2  -5   73.38    4.14
  -8  -2   5   68.71    4.38
   8   2  -5   92.41    4.15
  -8  -2   5   47.46    6.26
  -8  -2   5   38.64    5.73
  -8   2   5   59.15    4.89
   8   2  -5   76.70    5.15
   8   2  -5   64.31    4.79
  -8  -2   5  115.54    7.62
  -8  -2   5   12.46    6.34
  -8  -2   5   70.84    3.44
  -8  -2   5   88.75    4.79
   8  -2  -5  105.73    5.28
   8  -2  -5   66.38    4.24
   8  -2  -5   64.51    3.27
   8   2  -5   92.25    3.92
  -8   2   5   83.86    7.54
   8   2  -5  120.65   10.54
  -8   2   5   79.78    8.00
   8   2  -5   93.19    6.84
  -8   2   4  464.97   27.77
  -8   2   4  373.49   16.02
  -8  -2   4  446.76   21.44
  -8  -2   4  387.27   19.95
  -8   2   4  356.93   16.65
   8   2  -4  609.99   17.77
  -8  -2   4 1039.81   25.91
  -8  -2   4  225.56   16.80
  -8  -2   4  772.71   24.17
   8   2  -4  669.91   17.89
   8   2  -4  728.73   29.41
   8  -2  -4  624.84   26.27
   8  -2  -4  694.41   28.19
  -8  -2   4  770.36   26.64
  -8   2   4  788.98   27.34
  -8   2   4  686.13   22.49
   8   2  -4 1183.41   33.23
   8   2  -4  885.79   24.02
  -8  -2   4  601.34   22.02
  -8   2   3   95.78    8.42
   8   2  -3  141.11    9.04
  -8  -2   3   60.60    4.83
   8   2  -3  112.30    5.90
   8  -2  -3   87.65    4.74
  -8   2   3   49.41    2.88
  -8   2   3   38.47    2.50
   8  -2  -3   91.59    4.87
  -8  -2   3   57.55    6.62
   8   2  -3   88.30    5.49
  -8  -2   3   28.55    7.15
   8  -2  -3   91.25    9.71
  -8   2   3  102.22    9.44
  -8  -2   3  100.94    9.67
  -8  -2   3   95.63    7.45
   8   2  -3   83.80    5.53
   8   2  -2 1458.00   33.95
  -8   2   2 1014.13   31.01
  -8  -2   2  499.23   15.71
  -8   2   2  502.02   11.32
   8   2  -2  626.05   19.02
   8  -2  -2  937.73   19.40
  -8  -2   2  929.80   24.47
  -8  -2   2 1235.91   43.32
  -8   2   2 1047.96   36.11
   8   2  -2  872.54   34.99
   8  -2  -2  816.17   31.05
   8   2  -2  833.63   22.64
  -8   2   1   28.59    1.26
  -8   2   1   33.82    1.45
   8   2  -1   24.30    7.99
   8  -2  -1   38.08    8.59
  -8   2   1   43.57    3.80
  -8  -2   1   44.10    4.22
  -8   2   1   36.98    3.72
   8   2  -1   45.16    4.62
  -8  -2   1   26.23    2.46
  -8  -2   0    3.76    1.35
   8   2   0    4.19    1.61
  -8   2   0    7.77    1.56
   8   2   0    5.80    1.51
   8  -2   0    4.58    1.49
  -8   2   0    6.72    0.83
  -8  -2   0    6.43    1.51
   8   2   0    8.41    2.22
  -8   2   0    5.01    1.86
  -8   2  -1   99.38    4.99
   8  -2   1   42.48    2.27
  -8   2  -1   77.41    3.99
  -8  -2  -1   50.53    8.56
  -8   2  -1   93.57    4.46
   8  -2   1   45.61    2.34
  -8   2  -1   82.65    4.03
   8   2   1   47.43    3.96
   8  -2   1   63.67    5.12
  -8   2  -1   57.71    4.72
  -8   2  -1   48.71    4.34
  -8  -2  -1   46.37    7.99
   8   2   1   53.01    3.88
   8  -2   1   54.96    7.66
   8   2   1   66.28    4.10
  -8   2  -1   42.39    5.23
  -8   2  -1   53.45    4.75
  -8   2  -2  136.16    5.85
   8  -2   2   54.85    2.55
  -8   2  -2   98.55    4.37
  -8  -2  -2   44.86    7.24
   8   2   2   68.21    6.25
   8  -2   2  148.01   10.25
  -8   2  -2   54.91    7.13
   8   2   2   60.95    5.17
   8  -2   2   47.57    8.80
  -8   2  -2   29.77    8.46
   8  -2   2   50.78    2.55
   8   2   2  105.30    4.94
  -8   2  -2  104.06    4.52
   8  -2   2   93.93    4.60
   8   2   2   89.70    4.18
  -8   2  -2  126.50    5.26
  -8   2  -2   48.66    5.09
   8  -2   2  101.46   10.18
  -8  -2  -2   56.07    4.08
  -8   2  -3    8.94    1.64
  -8  -2  -3    4.38    0.60
   8   2   3    4.52    1.71
  -8   2  -3    2.88    1.43
   8  -2   3    7.38    3.05
  -8  -2  -3    4.84    1.35
  -8   2  -3    7.40    1.28
  -8   2  -3   12.39    2.15
  -8   2  -3    8.12    1.37
   8  -2   3    6.37    1.12
  -8   2  -3    8.04    1.42
   8  -2   3    4.03    0.73
   8   2   3    6.06    1.06
   8  -2   3    3.17    0.62
  -8  -2  -4   15.36    5.07
   8  -2   4   23.62    3.65
  -8   2  -4   20.00    6.15
  -8   2  -4   14.11    3.18
  -8  -2  -4   20.03    3.46
   8  -2   4   16.82    3.23
  -8  -2  -4   16.16    2.52
  -8   2  -4   40.03    4.30
  -8  -2  -4   19.15    1.31
   8  -2   4    6.27    4.06
   8   2   4   10.88    3.70
   8  -2   4   11.24    2.39
   8  -2   4   16.02    4.23
  -8  -2  -4   13.64    2.38
   8  -2   4   21.04    1.68
   8   2   4   28.63    2.32
   8  -2   4   24.45    2.01
   8  -2   4   18.60    1.45
   8  -2   4   25.26    4.90
  -8   2  -4   14.92    2.88
  -8   2  -4   13.00    2.86
  -8  -2  -4   20.54    2.89
  -8   2  -4   13.78    3.03
  -8   2  -4   18.42    2.30
  -8   2  -5   21.17    2.41
  -8   2  -5   22.57    2.30
  -8  -2  -5   14.07    2.54
  -8  -2  -5    9.66    1.83
  -8   2  -5   21.23    2.02
  -8   2  -5   25.20    2.54
  -8  -2  -5   16.37    1.19
   8  -2   5   11.66    4.28
   8   2   5   11.85    3.76
   8  -2   5   10.56    1.97
   8  -2   5    9.94    1.78
   8   2   5   10.36    1.61
   8  -2   5    7.70    3.16
  -8   2  -5    8.22    3.84
  -8  -2  -5    8.25    1.89
  -8  -2  -5   11.49    3.95
  -8  -2  -5   15.22    2.73
  -8   2  -5    9.99    1.94
   8  -2   5   22.21    1.85
  -8   2  -5   28.50    3.38
   8   2   5   18.36    1.69
   8  -2   5   14.84    1.36
   8   2   5   21.03    1.99
   8  -2   5   15.69    1.26
   8  -2   5   22.40    4.61
  -8  -2  -5   14.12    2.37
  -8   2  -5   12.74    2.84
  -8   2  -6   23.75    1.45
  -8  -2  -6   17.67    1.14
   8  -2   6    7.74    1.79
   8  -2   6   13.86    1.80
  -8  -2  -6   10.78    1.84
   8  -2   6   13.70    1.05
  -8  -2  -6   12.30    2.07
   8  -2   6   20.73    1.51
   8   2   6   24.92    2.04
   8   2   6   21.21    1.71
   8  -2   6   15.42    1.25
  -8   2  -6   16.62    1.40
  -8   2  -6   21.72    1.50
  -8  -2  -6   18.30    1.17
  -8  -2  -6   14.03    2.32
  -8   2  -6   15.92    1.37
  -8   2  -7    2.58    0.65
  -8  -2  -7    1.04    0.63
   8  -2   7    1.08    0.46
   8   2   7    1.79    0.49
   8  -2   7    0.63    0.43
   8   2   7    1.68    0.49
   8  -2   7    1.46    0.31
   8   2   7    1.50    0.41
  -8   2  -7    1.81    0.39
  -8   2  -7    1.72    0.44
  -8   2  -7    1.06    0.57
  -8  -2  -7    1.67    0.64
   8   2   8   33.15    1.38
   8  -2   8   26.31    1.17
  -8  -2  -8   35.21    1.53
  -8  -2  -8   14.64    1.82
   8   2   8   45.54    1.62
   8   2   8   40.57    1.52
  -8   2  -8   46.54    1.50
  -8   2  -8   37.65    1.65
  -8   3   9   36.72    2.29
  -8   3   9   29.69    1.45
  -8   3   9   38.82    2.15
  -8  -3   9   28.51    1.71
  -8   3   9   33.56    1.76
   8  -3  -9   43.46    2.59
  -8   3   9   35.21    2.31
   8  -3  -9   41.03    2.30
   8   3  -9   53.99    2.22
   8   3  -9   18.65    1.62
   8  -3  -8    0.38    0.68
   8  -3  -8    0.20    0.93
  -8  -3   8    0.32    0.32
  -8   3   8    0.12    0.29
   8   3  -8    0.47    0.71
  -8   3   8    0.31    0.51
  -8   3   8    0.41    0.45
   8   3  -8    0.71    0.61
  -8   3   8    0.34    0.33
  -8   3   8    0.82    0.65
   8  -3  -8    0.06    0.87
   8   3  -8   -1.27    1.51
   8   3  -7  230.84    9.16
  -8   3   7  230.04    8.45
   8   3  -7  278.93    9.21
   8   3  -7  220.87    8.83
  -8  -3   7  240.52    9.13
  -8   3   7  168.08    6.12
   8   3  -7  257.10    7.03
  -8  -3   7  184.23    7.29
   8  -3  -7  203.01    8.16
   8   3  -7  273.98    7.89
  -8  -3   7  237.14    9.30
  -8   3   7  228.03    9.31
  -8   3   7  227.02    9.27
   8   3  -7  135.22    6.90
   8   3  -7  160.07    7.65
   8  -3  -7  206.83    7.38
   8  -3  -7  248.17    9.13
  -8  -3   7  274.06    7.36
   8  -3  -7  179.28    9.12
   8   3  -7  247.57    6.89
   8  -3  -7  105.67    6.89
  -8  -3   6    1.12    1.38
  -8   3   6    3.25    1.59
   8   3  -6    0.73    1.42
   8  -3  -6    0.30    1.17
  -8   3   6    0.09    0.59
   8   3  -6    1.13    0.92
   8   3  -6    1.33    0.91
   8   3  -6    0.18    0.77
  -8  -3   6    0.36    0.84
  -8   3   6    0.48    0.35
   8   3  -6    0.63    0.55
  -8  -3   6    0.45    0.63
   8   3  -6    0.50    0.46
  -8  -3   6    0.48    0.83
   8   3  -6    0.31    0.56
  -8   3   6    0.30    0.56
  -8   3   6    2.06    2.04
  -8  -3   6    1.18    0.92
   8  -3  -6    0.51    0.92
  -8  -3   6    1.18    0.59
   8  -3  -6   -0.13    1.35
   8  -3  -6    1.27    0.75
   8   3  -6    0.53    0.77
   8  -3  -6    0.06    0.76
   8   3  -6    0.15    0.40
   8  -3  -6    0.07    0.95
   8  -3  -5  953.20   36.67
  -8  -3   5  976.53   35.06
  -8   3   5  734.15   28.71
   8   3  -5  863.82   25.38
   8  -3  -5 1050.56   25.77
  -8  -3   5  937.81   25.21
   8   3  -5  867.75   21.41
  -8  -3   5  682.17   22.95
   8  -3  -5  735.75   23.15
   8   3  -5 1005.22   22.24
  -8  -3   5  876.61   25.02
  -8   3   5  788.83   25.06
   8   3  -5  957.42   26.21
  -8  -3   5 1093.06   28.46
  -8   3   5  778.73   37.26
   8  -3  -5  788.47   22.57
   8  -3  -5 1229.20   26.05
  -8  -3   5 1016.18   22.70
   8  -3  -5 1059.67   24.59
  -8   3   5  755.80   29.29
   8   3  -5 1200.14   34.38
   8   3  -5  844.05   26.44
   8  -3  -5  698.19   22.16
   8   3  -5 1030.57   22.14
   8   3  -4   72.02    8.77
   8  -3  -4   63.49    8.17
  -8  -3   4   62.72    7.67
  -8   3   4   44.27    5.79
   8  -3  -4   69.14    9.25
   8  -3  -4   69.53    4.53
   8   3  -4   67.34    4.72
   8  -3  -4   40.79    3.40
   8   3  -4   60.32    2.75
  -8  -3   4   64.18    4.45
  -8  -3   4   56.21    4.23
   8   3  -4   58.94    4.75
  -8  -3   4   68.84    5.42
  -8   3   4   44.98    8.16
  -8   3   4   40.76    3.89
   8  -3  -4   79.71    4.64
  -8  -3   4   70.50    3.55
   8  -3  -4   69.50    4.36
   8  -3  -4   45.01    2.92
  -8   3   4   65.68    7.90
   8   3  -4   71.49    6.86
   8   3  -4   59.42    5.14
   8   3  -3   86.81    4.90
   8  -3  -3   73.61    4.14
  -8  -3   3   92.43    6.36
   8   3  -3   71.05    5.22
   8   3  -3   72.12    5.59
   8   3  -3   77.85    9.47
   8  -3  -3   70.04    8.23
   8  -3  -3   80.77    9.73
  -8  -3   3   77.15    8.87
  -8   3   3   86.09    9.78
  -8   3   3   78.95    8.24
   8   3  -3   93.28    7.72
   8   3  -3   74.78    5.95
   8   3  -2    4.14    1.53
  -8   3   2    1.77    1.71
   8   3  -2    2.75    1.31
   8  -3  -2    2.40    1.06
  -8  -3   2    1.50    1.27
   8   3  -2    1.62    1.42
   8  -3  -2    2.80    1.25
  -8   3   2    1.45    0.34
   8  -3  -2    1.82    0.92
   8  -3  -2    4.77    3.02
   8   3  -2    3.69    2.09
  -8  -3   2    1.38    1.07
  -8   3   2    2.17    1.19
  -8   3   2    1.85    0.34
   8   3  -2    4.93    1.95
  -8   3   1  290.14    7.14
  -8   3   1  248.87    6.79
   8   3  -1  267.33    7.93
   8   3  -1  356.26   26.25
   8  -3  -1  526.11   27.84
  -8  -3   1  254.39   10.68
  -8   3   1  241.36    6.91
  -8  -3   1  536.59   14.88
  -8   3   1  655.72   30.29
   8   3  -1  511.29   16.49
   8   3  -1  453.30   14.72
  -8   3   0   21.32    1.42
  -8   3   0   34.19    2.36
   8   3   0   25.42    3.50
   8  -3   0   24.78    3.76
  -8  -3   0   21.36    3.46
  -8  -3   0   28.40    8.02
  -8   3   0   30.56    2.06
  -8   3   0   28.30    1.99
  -8   3   0   42.82    3.26
  -8   3   0   38.62    4.67
   8   3   0   24.66    3.74
  -8  -3   0   23.71    4.99
   8   3   0   34.68    4.52
  -8   3   0   33.39    4.40
  -8   3   0   27.49    3.67
  -8   3  -1  261.04    7.58
   8   3   1  126.83    6.89
   8  -3   1  151.08    8.06
  -8  -3  -1  189.81   18.18
  -8  -3  -1  109.54    8.11
  -8  -3  -1  110.24    7.74
  -8   3  -1  156.84    9.04
  -8   3  -1  311.30    7.95
  -8   3  -1  214.42    6.28
  -8   3  -1  144.85   10.54
   8   3   1  158.59    7.63
  -8   3  -1  100.11   10.23
   8   3   1  213.25    8.95
  -8   3  -1  166.85    9.30
   8   3   2    6.35    1.26
   8  -3   2    3.71    0.84
  -8   3  -2    6.19    1.03
  -8   3  -2    6.36    1.20
   8   3   2    2.24    0.98
   8  -3   2    3.45    1.47
   8  -3   2    2.59    3.39
  -8   3  -2    0.64    1.59
   8   3   2    4.95    1.59
  -8   3  -2   -0.67    4.36
  -8  -3  -2    2.75    2.38
  -8   3  -2    4.56    1.85
  -8  -3  -2    3.80    1.22
  -8   3  -2    5.26    1.00
  -8   3  -2    5.68    1.06
   8  -3   3    5.16    4.28
   8   3   3    3.18    1.47
  -8   3  -3    5.14    1.99
  -8  -3  -3    5.72    1.46
  -8   3  -3    7.49    1.16
  -8   3  -3   10.83    1.38
   8  -3   3   14.24    3.47
  -8   3  -3    3.74    1.66
  -8   3  -3   15.22    5.70
  -8  -3  -3    6.11    3.11
  -8  -3  -3    6.21    1.88
  -8  -3  -3    8.48    2.24
   8   3   3    9.04    1.30
   8  -3   3    9.13    1.65
  -8   3  -3   13.82    1.53
  -8   3  -3    9.62    1.52
   8   3   3    6.27    1.79
   8  -3   3    9.70    2.80
  -8  -3  -3    6.55    0.78
   8  -3   3    9.20    2.98
  -8  -3  -3    6.68    1.92
   8  -3   3    8.53    2.69
   8  -3   3    5.84    2.39
  -8  -3  -3    4.92    1.67
   8  -3   4   15.81    5.20
   8   3   4   19.75    4.76
  -8   3  -4   17.85    3.37
  -8   3  -4   14.70    3.53
  -8  -3  -4   21.44    2.85
  -8   3  -4   30.34    2.39
  -8   3  -4   46.90    3.91
  -8   3  -4   34.87    2.57
  -8   3  -4   11.85    3.11
  -8  -3  -4   20.74    5.20
   8  -3   4   29.85    4.45
  -8  -3  -4   17.81    2.62
   8  -3   4   19.34    1.42
   8  -3   4   31.09    2.68
   8   3   4   22.76    1.82
  -8   3  -4   35.38    2.69
  -8   3  -4   37.75    3.18
   8   3   4   17.93    3.68
   8  -3   4   29.55    5.85
  -8  -3  -4   19.68    2.67
  -8  -3  -4   22.09    1.50
  -8  -3  -4   14.06    2.63
  -8   3  -4   24.83    6.50
   8  -3   4   35.93    5.17
   8  -3   4   13.18    2.56
  -8   3  -4   18.71    2.26
  -8  -3  -4   16.02    2.58
  -8   3  -5  232.65    9.50
  -8   3  -5   72.11    4.79
  -8  -3  -5   90.24    5.95
   8   3   5  110.65    4.45
   8  -3   5  131.86    5.08
   8   3   5   99.02    3.93
  -8   3  -5  218.06    8.87
  -8   3  -5  265.86   10.93
  -8  -3  -5   71.33    4.90
   8   3   5  107.08    8.74
   8  -3   5  132.62   10.91
   8  -3   5   70.85    4.79
   8  -3   5   73.44    5.29
   8  -3   5   72.53    7.85
  -8  -3  -5   73.83    5.25
  -8   3  -5   81.00   11.84
  -8  -3  -5   60.22    8.67
  -8  -3  -5   71.64    5.33
  -8   3  -5   61.87    4.70
   8   3   5   85.71    9.41
   8  -3   5   83.14    9.39
  -8   3  -6    0.31    0.42
  -8   3  -6    0.34    0.40
  -8   3  -6    0.23    0.65
   8  -3   6   -0.05    0.49
   8  -3   6    0.13    0.96
  -8  -3  -6   -0.28    0.91
  -8   3  -6    0.40    0.49
  -8  -3  -6   -0.36    0.76
  -8  -3  -6    0.07    0.51
  -8   3  -6    0.41    0.34
  -8   3  -6   -0.11    0.79
   8   3   6    0.10    0.30
   8   3   6    0.25    0.38
   8  -3   6   -0.08    0.35
  -8   3  -6    0.35    0.43
  -8   3  -7   25.99    1.55
  -8  -3  -7   14.18    1.61
   8  -3   7   11.93    0.83
  -8   3  -7   11.85    1.31
  -8   3  -7   25.23    1.28
   8   3   7   18.62    1.18
   8   3   7   23.14    1.48
   8   3   7   17.48    1.22
   8  -3   7   10.44    1.18
   8  -3   7   16.84    1.21
  -8  -3  -8    0.58    0.22
   8  -3   8    0.84    0.18
   8   3   8    0.46    0.12
  -8  -4   9    5.73    0.70
   8  -4  -9    7.39    0.96
   8  -4  -9    6.66    0.85
  -8  -4   9    1.86    0.64
  -8   4   9    5.89    0.68
   8   4  -9   11.28    0.84
   8   4  -8   53.27    3.54
   8   4  -8   38.85    2.97
   8  -4  -8   68.92    3.23
  -8  -4   8  115.66    3.56
  -8  -4   8   94.32    4.06
   8   4  -8  116.57    3.91
   8  -4  -8  114.17    4.98
  -8   4   8  101.11    4.04
  -8   4   8   96.56    4.12
   8   4  -8   94.63    3.24
  -8   4   8   97.68    4.38
   8  -4  -8  100.51    4.31
  -8   4   7   33.46    2.53
   8   4  -7   35.90    2.64
   8   4  -7   37.52    3.30
   8   4  -7   37.55    2.09
   8   4  -7   42.70    2.47
   8  -4  -7   47.36    3.64
  -8   4   7   38.86    3.10
  -8   4   7   35.58    3.00
   8   4  -7   19.45    2.19
   8   4  -7   36.50    3.33
   8   4  -7   25.02    2.63
   8  -4  -7   31.95    2.55
   8  -4  -7   39.05    3.20
  -8  -4   7   38.68    2.85
  -8  -4   7   54.97    2.91
   8   4  -7   37.66    2.01
   8  -4  -7   38.96    3.18
   8   4  -7   62.44    3.84
   8  -4  -6  185.83   14.77
   8   4  -6  220.16    9.28
  -8   4   6  202.49    8.14
   8   4  -6  223.42    8.22
   8   4  -6  215.42    9.35
   8   4  -6  196.49    8.71
   8   4  -6  220.62    6.38
   8   4  -6  276.14    7.32
   8  -4  -6  250.77    9.62
   8   4  -6  231.95    6.43
   8  -4  -6   57.89    6.41
   8   4  -6  199.98    9.19
  -8   4   6  180.16   15.16
   8  -4  -6  145.01    5.78
   8  -4  -6  185.03    7.29
   8  -4  -6  207.15    9.10
   8  -4  -6  228.13    9.01
  -8  -4   6  284.51    8.02
   8  -4  -6  187.37    8.31
  -8  -4   6  217.91    8.13
   8   4  -6  279.38   14.72
  -8   4   6  163.00   10.99
   8   4  -6  190.68    9.90
   8  -4  -5    0.33    1.53
   8   4  -5    2.90    1.73
   8   4  -5    5.16    1.61
   8   4  -5    1.06    1.01
   8   4  -5    1.70    0.61
   8   4  -5    2.39    0.67
  -8   4   5    1.71    0.98
   8   4  -5    0.98    0.99
  -8   4   5    0.79    1.37
   8  -4  -5    1.92    0.84
   8  -4  -5    1.45    0.61
   8  -4  -5    0.37    0.93
  -8  -4   5    0.95    0.79
  -8  -4   5    1.21    0.71
   8  -4  -5    1.70    0.99
   8  -4  -5    1.61    0.83
   8  -4  -5    1.64    1.79
  -8  -4   5    0.50    1.76
   8   4  -5    1.99    1.15
  -8   4   5    0.87    1.32
   8  -4  -5    0.63    0.96
   8   4  -4  493.92   15.26
   8  -4  -4  382.28   12.77
  -8  -4   4  368.78   21.40
   8   4  -4  467.35   16.17
  -8   4   4  430.45   26.15
   8  -4  -4  458.47   12.71
   8  -4  -4  365.29   12.78
   8  -4  -4  559.46   14.77
  -8  -4   4  612.37   14.13
  -8  -4   4  401.55   13.38
   8  -4  -4  413.56   14.27
   8  -4  -4  600.70   15.52
   8  -4  -4  335.03   12.30
   8  -4  -4  275.72   12.74
   8   4  -4  383.85   15.15
  -8   4   4  482.96   21.84
   8   4  -3   21.08    3.11
   8  -4  -3   10.93    1.78
  -8  -4   3   26.16    3.22
   8  -4  -3   23.13    2.34
   8  -4  -3   23.40    3.18
   8  -4  -3   20.30    2.78
   8  -4  -3   28.19    2.82
  -8  -4   3   32.39    2.95
  -8  -4   3   21.62    2.60
  -8  -4   3   22.44    1.81
   8  -4  -3   17.20    3.66
   8   4  -3   23.13    3.69
  -8   4   3   28.28    5.63
   8  -4  -3   24.43    4.42
  -8  -4   3   14.01    2.60
   8  -4  -3   29.37    6.43
   8  -4  -3   16.08    1.73
  -8  -4   2  317.28   11.90
   8  -4  -2  336.59   11.39
  -8   4   2  230.27    7.03
   8   4  -2  214.32   13.14
   8  -4  -2  299.39   11.47
   8  -4  -2  299.24   15.68
  -8   4   2  398.85   22.38
   8   4  -2  312.75   13.01
   8   4  -2  301.28   12.36
  -8  -4   1  189.73   18.76
  -8  -4   1  287.20   10.26
   8  -4  -1  359.22   11.69
   8   4  -1  366.46   13.96
   8   4  -1  329.53   13.52
   8   4  -1  174.43    7.98
  -8   4   1  224.78    6.75
   8  -4  -1  377.47   23.94
  -8   4   1  323.14   17.92
  -8  -4   0   41.17    4.97
  -8  -4   0   67.91   11.70
  -8   4   0   62.17    2.93
   8   4   0   66.98    6.51
  -8   4   0   35.54    5.29
   8   4   0   78.97    6.92
  -8   4   0   73.66    6.40
   8  -4   0   82.50   11.02
  -8   4   0   70.46    3.47
  -8   4   0   62.79    5.94
  -8   4   0   63.97    6.27
  -8   4  -1  124.17    5.00
  -8   4  -1   81.29    3.23
  -8   4  -1  101.80    3.69
   8  -4   1   58.58    5.32
  -8  -4  -1   45.57    5.43
  -8  -4  -1  115.15   15.07
  -8  -4  -1   73.24    4.18
  -8   4  -1   76.25    6.50
  -8   4  -1   85.95    6.99
  -8   4  -1   57.45    7.55
   8   4   1   69.59    4.78
   8   4   1   63.03    4.29
   8   4   1  107.38    6.59
  -8   4  -1    9.46    6.24
  -8   4  -2   52.12    2.72
  -8   4  -2   20.56    6.63
   8   4   2   35.54    4.20
  -8  -4  -2   37.34    2.00
   8  -4   2   32.06    3.36
  -8  -4  -2   27.03    4.32
  -8  -4  -2   36.46    6.30
   8  -4   2   44.37    6.96
  -8  -4  -2   29.17    7.45
   8  -4   2   36.81    2.74
  -8  -4  -2   24.52    1.98
  -8  -4  -2   50.33    5.19
  -8  -4  -2   33.96    3.72
   8  -4   2   68.91    7.16
  -8  -4  -2   52.38    5.17
   8  -4   2   64.30    7.90
  -8   4  -2   42.90    2.31
  -8   4  -2   52.86    2.83
  -8   4  -3    3.37    0.92
  -8   4  -3    5.15    1.04
  -8  -4  -3    3.00    1.72
  -8   4  -3    1.77    1.90
   8  -4   3    5.30    2.38
  -8  -4  -3    2.60    1.22
  -8  -4  -3    2.64    1.30
  -8   4  -3    4.57    0.95
   8   4   3    3.26    1.47
  -8  -4  -3    2.04    1.22
  -8  -4  -3    3.25    0.65
  -8  -4  -3    1.16    1.29
  -8  -4  -3    1.65    1.25
   8  -4   3    2.26    2.27
   8  -4   3    0.94    1.98
   8  -4   3    2.33    1.67
  -8   4  -3    2.44    1.76
  -8  -4  -3    2.25    1.20
   8   4   4   42.55    6.93
  -8   4  -4   35.85    5.13
   8  -4   4   43.54    5.92
  -8   4  -4   32.84    5.62
  -8   4  -4   28.48    4.65
  -8   4  -4   76.74    3.77
  -8   4  -4   68.09    3.47
  -8   4  -4   27.58    4.35
  -8  -4  -4   37.46    3.84
  -8  -4  -4   35.40    3.58
  -8   4  -4   85.35    4.34
  -8  -4  -4   41.20    3.90
  -8  -4  -4   37.54    5.47
  -8  -4  -4   52.47    2.44
  -8  -4  -4   36.35    3.75
   8  -4   4   41.71    4.46
  -8   4  -4   38.71    3.43
  -8  -4  -4   23.29    2.91
  -8   4  -4   72.38    3.68
   8  -4   4   54.38    3.36
   8   4   4   50.26    2.86
   8  -4   4   57.14    6.19
   8  -4   4   38.17    5.38
   8  -4   4   35.14    3.18
  -8   4  -5   -0.44    0.89
  -8  -4  -5   -0.06    0.53
  -8  -4  -5   -0.03    0.46
   8  -4   5    0.21    0.36
   8  -4   5   -0.12    0.83
   8  -4   5   -0.20    1.40
  -8  -4  -5   -0.28    1.09
  -8   4  -5    0.31    0.65
  -8   4  -5   -1.01    1.39
  -8   4  -5    0.26    0.61
  -8   4  -5    0.32    0.74
   8  -4   5   -0.04    0.32
   8   4   5    0.25    0.38
   8   4   5   -0.06    0.28
   8   4   6   16.14    1.26
   8   4   6   18.30    1.55
  -8   4  -6   25.78    1.64
  -8   4  -6   18.90    1.50
  -8  -4  -6   14.32    1.26
   8  -4   6    3.17    1.27
   8  -4   6    6.70    1.36
   8  -4   6   13.31    1.17
  -8  -4  -6   12.21    1.84
  -8  -4  -6   10.47    1.58
  -8  -4  -6    9.98    1.87
  -8   4  -6   10.51    1.33
  -8   4  -6   21.31    1.53
  -8   4  -6    3.31    1.02
  -8   4  -6   17.70    1.32
   8   4   7   12.86    0.85
   8  -4   7    9.08    0.90
   8  -4   7   13.12    0.81
  -8  -4  -7   15.56    1.33
  -8  -4  -7   18.83    1.41
   8  -4   7   10.38    0.71
  -8   4  -7   20.11    1.07
  -8   4  -7   13.20    0.58
  -8   4  -7   16.33    0.95
   8   4   7   16.21    0.98
   8   4   7   17.66    1.17
  -8   4  -7   17.48    1.03
  -8   4  -8   16.44    0.59
  -8  -4  -8   10.12    0.51
   8  -5  -8    1.13    0.57
  -8   5   8    1.73    0.41
   8   5  -8    1.58    0.39
  -8  -5   8    1.89    0.48
   8   5  -8    2.08    0.43
   8  -5  -8    2.33    0.73
   8  -5  -8    2.47    0.87
   8  -5  -8    2.80    0.73
   8  -5  -8    1.29    0.56
   8   5  -8    2.59    0.84
   8   5  -8    0.96    0.41
   8   5  -8    1.18    0.56
   8   5  -8    0.79    0.43
   8   5  -7  120.57    5.77
   8   5  -7  141.65    4.28
   8  -5  -7  162.05    6.63
   8   5  -7  158.98    4.67
  -8   5   7  151.82    5.69
  -8   5   7  151.47    5.80
   8   5  -7   62.07    4.30
   8  -5  -7  115.35    4.32
   8  -5  -7  117.78    5.01
  -8  -5   7  143.50    4.25
   8  -5  -7  153.61    6.28
   8  -5  -7  131.01    6.06
   8  -5  -7  142.55    6.27
  -8  -5   7  209.92    5.98
   8   5  -7  227.71    6.73
   8   5  -6    1.48    0.93
   8  -5  -6    1.84    0.63
   8  -5  -6    1.35    1.00
  -8  -5   6    1.12    0.45
   8  -5  -6    1.17    0.87
   8  -5  -6    1.89    1.87
   8  -5  -6    0.70    1.00
   8   5  -6    1.43    0.54
  -8  -5   6    1.96    0.81
   8  -5  -6    1.21    0.90
  -8   5   6    0.62    0.51
   8   5  -6    1.01    0.75
   8   5  -6    1.67    0.91
   8   5  -6    0.97    0.80
  -8   5   5   58.46    6.87
   8   5  -5  105.94    8.51
   8   5  -5   74.69    5.90
   8  -5  -5   70.04    9.29
   8   5  -5   81.43    5.49
   8   5  -5   81.05    5.57
   8   5  -5   73.24    3.00
   8  -5  -5  102.08    5.86
   8   5  -5   93.71    5.79
  -8   5   5   66.81    9.23
   8   5  -5   82.35    5.70
   8  -5  -5   63.27    3.42
   8  -5  -5   63.97    4.13
  -8  -5   5   82.53    3.61
   8  -5  -5   85.28    5.87
   8  -5  -5   64.60    5.08
  -8  -5   5  114.98    5.20
   8  -5  -5   84.09    4.87
   8  -5  -5   38.19    4.37
   8   5  -4   84.29    6.97
  -8   5   4   69.49    7.84
   8  -5  -4   77.18   10.21
   8   5  -4   66.08    2.64
   8   5  -4   78.97    5.68
  -8   5   4   79.91   10.78
   8  -5  -4   63.76    3.68
   8  -5  -4   50.90    3.90
   8  -5  -4   84.40    4.51
  -8  -5   4   77.41    3.57
  -8  -5   4   55.84    9.90
   8  -5  -4   45.75    4.03
   8  -5  -4   56.45    4.11
  -8  -5   4  105.24    5.32
   8  -5  -4   22.31    3.97
   8  -5  -4   57.85    3.80
   8   5  -3  546.20   18.60
  -8   5   3  635.54   28.35
   8   5  -3  468.17   16.48
   8  -5  -3  721.96   16.99
   8  -5  -3  630.05   17.43
   8  -5  -3  478.66   15.74
   8  -5  -3  792.32   18.27
   8  -5  -3  494.71   18.07
  -8  -5   3  474.10   30.72
  -8  -5   3  633.45   14.07
   8  -5  -3  372.15   12.65
   8  -5  -3  409.01   13.49
   8  -5  -3  421.28   13.33
  -8  -5   3  448.54   12.63
   8  -5  -3  523.86   15.69
   8   5  -3  641.36   17.47
   8  -5  -2    2.85    2.47
   8   5  -2    3.15    1.45
  -8   5   2    9.75    4.43
   8   5  -2    3.50    1.52
   8  -5  -2    1.39    1.75
   8  -5  -2    3.38    1.67
   8  -5  -2    2.12    2.15
   8  -5  -2    1.27    1.21
  -8  -5   2    3.12    0.95
  -8  -5   2    3.52    0.73
  -8  -5   2   10.49    1.72
  -8  -5   2    3.17    2.92
   8  -5  -2    3.13    0.92
  -8  -5   2    1.07    1.00
  -8  -5   2    2.04    0.67
   8  -5  -2    6.06    1.69
   8   5  -2    1.75    1.64
  -8  -5   1   47.23    3.07
  -8  -5   1   43.16    4.99
   8  -5  -1   81.00    4.85
   8   5  -1   88.49    6.99
   8   5  -1   82.85    7.13
  -8   5   1   64.48    7.12
   8  -5  -1   94.86    6.05
   8  -5  -1   83.09    6.50
   8  -5  -1   91.87    6.89
   8  -5  -1   36.23    4.36
  -8  -5   1   74.20    3.55
  -8  -5   1  129.36    7.15
  -8  -5   1   83.71    4.02
  -8  -5   1   54.29    2.68
  -8  -5   1   48.44    9.61
   8  -5  -1  107.57    7.13
   8  -5  -1   72.08    4.84
   8  -5  -1   76.46    6.03
   8  -5  -1   88.56   11.05
  -8   5   1   67.48    6.99
  -8   5   0   15.23    1.72
   8  -5   0   22.22    2.61
   8   5   0   14.65    3.41
  -8   5   0    3.88    2.11
   8   5   0   14.54    2.51
   8   5   0   18.45    3.88
   8   5   0   28.24    7.11
   8  -5   0   13.08    2.04
   8  -5   0   15.96    2.81
   8  -5   0   20.93    2.91
  -8  -5   0   13.56    2.10
  -8  -5   0    9.67    2.41
  -8  -5   0   17.59    1.57
   8  -5   0    7.67    2.40
  -8  -5   0   33.39    4.10
  -8  -5   0   20.42    2.00
  -8  -5   0   11.90    1.05
  -8  -5   0   19.57    6.14
   8  -5   0   17.81    2.34
  -8  -5   0   18.29    1.54
  -8  -5   0   16.47    2.41
  -8   5   0   12.35    2.80
   8  -5   0   20.46    5.70
  -8   5   0   14.41    3.01
  -8  -5   0   15.41    3.09
   8  -5   0   28.33    3.70
   8  -5   1   63.35    6.13
  -8  -5  -1   34.72    3.78
  -8   5  -1   34.25    1.99
  -8   5  -1   38.49    2.14
   8  -5   1   32.75    3.50
   8  -5   1   46.41    4.86
  -8  -5  -1   33.87    3.56
  -8  -5  -1   18.57    3.39
  -8  -5  -1   33.64    2.27
  -8  -5  -1   29.89    2.77
   8  -5   1   35.90    2.74
   8  -5   1   22.19    6.23
   8  -5   1   27.91    2.00
  -8  -5  -1   38.94    9.81
  -8  -5  -1   26.33    1.95
  -8   5  -1   24.28    4.60
   8  -5   1   47.71    9.18
  -8   5  -1   29.13    4.20
  -8   5  -1   25.89    4.15
  -8   5  -1   13.68    5.17
   8   5   1   20.29    2.69
   8   5   1   37.69    3.98
  -8   5  -2   16.62    1.84
   8  -5   2   21.43    3.97
  -8   5  -2   13.58    1.27
   8   5   2   11.66    2.58
  -8  -5  -2   13.65    2.60
  -8  -5  -2   11.41    1.15
   8  -5   2   14.76    3.82
  -8  -5  -2    5.85    2.07
  -8  -5  -2    8.06    4.31
  -8  -5  -2    8.26    1.26
  -8   5  -2    8.05    2.94
   8  -5   2   14.53    2.90
   8  -5   2   16.77    3.84
  -8  -5  -2    8.25    1.74
  -8  -5  -2   14.33    2.45
  -8   5  -3  182.77    6.19
  -8   5  -3  136.20    5.08
  -8  -5  -3   98.36    6.34
  -8   5  -3   65.78   11.31
  -8   5  -3  172.22    5.77
  -8   5  -3  217.08    6.88
  -8  -5  -3  133.73    7.59
  -8  -5  -3   70.65    7.49
  -8  -5  -3   89.45    8.70
  -8  -5  -3  123.85    4.46
   8  -5   3  117.00   11.69
  -8  -5  -3  124.70    7.45
   8  -5   3  154.09    9.66
   8  -5   3  101.40    8.28
   8   5   3  101.08    8.27
   8   5   4   24.78    5.27
  -8   5  -4   17.34    3.64
  -8   5  -4   14.91    3.38
  -8   5  -4   10.11    3.75
  -8   5  -4   27.17    2.24
  -8   5  -4   34.43    2.53
  -8  -5  -4   17.77    2.56
  -8   5  -4   35.34    2.51
  -8   5  -4   40.01    2.84
  -8  -5  -4   18.13    1.69
  -8  -5  -4   19.69    2.72
  -8  -5  -4   17.98    3.73
  -8  -5  -4   26.47    1.65
  -8  -5  -4   17.62    2.66
   8  -5   4   16.61    2.49
   8  -5   4   24.57    3.91
   8  -5   4    9.90    2.64
   8  -5   4   16.62    1.49
  -8   5  -4   10.93    1.91
  -8   5  -5    7.00    1.28
  -8  -5  -5    4.72    0.74
   8  -5   5    3.17    1.32
   8  -5   5    4.48    0.67
  -8  -5  -5    2.72    0.97
   8  -5   5    3.29    0.65
  -8  -5  -5    3.29    1.28
  -8   5  -5    2.41    0.92
  -8   5  -5    5.24    1.01
  -8   5  -5    4.60    0.86
  -8   5  -6    2.81    0.52
  -8   5  -6    1.41    0.49
  -8  -5  -6    1.66    0.44
   8  -5   6    1.67    0.31
   8  -5   6    0.76    0.46
  -8  -5  -6    2.08    0.59
   8  -5   6    0.81    0.36
  -8   5  -6    2.70    0.49
  -8   5  -6    2.19    0.47
  -8   5  -6    1.06    0.44
   8   5   6    2.03    0.48
  -8   5  -6    1.90    0.41
  -8   5  -6    1.96    0.45
  -8   5  -6    1.42    0.35
  -8  -5  -7   18.91    0.96
  -8  -5  -7   26.66    1.27
   8  -5   7   14.10    0.70
  -8   5  -7   19.67    0.66
  -8   5  -7   23.04    0.95
  -8   5  -7   27.10    1.02
  -8  -6   8   17.54    0.80
   8   6  -8   18.87    0.97
   8   6  -7    2.37    0.67
   8   6  -7    0.77    0.46
   8   6  -7    0.71    0.39
   8   6  -7    0.69    0.39
   8  -6  -7    1.90    0.50
   8  -6  -7    1.10    0.69
  -8  -6   7    1.88    0.36
   8  -6  -7    2.10    0.68
   8   6  -7    2.09    0.40
  -8  -6   7    2.29    0.59
   8   6  -7    1.75    0.40
  -8  -6   7    3.11    0.63
  -8   6   7    2.68    0.61
   8   6  -7    1.66    0.59
  -8   6   6  211.42    7.22
   8   6  -6  178.20    7.56
   8   6  -6  137.69    6.80
   8  -6  -6  169.13    6.08
   8  -6  -6  173.25    6.79
  -8  -6   6  214.02    6.01
   8  -6  -6  207.82    6.67
   8  -6  -6  207.57    7.72
   8   6  -6  194.52    5.46
  -8  -6   6  277.09    7.73
   8   6  -6  214.71    5.61
  -8  -6   6  221.76    7.63
   8   6  -6  188.37    7.37
   8   6  -6  163.15    7.10
   8   6  -6  178.94    7.42
   8   6  -5   16.15    2.35
   8  -6  -5   13.25    1.56
   8  -6  -5   14.35    2.02
   8  -6  -5   15.74    2.56
  -8  -6   5   19.21    1.62
   8  -6  -5   17.87    1.98
   8  -6  -5   17.16    2.21
   8  -6  -5   19.91    2.62
  -8  -6   5   20.39    1.98
   8   6  -5   17.99    1.26
   8   6  -5   15.67    2.21
   8   6  -5   17.49    2.33
   8   6  -5   14.54    2.11
  -8  -6   5   15.94    1.95
   8  -6  -4  132.54    5.75
   8  -6  -4  110.54    6.04
   8  -6  -4  122.81    5.94
  -8  -6   4  163.12    5.13
  -8  -6   4  160.24    5.73
   8  -6  -4  137.07    6.41
   8   6  -4  160.62    7.65
  -8  -6   4  132.81    5.36
  -8  -6   4  121.02    5.52
   8   6  -4  143.30    7.49
   8  -6  -3   49.11    3.69
   8  -6  -3   42.96    4.05
   8  -6  -3   35.97    3.70
   8  -6  -3   43.70    3.71
   8  -6  -3   48.63    5.14
  -8  -6   3   33.90    7.56
  -8  -6   3   58.33    2.83
  -8  -6   3   63.55    3.52
   8  -6  -3   43.08    3.19
   8   6  -3   45.81    4.89
   8   6  -3   45.22    4.56
   8   6  -3   51.55    4.69
   8  -6  -3   55.23    8.76
  -8   6   3   34.92    6.04
  -8  -6   3   42.66    2.58
   8   6  -2   69.50    6.01
   8   6  -2   63.39    5.71
   8  -6  -2   96.04    6.21
   8  -6  -2   96.68    8.03
   8  -6  -2   90.10    7.18
   8  -6  -2   64.88    5.02
   8  -6  -2   41.07    4.91
  -8  -6   2   43.46    9.14
  -8  -6   2   80.31    4.17
  -8  -6   2   73.19    3.39
  -8  -6   2   71.75    4.31
  -8  -6   2   50.26    2.60
   8  -6  -2   50.82    3.39
  -8   6   2   50.34    6.15
  -8  -6   2   50.19    2.73
   8  -6  -2   60.16    4.64
  -8   6   1   -0.32    1.11
   8   6  -1    0.52    0.96
  -8  -6   1    0.53    0.69
   8  -6  -1    1.30    1.34
   8  -6  -1    1.94    1.37
   8  -6  -1   -0.16    1.19
  -8  -6   1    0.68    0.47
  -8  -6   1    1.93    0.75
   8  -6  -1    0.44    0.32
  -8  -6   1    0.96    0.57
  -8  -6   1    0.84    0.52
   8  -6  -1   -0.06    0.64
   8  -6  -1   -0.14    1.07
   8  -6  -1    1.31    1.80
  -8   6   1    0.36    1.50
   8  -6  -1    1.72    1.98
   8   6  -1    0.50    1.33
  -8   6   1    0.17    0.74
  -8  -6   1    0.42    0.42
  -8  -6   1    1.04    0.83
   8  -6  -1    4.35    1.51
   8  -6  -1    0.72    0.77
  -8   6   0  182.91   10.63
   8  -6   0  319.48   21.10
  -8   6   0  168.84   10.78
  -8  -6   0  249.60    9.80
   8  -6   0  251.34   11.18
   8  -6   0  222.39   10.26
  -8  -6   0  240.00    7.02
  -8  -6   0  284.19   10.07
   8  -6   0  151.55    5.93
  -8  -6   0  257.20    8.25
  -8  -6   0  210.11   19.80
  -8  -6   0  178.17    5.70
   8  -6   0   96.79    8.44
   8  -6   0  186.03    6.87
  -8  -6   0  208.44    6.63
   8  -6   0  223.20    8.00
  -8  -6   0  221.72    8.31
   8  -6   0  282.00   11.09
   8  -6   0  267.08   11.64
  -8   6   0   56.42   11.16
   8   6   0  157.97   11.70
   8   6   0  296.79   14.54
  -8   6  -1    2.27    4.01
   8   6   1   33.94    3.51
  -8   6  -1   29.80    2.06
  -8  -6  -1   31.21    3.32
   8  -6   1   26.85    3.75
   8  -6   1   25.92    3.52
  -8  -6  -1   27.43    2.00
  -8  -6  -1   31.05    2.95
  -8  -6  -1   13.10    2.75
   8  -6   1   16.16    3.82
  -8  -6  -1   25.41    7.71
  -8  -6  -1   26.80    3.00
  -8  -6  -1   22.78    2.05
  -8   6  -1   36.60    2.59
  -8  -6  -1   26.72    2.73
   8  -6   1   40.48    4.44
  -8   6  -1   12.37    3.63
  -8   6  -1   21.96    3.91
  -8   6  -2    9.04    3.14
  -8   6  -2   21.87    2.42
  -8  -6  -2    8.39    1.88
  -8  -6  -2   11.77    1.92
  -8   6  -2   18.87    1.61
  -8  -6  -2   15.36    1.31
   8  -6   2   13.49    3.40
  -8  -6  -2    9.09    2.43
  -8  -6  -2   16.42    1.36
   8  -6   2    7.33    4.14
  -8  -6  -2    7.41    1.76
  -8  -6  -2   12.53    4.36
  -8  -6  -2   12.97    2.13
  -8   6  -2   16.67    1.48
   8  -6   2   10.22    2.27
   8   6   2   11.84    2.66
  -8   6  -3   13.36    1.34
  -8   6  -3   15.67    1.53
  -8  -6  -3   13.31    2.27
   8  -6   3    5.81    2.47
  -8  -6  -3   14.44    1.24
  -8  -6  -3    6.45    1.78
  -8  -6  -3   10.86    1.97
   8  -6   3    5.85    2.79
  -8  -6  -3    7.63    1.85
   8  -6   3   13.38    2.70
   8  -6   3    6.26    2.07
  -8   6  -3   18.06    2.05
  -8   6  -4   26.48    2.04
  -8  -6  -4   19.57    1.64
   8  -6   4   10.82    2.23
  -8  -6  -4   23.54    1.45
  -8  -6  -4   15.05    2.27
   8  -6   4   11.71    1.66
  -8  -6  -4   18.85    2.50
  -8   6  -4   19.70    1.58
  -8   6  -4    5.62    1.56
   8  -6   4   12.29    2.42
   8  -6   4    2.94    1.53
  -8   6  -4   29.43    2.38
  -8   6  -4   20.95    1.73
  -8   6  -5    4.99    0.98
  -8   6  -5    4.92    0.91
  -8  -6  -5    5.10    0.69
  -8  -6  -5    4.16    0.92
   8  -6   5    2.44    0.76
  -8  -6  -5    3.79    0.90
   8  -6   5    3.86    0.59
  -8   6  -5    3.99    0.64
  -8   6  -5    2.05    0.61
  -8   6  -5    3.67    0.74
  -8   6  -5    4.99    0.95
  -8   6  -5    3.38    0.61
  -8  -6  -6   33.50    1.64
  -8   6  -6   39.69    1.34
  -8   6  -6   33.02    1.19
  -8   6  -6   36.15    1.44
  -8   6  -6   28.99    1.29
  -8  -6  -6   34.85    1.38
  -8   6  -6   42.32    1.38
  -8   6  -6   34.45    1.25
   8  -7  -7   16.85    1.14
   8   7  -7   23.31    1.18
  -8  -7   7   28.02    1.00
   8  -7  -7   14.50    0.93
   8  -7  -6    5.70    1.06
   8  -7  -6    4.93    1.00
  -8  -7   6    6.95    0.71
  -8  -7   6   10.01    0.99
   8  -7  -6    6.46    0.97
   8  -7  -6    5.80    0.96
   8   7  -6    7.38    0.83
  -8  -7   6    8.78    0.88
   8   7  -6    3.50    0.73
   8   7  -6    2.80    0.63
   8   7  -6    1.75    0.51
   8   7  -6    3.30    0.66
   8  -7  -5   74.07    4.81
  -8  -7   5  100.21    3.76
  -8  -7   5  136.16    4.35
   8  -7  -5  104.44    4.81
   8   7  -5   75.79    4.01
   8   7  -5   69.09    3.59
   8   7  -5   77.60    4.04
  -8  -7   5  137.24    4.45
   8   7  -5   85.56    4.54
   8   7  -5   65.36    4.07
   8  -7  -5   94.07    4.01
   8  -7  -5   81.17    4.36
  -8  -7   4    2.37    0.78
   8  -7  -4    2.83    0.87
  -8  -7   4    3.02    0.62
   8  -7  -4    2.24    0.97
   8   7  -4    2.82    0.84
   8   7  -4    1.90    0.77
   8   7  -4    2.38    0.94
  -8  -7   4    2.11    0.73
   8   7  -4    2.23    1.04
   8  -7  -4    3.63    1.05
   8  -7  -4    2.49    1.33
   8  -7  -3   72.84    4.21
   8  -7  -3   77.36    4.56
   8   7  -3   59.31    3.88
  -8  -7   3   74.60    3.28
   8  -7  -3   77.58    4.35
   8  -7  -3   64.23    4.34
   8  -7  -3   82.67    4.92
  -8  -7   3   98.17    3.75
  -8  -7   3   76.61    4.02
   8  -7  -2   59.56    3.89
   8  -7  -2   95.55    6.35
   8  -7  -2   83.26    5.45
   8  -7  -2   52.97    2.29
  -8  -7   2   92.76    3.83
   8  -7  -2   56.45    4.35
   8  -7  -2   66.83    3.83
   8  -7  -2   83.52    5.47
  -8  -7   2   72.79    3.12
   8  -7  -1   76.32    4.23
   8  -7  -1  122.07    7.56
  -8  -7   1  100.00    5.02
  -8  -7   1   95.96    3.64
   8  -7  -1   67.59    2.75
   8  -7  -1   20.32    3.46
  -8  -7   1  114.98    6.16
  -8  -7   1  109.01    4.48
  -8  -7   1   78.40    2.98
   8  -7  -1   71.12    5.32
   8  -7  -1   80.43    4.09
  -8  -7   1   78.76    3.39
   8  -7  -1   81.34    4.20
   8  -7   0    4.36    1.53
   8  -7   0    3.69    0.62
   8  -7   0    3.05    0.86
  -8  -7   0    4.18    0.92
  -8  -7   0    4.53    1.14
   8  -7   0    3.04    1.35
   8  -7   0    2.94    0.60
   8  -7   0    3.61    1.01
   8  -7   0    2.89    1.38
  -8  -7   0    4.33    1.20
   8  -7   0    5.74    1.61
   8  -7   1   26.04    3.56
   8  -7   1   30.10    1.79
   8  -7   1   22.06    3.37
  -8  -7  -1   33.17    2.65
  -8   7  -1   51.52    3.26
  -8  -7  -1   40.03    2.17
   8  -7   1   35.83    4.02
  -8  -7  -1   39.11    3.43
   8  -7   1   55.83    4.89
   8  -7   2    3.16    1.71
  -8  -7  -2   13.94    1.24
  -8  -7  -2   10.14    1.51
   8  -7   2    2.00    1.22
  -8   7  -2   11.87    1.38
  -8   7  -2   14.24    1.66
   8  -7   2   11.13    2.36
  -8  -7  -2   12.12    1.05
  -8  -7  -2    9.25    1.84
  -8  -7  -3   29.10    1.63
  -8  -7  -3   16.70    1.93
   8  -7   3    6.83    1.78
   8  -7   3   14.73    1.49
  -8  -7  -3   22.97    1.96
   8  -7   3   12.52    2.48
  -8   7  -3   18.64    1.48
  -8   7  -3   24.27    1.87
  -8   7  -3   20.47    1.56
   8  -7   4    2.85    0.64
  -8   7  -4    2.60    0.45
  -8   7  -4    2.94    0.61
  -8  -7  -4    4.93    0.80
  -8  -7  -4    3.87    1.07
  -8   7  -4    3.87    0.80
  -8   7  -4    2.59    0.50
  -8   7  -5   22.81    1.14
  -8   7  -5   18.14    1.00
  -8   7  -5   22.37    0.92
  -8   7  -5   26.69    1.10
  -8  -7  -5   29.43    1.51
  -8   7  -5   26.79    1.09
  -8   7  -5   23.42    0.98
   8  -7   6    3.17    0.18
   8  -7   6    2.95    0.19
   8  -8  -6    8.15    0.55
   8  -8  -5    3.42    0.88
  -8  -8   5    5.98    0.81
   8  -8  -5    4.58    0.73
   8  -8  -5    4.26    0.75
   8   8  -4   22.57    1.79
   8  -8  -4   50.95    2.57
   8  -8  -4   56.08    2.90
   8  -8  -4   52.59    2.91
   8  -8  -4   36.21    3.21
  -8  -8   4   54.96    2.20
  -8  -8   4   78.62    2.51
   8  -8  -3    5.01    1.04
   8  -8  -3    4.49    0.85
   8  -8  -3    5.33    1.08
  -8  -8   3    6.14    1.21
  -8  -8   3    5.23    0.83
  -8  -8   3    6.81    0.81
   8  -8  -2   72.32    3.03
   8  -8  -2   86.64    4.25
   8  -8  -2  107.22    5.85
   8  -8  -2   62.96    4.48
  -8  -8   2   97.80    4.19
  -8  -8   2  113.30    4.13
   8  -8  -1    2.91    1.09
   8  -8  -1    2.75    0.83
   8  -8  -1    2.33    0.86
   8  -8  -1    3.26    0.46
   8  -8  -1    2.49    0.70
  -8  -8   1    2.81    0.67
  -8  -8   1    3.34    0.84
  -8  -8   0    6.43    0.77
   8  -8   0    7.00    1.61
   8  -8   0    4.15    1.21
   8  -8   0    6.22    1.69
   8  -8   0    5.10    0.72
   8  -8   0    6.26    0.61
  -8  -8   0    6.23    1.16
   8  -8   1    2.55    0.42
  -8   8  -1    3.56    0.51
  -8  -8  -1    2.85    0.49
   8  -8   1    3.34    1.25
   8  -8   2   57.65    2.11
  -8  -8  -2   87.56    2.79
   8  -8   2   36.89    2.49
   8  -8   2   48.33    3.62
  -8  -8  -2   49.70    3.46
  -8   8  -2   74.36    2.18
   8  -8   3    0.12    0.21
   8  -8   3   -0.03    0.29
  -8  -8  -3    0.46    0.35
   8  -8   3    0.35    0.19
  -8   8  -3    0.18    0.18
  -8  -8  -3    0.71    0.34
   8  -8   3    0.18    0.15
  -8  -8  -3    0.28    0.47
  -8  -8  -3   -0.21    0.49
  -8   8  -3    0.18    0.15
  -8   8  -3    0.30    0.20
  -8  -8  -4   13.48    0.81
   8  -8   4   13.86    0.78
   8  -8   4   14.35    0.65
  -8  -9   4   10.78    0.55
   8  -9  -3   16.96    1.20
  -8  -9   3   15.00    0.85
   8  -9  -2    0.16    0.33
  -8  -9   2    0.01    0.21
  -8  -9   2    0.05    0.32
  -8  -9   1   39.85    1.53
  -8  -9   1   31.57    1.81
   8  -9   0    0.65    0.46
  -8  -9   0    1.58    0.58
  -8  -9   0    1.55    0.31
  -8  -9   0    2.23    0.50
   8  -9   1   26.59    1.44
  -8  -9  -1   32.67    1.75
   8  -9   2    0.77    0.16
  -8  -9  -2    1.04    0.32
   8  -9   2    0.49    0.22
   8  -9   2    0.81    0.15
   8  -9   2    0.84    0.23
  -9   0  10   49.89    1.97
   9   0 -10   60.99    2.21
  -9   0   9    0.03    0.31
  -9   0   9    0.05    0.48
  -9   0   9   -0.19    0.35
   9   0  -9    0.25    0.55
  -9   0   9   -0.07    0.22
  -9   0   8   29.29    2.18
  -9   0   8   14.38    2.43
   9   0  -8   34.01    2.86
  -9   0   8   32.27    2.28
  -9   0   8   33.34    2.95
  -9   0   8   15.72    2.59
   9   0  -8   28.70    2.13
   9   0  -8   30.54    1.93
   9   0  -8   33.16    2.31
  -9   0   7    0.73    0.52
  -9   0   7   -0.66    1.99
  -9   0   7   -0.20    0.76
  -9   0   7   -0.06    0.58
  -9   0   7   -0.09    0.41
   9   0  -7   -0.24    1.04
  -9   0   7    0.16    0.84
  -9   0   7    0.18    0.54
   9   0  -7   -0.11    0.85
   9   0  -7   -0.43    0.62
  -9   0   7   -0.47    0.94
   9   0  -7    0.70    0.65
   9   0  -7   -0.05    0.50
   9   0  -7   -0.13    0.72
  -9   0   6  243.28   15.45
  -9   0   6  229.12   14.77
  -9   0   6  187.35   24.20
  -9   0   6  358.45   12.70
   9   0  -6  427.40   15.56
  -9   0   6  491.61   22.44
  -9   0   6  439.42   20.52
  -9   0   6  399.97   11.24
   9   0  -6  380.96   10.13
   9   0  -6  428.71   14.81
  -9   0   6  323.69   41.96
   9   0  -6  431.99   15.07
   9   0  -6  346.60   13.12
  -9   0   6  386.62   11.62
  -9   0   6  393.68   11.75
   9   0  -6  392.90   12.43
   9   0  -6  369.95   11.03
   9   0  -6  343.85   10.59
   9   0  -6  462.56   15.65
   9   0  -6  359.19   21.28
  -9   0   6  254.17   15.56
   9   0  -5    0.85    1.04
  -9   0   5   -0.91    2.77
  -9   0   5    0.21    1.05
   9   0  -5    0.99    1.41
  -9   0   5   -0.24    1.21
  -9   0   5    0.24    1.25
  -9   0   5    1.00    0.53
   9   0  -5   -0.34    0.99
  -9   0   5    0.26    0.41
  -9   0   5    0.33    0.90
   9   0  -5    1.80    1.20
  -9   0   5   -0.32    1.86
   9   0  -5    0.09    0.67
   9   0  -5    2.65    1.24
   9   0  -5    0.55    0.88
   9   0  -4   91.22   10.61
   9   0  -4   99.47    9.45
  -9   0   4  108.79    9.05
   9   0  -4  100.97    5.59
  -9   0   4   45.85   11.77
   9   0  -4  109.95    6.19
   9   0  -4   76.71    5.78
  -9   0   4  123.15   10.03
   9   0  -4  111.65    5.65
  -9   0   4   53.28    7.40
   9   0  -4  104.83    6.56
  -9   0   3   -0.54    3.11
   9   0  -3    0.10    0.63
  -9   0   3   -0.60    1.48
   9   0  -3   -0.30    1.71
  -9   0   3   -0.54    1.61
   9   0  -3    0.31    0.87
   9   0  -3    0.10    0.77
   9   0  -3    0.34    0.71
   9   0  -3    0.33    2.28
  -9   0   3    0.26    1.53
  -9   0   2    3.65    0.67
   9   0  -2    9.28    1.60
  -9   0   2   19.03    5.17
  -9   0   2   14.77    4.80
   9   0  -2    7.65    4.27
  -9   0   1   -0.04    0.15
  -9   0   1    1.45    0.31
   9   0  -1    0.14    0.59
  -9   0   1    0.87    0.30
   9   0  -1   -0.03    0.22
   9   0  -1    0.28    0.38
   9   0  -1    1.74    0.65
  -9   0   1    0.13    0.73
  -9   0   1    0.11    0.53
  -9   0   1    0.12    0.53
  -9   0   1    0.18    0.52
   9   0   0  157.84    7.53
  -9   0   0  143.09    3.79
   9   0   0  136.71    5.62
  -9   0   0  132.73    5.74
  -9   0   0  152.69    6.50
  -9   0   0  135.90    6.20
   9   0   0  106.51    3.81
  -9   0   0  117.67    3.51
  -9   0  -1    0.07    0.15
   9   0   1    0.03    0.23
   9   0   1    0.14    0.20
  -9   0  -1    1.43    0.28
   9   0   1   -0.12    0.93
  -9   0  -1    0.12    0.15
  -9   0  -1    0.06    0.13
  -9   0  -1    0.45    0.17
  -9   0  -1    0.36    0.52
   9   0   1    0.30    0.37
  -9   0  -1   -0.11    0.61
  -9   0  -1    1.83    0.81
  -9   0  -2   13.53    0.86
   9   0   2   11.36    1.25
   9   0   2   12.17    1.24
   9   0   2   16.46    3.41
  -9   0  -2    8.30    2.40
   9   0   2    9.02    1.89
  -9   0  -2    9.65    2.20
  -9   0  -2    9.62    0.67
  -9   0  -2   11.91    0.78
  -9   0  -2   10.58    0.72
  -9   0  -2   10.24    0.74
  -9   0  -2   12.07    0.92
  -9   0  -2    8.39    1.48
  -9   0  -2   13.23    2.32
  -9   0  -3    0.40    0.21
  -9   0  -3    0.19    0.20
  -9   0  -3    0.08    0.34
   9   0   3    0.18    0.84
   9   0   3   -0.20    0.86
  -9   0  -3    0.12    0.46
  -9   0  -3    0.15    0.17
  -9   0  -3    0.01    0.17
   9   0   3   -0.04    0.32
  -9   0  -3    0.03    0.15
  -9   0  -3    0.11    0.16
   9   0   3   -0.10    0.43
   9   0   4  202.85    6.68
   9   0   4  228.70    7.42
  -9   0  -4  148.56    4.02
  -9   0  -4  185.49    5.42
   9   0   4  103.25    8.92
   9   0   4  211.33   11.98
  -9   0  -4  135.83    7.92
  -9   0  -4   81.15   13.05
   9   0   4   96.01    5.10
  -9   0  -4  135.91    5.50
  -9   0  -4  140.09    3.92
  -9   0  -4  137.89    3.85
  -9   0  -4  137.94    3.82
  -9   0  -4  103.36    7.66
  -9   0  -4  142.90    4.69
  -9   0  -5    0.04    0.34
  -9   0  -5   -0.46    2.39
  -9   0  -5    0.37    0.92
   9   0   5    0.19    0.66
   9   0   5    0.06    0.40
  -9   0  -5   -0.03    0.44
   9   0   5    0.16    0.56
  -9   0  -5   -0.26    0.74
  -9   0  -5   -0.02    0.20
  -9   0  -5    0.03    0.34
   9   0   5    0.84    0.55
   9   0   5    0.05    0.48
   9   0   5   -0.04    0.34
  -9   0  -6  147.60    4.95
  -9   0  -6   83.21    5.44
   9   0   6  186.51    5.36
  -9   0  -6  164.42    4.57
  -9   0  -6  177.37    4.38
  -9   0  -6  120.97    5.80
   9   0   6  136.60    5.10
   9   0   6  118.64    5.55
  -9   0  -7    0.06    0.27
   9   0   7   -0.08    0.22
   9   0   7    0.12    0.17
  -9   0  -7    0.05    0.22
  -9   0  -7    0.10    0.30
  -9   0  -8   15.89    0.87
  -9   0  -8   16.55    0.98
   9   0   8   14.49    0.81
   9   1 -10    3.09    0.49
  -9  -1   9   86.81    3.49
  -9   1   9   87.16    3.14
  -9   1   9   84.27    4.20
   9  -1  -9   67.33    3.36
  -9   1   9   91.74    3.40
  -9   1   9   97.17    4.07
   9   1  -9   64.15    2.93
  -9  -1   9   68.71    2.97
   9   1  -9  107.93    3.14
  -9  -1   9   76.25    2.82
  -9  -1   8    3.66    0.98
  -9   1   8    2.98    0.69
   9   1  -8    1.10    0.84
  -9   1   8    2.51    1.10
   9   1  -8    3.57    1.06
  -9  -1   8    3.89    0.95
  -9   1   8    2.30    0.66
   9   1  -8    3.11    0.75
  -9  -1   8    3.13    1.12
   9   1  -8    1.54    0.87
  -9   1   8    2.70    1.07
  -9   1   8    2.39    1.06
   9  -1  -8    2.34    0.85
   9  -1  -8    2.95    0.67
   9   1  -8    2.25    0.80
   9   1  -8    3.64    0.91
  -9   1   7  103.93   14.02
  -9  -1   7  145.74    6.56
  -9  -1   7  184.99   12.97
  -9   1   7  142.81    9.82
  -9   1   7  157.40   10.96
  -9   1   7  166.44   11.88
  -9  -1   7  184.89    7.17
   9   1  -7  168.72    6.54
  -9   1   7  157.43    5.89
  -9  -1   7   46.78    5.96
  -9   1   7  153.45    7.94
   9   1  -7  181.98    7.84
   9  -1  -7  219.03    9.01
  -9  -1   7  204.20    8.65
  -9  -1   7  188.21    7.13
  -9   1   7  147.14    5.58
  -9  -1   7   51.73    7.21
  -9   1   7  130.03    8.11
   9  -1  -7  158.97    6.21
   9  -1  -7  163.78    5.43
   9  -1  -7  153.55    6.14
   9   1  -7  156.59    5.44
   9   1  -7  196.88   10.95
  -9  -1   6   32.21    5.41
  -9   1   6   19.18    3.73
  -9  -1   6   12.95    3.96
  -9   1   6   16.61    3.03
  -9   1   6   26.27    2.69
  -9  -1   6   12.28    4.06
  -9   1   6   13.68    5.08
   9   1  -6   21.34    2.99
  -9  -1   6   22.66    2.70
   9   1  -6   17.95    2.43
  -9  -1   6    7.39    4.68
  -9  -1   6   26.09    2.39
  -9   1   6   32.68    5.29
   9   1  -6   21.82    4.03
  -9   1   6   29.37    5.21
  -9  -1   6   27.01    2.56
  -9   1   6   24.29    2.14
   9   1  -6   39.27    3.52
   9   1  -6   28.67    2.26
  -9  -1   6   29.03    2.62
  -9   1   6   22.82    2.04
  -9  -1   6   34.11    3.50
   9  -1  -6   22.63    1.76
  -9  -1   6    4.38    2.50
   9   1  -6   25.08    3.05
  -9   1   6   23.51    3.21
  -9  -1   6   33.50    5.04
   9  -1  -6   30.78    3.56
   9   1  -6   22.77    3.01
   9   1  -6   20.72    2.67
   9  -1  -6   21.66    2.20
   9  -1  -6   24.44    1.96
   9  -1  -6   26.29    2.43
   9   1  -6   27.84    1.94
   9   1  -5   71.59    5.11
  -9   1   5   52.67    4.95
   9  -1  -5   89.52    6.15
  -9  -1   5  105.39   10.78
   9   1  -5   66.92    5.04
   9  -1  -5   81.71    5.95
  -9  -1   5   77.82    4.29
  -9  -1   5   89.07    5.55
  -9   1   5   65.79    3.55
   9   1  -5   90.50    4.19
   9  -1  -5   66.26    3.35
  -9  -1   5   15.77    8.27
  -9   1   5   81.58    7.78
   9   1  -5  106.90   10.70
   9   1  -5  160.24   17.83
  -9  -1   5   89.15    9.06
  -9   1   5   89.13    8.36
  -9  -1   5   76.47    4.30
   9   1  -5  146.62    6.82
  -9  -1   5   29.17    6.34
  -9  -1   5   88.94    6.58
  -9  -1   5   35.95    6.55
   9   1  -5   82.66    5.77
  -9   1   5   49.86    4.89
   9  -1  -5   83.02    4.65
   9  -1  -5   68.36    3.52
   9   1  -5  198.14   10.32
   9  -1  -5   74.88    4.02
  -9   1   5   41.52    8.64
   9   1  -5   66.03    5.15
   9  -1  -5   78.86    5.98
   9   1  -5   85.37   10.30
   9  -1  -5   71.54    9.23
  -9  -1   5   87.38    8.36
  -9   1   5   95.99    8.84
   9   1  -4  142.19   13.65
   9  -1  -4  133.28   12.64
   9  -1  -4  133.95   11.47
  -9  -1   4  145.44   10.88
  -9   1   4  155.09   11.56
   9  -1  -4  140.91    6.33
  -9  -1   4   25.86    5.76
   9   1  -4  115.20    6.73
  -9   1   4   42.69    4.69
   9  -1  -4  171.42    8.51
   9  -1  -4  137.59    7.07
  -9  -1   4  121.55   10.63
   9   1  -4  125.84    6.50
   9   1  -4  188.26   13.00
   9   1  -4  210.39   18.46
  -9   1   4  129.34    9.68
  -9  -1   4   36.48   10.79
   9   1  -4  138.59    6.57
   9  -1  -4  122.48    5.96
  -9   1   4   52.37    5.01
  -9   1   4   51.53    8.97
   9  -1  -3  170.14   14.22
  -9  -1   3  240.31   16.05
  -9   1   3  212.82   13.89
   9   1  -3  137.44    7.36
   9  -1  -3  163.17    7.21
   9   1  -3  180.37    7.22
  -9  -1   3   64.28    7.99
   9  -1  -3  204.16    8.86
   9  -1  -3  202.86    8.58
   9   1  -3  151.90    7.78
   9   1  -3  207.56   13.12
   9  -1  -3  127.47    4.79
   9   1  -3  262.64   18.57
  -9   1   3  200.50   12.95
   9   1  -3  182.59    8.49
   9  -1  -3  164.21    7.63
  -9   1   3   82.97    4.13
  -9  -1   3   25.94    8.06
  -9   1   2   86.02    2.99
  -9  -1   2   42.90    4.76
  -9  -1   2   27.65    5.48
  -9   1   2   69.83    2.57
   9   1  -2  116.10   15.03
   9  -1  -2  117.03   13.97
  -9   1   2   57.15    2.36
  -9  -1   2   64.36    4.54
   9   1  -2   78.21    4.21
   9  -1  -2  159.22    8.24
   9  -1  -2   88.55    4.21
   9   1  -2  145.39   11.17
  -9  -1   2   92.18    6.08
  -9   1   2  186.87   15.36
  -9  -1   2  221.87   18.43
  -9  -1   2   85.63    4.71
   9   1  -2   90.66    5.50
   9  -1  -2  140.06    7.46
   9  -1  -2  139.82    7.79
  -9  -1   1   26.26    1.92
  -9   1   1   34.89    1.46
  -9  -1   1   32.44    2.32
   9   1  -1   36.73    4.39
   9  -1  -1   36.35    4.34
  -9   1   1   29.80    1.26
   9  -1  -1   39.31    2.58
   9  -1  -1   36.36    2.36
   9   1  -1   60.21    4.05
   9   1  -1   49.46    4.34
  -9  -1   1   33.20    3.27
  -9   1   1   54.95    6.07
  -9  -1   1   31.55    2.15
  -9   1   1   37.36    3.48
  -9  -1   1   42.32    4.17
  -9   1   1   41.75    4.01
  -9  -1   1   33.93    2.47
  -9   1   1   55.67    5.54
  -9   1   1   26.68    1.18
   9  -1  -1   42.10    2.64
  -9   1   1   22.83    1.07
   9   1  -1   30.51    1.78
  -9  -1   0    1.00    0.33
  -9   1   0    1.20    0.22
   9   1   0    1.13    0.74
   9  -1   0    1.25    0.81
   9   1   0    0.83    0.31
  -9   1   0    0.95    0.24
   9  -1   0    0.99    0.54
   9  -1   0    1.07    0.51
  -9   1   0    1.49    0.87
  -9   1   0    1.16    0.70
  -9   1   0    1.82    0.77
  -9  -1   0    0.56    0.52
  -9   1   0    2.76    1.02
  -9   1   0    0.77    0.18
   9   1   0    1.29    0.39
  -9   1   0    0.98    0.22
   9  -1   0    1.42    0.40
  -9   1  -1   11.12    0.79
  -9   1  -1   10.59    0.71
  -9   1  -1   13.27    0.92
  -9  -1  -1   10.62    0.75
  -9  -1  -1   11.06    0.87
   9   1   1   12.62    2.11
   9  -1   1   17.29    2.72
  -9  -1  -1    9.44    0.78
   9   1   1    9.70    0.97
   9   1   1   15.18    1.30
  -9  -1  -1   10.24    1.79
  -9   1  -1   12.14    2.18
   9   1   1   11.83    1.63
  -9  -1  -1   12.52    2.22
   9  -1   1   11.30    2.06
  -9   1  -1   13.54    2.16
  -9  -1  -1   13.09    1.76
  -9   1  -1   14.60    2.15
  -9   1  -1   15.40    2.08
  -9  -1  -1    9.28    0.73
  -9   1  -1   11.21    0.77
  -9   1  -1   12.61    0.94
   9  -1   1   12.77    1.04
  -9   1  -2   75.40    2.70
  -9   1  -2   85.14    3.44
  -9  -1  -2   73.53    2.43
   9   1   2   98.26    7.41
   9  -1   2  111.22    8.61
  -9   1  -2   65.63    4.69
  -9  -1  -2   60.19    4.42
  -9  -1  -2   69.30    2.36
  -9   1  -2   92.89    3.19
  -9  -1  -2   58.75    2.14
   9   1   2   83.27    3.42
  -9  -1  -2   71.83    2.44
   9   1   2  100.38    4.26
  -9   1  -2   61.35    2.45
   9  -1   2   80.90    3.11
   9  -1   2   84.56    3.17
  -9   1  -2   61.13    5.57
   9   1   2   77.20    5.32
   9   1   3  349.15    9.73
   9  -1   3  292.91    7.74
   9   1   3  412.72   11.34
   9  -1   3  243.04    6.98
  -9   1  -3  265.83    6.75
  -9  -1  -3  228.33    6.02
   9  -1   3  148.10   11.62
   9   1   3  192.46   10.61
  -9   1  -3  174.96    8.65
   9  -1   3  337.63   18.16
  -9  -1  -3  160.92    8.33
  -9   1  -3  186.43    9.71
  -9  -1  -3  185.93    8.99
  -9   1  -3  197.77    7.74
  -9  -1  -3  167.10    5.35
  -9   1  -3  244.85    6.53
  -9   1  -3  276.69    6.97
  -9   1  -3  204.28    6.96
  -9  -1  -3  195.52   10.90
  -9   1  -4   18.98    1.40
  -9   1  -4   32.84    1.74
  -9   1  -4   35.43    1.67
  -9   1  -4   30.78    1.64
  -9  -1  -4   21.23    1.89
  -9   1  -4   20.24    2.63
  -9   1  -4   14.16    5.91
  -9  -1  -4   13.16    5.10
   9  -1   4   25.82    3.77
   9  -1   4    8.09    1.83
  -9  -1  -4   16.59    2.81
  -9   1  -4   18.81    2.16
   9   1   4   41.57    3.04
   9  -1   4   32.50    2.05
  -9   1  -4   32.83    1.59
   9   1   4   48.39    3.65
   9  -1   4   25.19    1.85
  -9   1  -4   31.36    1.64
  -9   1  -4   29.47    1.67
  -9   1  -4   22.85    2.42
   9  -1   4   19.52    3.80
   9   1   4   20.70    4.00
   9  -1   4   16.04    2.27
  -9  -1  -4   11.50    2.22
   9  -1   4   34.82    5.53
   9   1   4   19.98    2.71
  -9  -1  -4   26.66    3.61
  -9   1  -4   21.63    3.15
  -9  -1  -4   17.83    3.12
  -9   1  -4   14.53    2.84
  -9  -1  -4   23.75    2.46
  -9   1  -4   21.68    2.00
  -9   1  -5   53.40    1.91
  -9  -1  -5   33.62    2.21
  -9   1  -5   36.36    2.44
   9  -1   5   51.60    4.68
  -9  -1  -5   31.32    4.31
  -9   1  -5   23.73    3.11
  -9   1  -5   48.11    1.85
  -9   1  -5   46.90    1.93
  -9   1  -5   48.01    2.96
   9   1   5   33.32    4.95
   9  -1   5   41.34    6.23
   9  -1   5   20.93    2.59
   9   1   5   34.78    2.61
  -9   1  -5   15.04    5.30
  -9  -1  -5   23.38    2.53
  -9  -1  -5   16.09    5.19
  -9   1  -5   40.13    2.01
  -9   1  -5   32.63    2.48
  -9  -1  -5   38.74    1.83
  -9   1  -5   41.37    2.13
   9   1   5   70.25    4.01
   9  -1   5   44.71    2.18
   9  -1   5   41.69    2.36
   9   1   5   79.38    4.68
   9  -1   5   47.11    2.36
   9  -1   5   45.15    5.61
  -9  -1  -5   46.69    4.72
  -9   1  -5   33.60    3.78
  -9   1  -6    8.40    1.02
  -9  -1  -6    7.66    0.77
   9   1   6    4.87    0.94
   9  -1   6    4.66    0.86
  -9  -1  -6    5.72    0.95
  -9   1  -6    2.54    0.89
  -9  -1  -6    3.73    1.07
   9   1   6    5.40    0.78
   9   1   6    6.83    0.96
   9  -1   6    5.41    0.74
   9   1   6    7.74    1.04
   9  -1   6    6.61    0.74
  -9   1  -6    6.32    0.68
  -9  -1  -6    4.56    1.02
  -9   1  -6    6.85    0.76
  -9   1  -6    5.68    0.86
  -9  -1  -7   56.74    1.86
   9   1   7   47.60    2.21
   9  -1   7   34.72    1.98
   9  -1   7   39.14    1.57
  -9  -1  -7   39.74    2.29
  -9   1  -7   43.24    2.35
  -9   1  -7   59.88    1.80
   9   1   7   52.09    2.09
   9   1   7   49.00    2.00
   9   1   8    0.02    0.10
  -9  -1  -8    0.11    0.12
  -9  -1  -8    0.03    0.16
   9  -1   8    0.13    0.13
   9   1   8    0.03    0.13
  -9   1  -8    0.14    0.13
  -9   1  -8    0.11    0.14
  -9   1  -8    0.24    0.19
   9  -2  -9    4.95    0.92
  -9  -2   9    3.82    0.57
   9  -2  -9    3.45    1.18
  -9   2   9    3.81    0.77
  -9   2   9    4.01    0.62
   9   2  -9    4.64    0.65
  -9   2   9    4.04    0.52
   9  -2  -9    5.70    0.99
  -9  -2   8  178.63    6.71
  -9   2   8  134.99    4.73
   9   2  -8  144.25    5.34
   9   2  -8  172.36    6.57
  -9  -2   8  191.57    7.03
  -9   2   8  147.24    5.05
  -9  -2   8  126.26    5.12
   9  -2  -8  148.67    5.92
   9   2  -8  167.30    5.06
   9   2  -8  188.90    7.06
   9  -2  -8  114.65    4.88
  -9   2   8  151.60    7.04
  -9   2   8  149.34    7.07
  -9   2   7   10.98    2.19
  -9   2   7   11.31    2.16
  -9   2   7   10.06    1.87
   9   2  -7   12.12    2.01
   9  -2  -7   12.93    2.29
   9   2  -7    7.43    1.56
   9   2  -7    9.02    1.91
   9   2  -7    9.42    1.97
  -9  -2   7   12.88    1.93
   9  -2  -7    9.06    1.68
  -9   2   7    7.63    1.05
  -9  -2   7    9.93    1.91
   9   2  -7    9.86    1.34
  -9  -2   7   11.62    1.79
  -9   2   7    8.92    1.06
   9   2  -7   12.74    1.83
   9  -2  -7    8.02    1.08
   9   2  -7    7.71    1.85
  -9   2   6   39.85    4.34
  -9  -2   6    7.95    2.56
  -9   2   6   50.31    4.23
   9   2  -6   50.00    4.42
  -9   2   6   44.90    8.83
  -9  -2   6   59.60    4.58
   9   2  -6   69.72    9.36
  -9   2   6   60.18    6.78
  -9  -2   6   63.63    2.96
   9   2  -6   72.35    3.85
  -9  -2   6   62.64    4.21
   9  -2  -6   48.52    7.30
  -9  -2   6   62.61    7.72
  -9   2   6   47.89    5.80
  -9  -2   6   66.81    4.39
   9   2  -6   59.62    3.03
  -9  -2   6   69.75    5.39
  -9   2   6   42.41    2.58
   9  -2  -6   45.89    3.43
   9   2  -6   53.08    4.43
  -9   2   6   53.18    4.55
   9  -2  -6   96.94    6.77
   9   2  -6   48.63    4.34
   9   2  -6   46.46    3.95
   9  -2  -6   51.63    2.67
   9   2  -6   94.17    5.76
   9   2  -5   51.43    4.37
  -9  -2   5   24.14    2.91
  -9  -2   5   43.93    5.76
   9  -2  -5   80.45    5.67
  -9  -2   5   66.22    4.33
  -9   2   5   55.44    3.12
   9  -2  -5   52.03    3.52
  -9  -2   5   68.43    5.25
   9   2  -5   65.23    3.05
   9  -2  -5   42.46    2.30
  -9   2   5   40.29    4.20
  -9  -2   5    7.99    3.14
   9   2  -5   55.32    4.62
  -9  -2   5   12.07    3.04
  -9   2   5   46.14    8.72
  -9  -2   5   83.42    7.15
  -9  -2   5   21.47    4.28
  -9  -2   5   58.03    3.00
   9   2  -5   92.04   10.21
  -9   2   5   65.48    6.89
   9   2  -5   75.37    6.77
  -9   2   5   64.17    7.20
  -9  -2   5   62.45    4.09
   9   2  -5   75.89    3.67
   9  -2  -5   47.48    2.52
   9   2  -5   59.05    2.82
   9   2  -5  113.26    5.87
   9   2  -5   59.66    8.88
   9  -2  -5   53.36    8.16
  -9  -2   5   77.70    8.43
  -9   2   5   62.42    6.86
   9   2  -4  185.58    7.49
   9  -2  -4  158.25    6.53
  -9   2   4   84.96   11.82
  -9   2   4   70.78    5.17
  -9   2   4   86.71    5.09
   9  -2  -4  160.64    6.96
  -9  -2   4   36.57    5.67
  -9  -2   4   51.60    5.57
  -9  -2   4  234.15   12.61
  -9  -2   4  113.32    9.39
   9   2  -4  155.44    7.67
   9   2  -4  179.15   14.96
   9  -2  -4  150.02   12.93
   9  -2  -4  154.78   13.18
  -9  -2   4  181.16   12.94
  -9   2   4  201.83   14.02
   9   2  -4  300.21   18.07
   9   2  -4  242.84   12.71
   9   2  -3   28.00    3.37
   9  -2  -3   27.53    2.99
  -9   2   3   16.59    1.37
  -9   2   3   11.36    1.08
  -9  -2   3   11.81    2.25
   9  -2  -3   29.00    3.02
   9   2  -3   21.70    3.14
  -9  -2   3   16.58    3.53
   9   2  -3   24.61    3.45
   9  -2  -3   25.49    5.89
  -9  -2   3   36.12    6.75
  -9   2   3   29.60    5.90
   9   2  -3   37.82    5.26
  -9   2   3   31.08   41.57
  -9  -2   3   13.85    2.15
   9  -2  -2   91.63    4.34
  -9  -2   2  111.76    6.01
  -9   2   2  110.31    3.29
  -9   2   2   91.78    2.99
   9   2  -2  126.25    5.23
  -9  -2   2  103.25    8.84
   9   2  -2  138.98   15.92
   9  -2  -2  152.40   14.88
  -9  -2   2  209.36   13.04
  -9   2   2  179.77   11.17
  -9   2   2   89.36    2.93
   9   2  -2  102.79    5.95
   9   2  -1   90.01    7.07
   9   2  -1  142.14   10.81
  -9   2   1  195.72   14.19
  -9   2   1   73.74    2.22
   9  -2  -1  171.47    8.73
  -9   2   1   82.33    2.55
   9   2  -1   78.69    7.35
   9  -2  -1   87.24    7.67
  -9  -2   1  101.80    6.01
  -9   2   1   93.95    5.56
  -9   2   1   94.05    5.17
  -9   2   1  155.65   11.07
  -9   2   1   64.00    2.12
  -9   2   1   75.37    2.37
   9  -2  -1  176.28    9.65
  -9   2   1   69.83    2.26
   9   2  -1   83.77    3.18
   9  -2   0   21.21    1.62
  -9   2   0   19.45    1.05
  -9   2   0   20.52    1.14
   9  -2   0   22.53    1.78
  -9  -2   0   17.79    2.22
  -9   2   0   20.54    1.15
  -9   2   0   18.14    0.93
   9   2   0   20.22    1.30
   9   2   0   20.60    2.54
   9  -2   0   24.28    2.96
  -9   2   0   28.32    3.28
  -9   2   0   32.48    2.85
  -9  -2   0   16.78    1.85
   9   2   0   31.71    3.12
   9   2   0   17.57    2.05
   9   2   0   37.15    3.40
  -9  -2   0   23.60    2.59
  -9   2   0   28.98    3.52
  -9   2  -1   15.69    1.14
  -9   2  -1   24.96    1.95
   9  -2   1   21.68    1.40
  -9  -2  -1   15.24    3.02
  -9   2  -1   31.84    2.35
  -9   2  -1   23.31    1.76
  -9   2  -1   25.29    1.57
   9   2   1   21.22    1.43
  -9   2  -1   22.06    1.52
   9   2   1   25.20    1.80
   9   2   1   19.15    2.39
   9  -2   1   28.74    3.21
  -9   2  -1   29.97    3.53
  -9   2  -1   26.33    3.02
  -9   2  -1   22.83    3.28
   9   2   1   24.23    2.46
   9   2   1   29.61    2.54
  -9  -2  -1   19.72    3.22
  -9   2  -1   20.87    3.21
   9  -2   2  171.67    5.26
  -9   2  -2  213.12    7.18
  -9   2  -2  333.81   10.81
   9  -2   2  167.24    5.30
   9   2   2  220.87    6.61
   9   2   2  318.31    8.99
  -9   2  -2  299.13    9.22
  -9   2  -2  369.13   12.15
  -9   2  -2  329.33   10.18
  -9  -2  -2  143.73    4.77
   9   2   2  193.57    9.32
   9  -2   2  252.67   11.82
  -9  -2  -2  125.43    8.51
  -9   2  -2  157.58   10.07
  -9   2  -2  119.16   10.00
  -9   2  -2  160.46    8.55
  -9  -2  -2  159.62    7.32
  -9   2  -3   16.68    1.85
   9  -2   3   12.46    1.04
  -9   2  -3   11.64    1.62
   9  -2   3    9.16    2.70
  -9  -2  -3    7.85    2.12
   9  -2   3    2.33    2.40
  -9   2  -3   11.21    1.28
   9  -2   3   10.99    1.03
   9   2   3   19.73    1.95
   9  -2   3   17.20    1.80
  -9   2  -3   22.33    2.59
   9   2   3   21.76    2.32
   9  -2   3   13.54    1.20
  -9   2  -3   25.00    2.97
   9   2   3   11.56    2.93
   9  -2   3   14.19    3.65
  -9  -2  -3    8.63    2.37
   9  -2   3   14.33    1.84
  -9   2  -3    8.23    1.92
   9  -2   3   15.39    3.80
  -9  -2  -3   12.78    1.99
  -9  -2  -3    7.54    1.73
   9  -2   4  201.95   14.15
  -9   2  -4   97.14    6.47
  -9  -2  -4  142.21    7.20
  -9   2  -4  126.35    7.99
   9  -2   4  137.94    4.16
  -9   2  -4  204.67    6.74
   9  -2   4  117.83    8.63
  -9   2  -4  102.56    5.94
  -9  -2  -4  135.52    9.26
  -9   2  -4   97.68    4.98
   9  -2   4   43.06    5.94
  -9  -2  -4   85.89    6.34
   9  -2   4  135.60    4.32
   9  -2   4  180.99    5.88
   9   2   4  238.33    7.86
   9  -2   4  137.41    4.59
   9   2   4  194.95    6.54
  -9   2  -4  199.82    6.44
  -9  -2  -4  134.77    4.04
  -9  -2  -4   99.05    6.24
   9   2   4  177.14   11.92
   9  -2   4  227.77   15.76
   9  -2   4   95.41    4.99
   9  -2   4   47.85    5.98
  -9   2  -4   64.31   12.34
  -9  -2  -4  102.78   13.89
  -9  -2  -4   87.06    6.12
   9   2   4  111.27    9.37
   9  -2   4  116.53   10.72
  -9   2  -4  123.43    5.06
  -9   2  -4   61.52    6.09
   9  -2   5   18.08    4.19
  -9  -2  -5   13.50    2.12
  -9   2  -5   10.62    2.22
  -9   2  -5   10.81    1.20
  -9   2  -5   18.94    1.46
  -9   2  -5   17.63    1.34
   9  -2   5   13.34    2.75
  -9  -2  -5    7.11    1.97
  -9  -2  -5    4.45    1.38
   9   2   5   15.36    3.70
   9  -2   5    9.48    3.52
   9  -2   5   11.68    1.45
   9  -2   5    4.90    1.34
   9   2   5   10.26    1.27
   9  -2   5    6.48    1.82
  -9  -2  -5    7.40    3.48
  -9  -2  -5    8.04    1.54
  -9   2  -5    1.87    2.47
   9  -2   5   10.74    2.92
   9   2   5   11.90    3.04
  -9   2  -5   18.12    1.35
  -9   2  -5   16.72    1.33
  -9  -2  -5   12.62    0.98
  -9  -2  -5    7.55    1.66
  -9   2  -5   12.41    1.14
  -9   2  -5    9.91    1.33
   9  -2   5   12.05    1.00
   9   2   5   14.55    1.49
   9  -2   5   17.94    1.63
   9   2   5   18.00    1.89
  -9   2  -5   11.80    1.16
   9  -2   5   12.26    1.12
  -9   2  -6   67.35    2.21
  -9   2  -6   66.67    3.03
  -9  -2  -6   50.81    2.91
  -9  -2  -6   35.80    3.01
   9  -2   6   45.82    2.03
   9   2   6   52.66    2.51
   9   2   6   62.49    2.98
  -9   2  -6   59.14    2.27
  -9  -2  -6   43.65    2.86
  -9   2  -6   51.04    2.23
   9  -2   6   46.11    2.60
   9  -2   6   27.82    2.49
  -9   2  -7    3.14    0.51
  -9  -2  -7    1.51    0.49
   9  -2   7    1.79    0.39
   9  -2   7    1.41    0.38
   9   2   7    1.90    0.42
   9   2   7    1.77    0.38
  -9   2  -7    1.99    0.37
  -9  -2  -7    2.17    0.53
  -9   2  -7    1.45    0.43
  -9   2  -7    1.99    0.33
   9   2   8   33.18    1.17
   9  -2   8   35.08    1.20
  -9  -2  -8   36.11    1.24
   9   2   8   32.75    1.16
  -9  -3   9   22.59    1.37
   9  -3  -9   37.64    2.00
  -9   3   9   23.60    1.15
  -9   3   9   32.04    1.84
  -9   3   9   27.65    1.90
   9  -3  -9   30.67    1.70
   9   3  -9   39.96    1.65
   9   3  -8    2.65    1.56
   9  -3  -8    1.84    0.69
  -9  -3   8    2.60    0.70
  -9  -3   8    3.27    0.56
   9  -3  -8    2.58    0.91
   9  -3  -8    3.46    1.56
   9   3  -8    2.52    0.69
  -9   3   8    2.61    0.57
  -9   3   8    3.38    0.93
  -9   3   8    2.82    0.86
   9   3  -8    2.85    0.77
  -9   3   8    3.69    1.02
  -9   3   7  106.59    5.52
   9   3  -7  122.39    5.82
   9   3  -7   84.77    5.17
   9  -3  -7   98.19    5.07
  -9   3   7   83.87    3.54
  -9  -3   7   79.32    3.81
   9   3  -7  106.72    3.91
  -9   3   7  102.71    6.02
  -9   3   7  108.99    6.11
   9   3  -7   45.77    3.68
   9   3  -7   58.89    4.29
   9  -3  -7   82.91    3.92
   9  -3  -7  106.42    5.97
  -9  -3   7  110.05    5.72
   9   3  -7  129.83    4.77
  -9  -3   7  133.56    4.31
   9   3  -7  173.22    7.17
   9  -3  -7   66.88    3.79
  -9   3   6    0.21    0.64
   9   3  -6    0.27    1.40
   9  -3  -6    1.25    1.54
  -9  -3   6    0.59    1.27
  -9   3   6    0.09    0.55
  -9  -3   6    0.49    0.78
   9  -3  -6    0.35    0.77
  -9  -3   6    0.44    0.47
  -9  -3   6    1.18    0.93
   9   3  -6    0.71    0.55
  -9   3   6   -0.10    0.75
   9   3  -6    0.29    0.76
  -9  -3   6    0.73    0.78
   9   3  -6    0.33    0.49
  -9  -3   6    0.22    0.40
   9  -3  -6   -0.07    0.99
   9  -3  -6    0.23    0.70
   9   3  -6    0.52    0.42
   9   3  -6    0.68    0.88
   9   3  -6    0.44    0.92
  -9   3   5  247.30   11.58
   9   3  -5  321.54   12.86
  -9  -3   5  376.54   14.76
   9   3  -5  474.54   20.08
  -9   3   5  302.21   16.10
   9   3  -5  339.48   13.94
   9  -3  -5  222.45   10.09
  -9  -3   5  424.18   10.22
  -9  -3   5  356.84   12.19
   9   3  -5  358.93    9.16
  -9  -3   5  376.05   20.33
   9   3  -5  337.43   20.15
   9  -3  -5  372.05   21.72
   9  -3  -5  364.10   21.56
  -9   3   5  253.06   14.71
  -9  -3   5  348.98   12.20
  -9  -3   5  235.00    9.12
   9   3  -5  334.90    8.81
   9  -3  -5  218.38    9.72
   9   3  -5  299.17   12.28
   9  -3  -5  418.73   13.50
   9  -3  -5  244.09    8.68
  -9   3   4   19.78    2.11
   9   3  -4   42.47    5.78
  -9   3   4   35.52    5.91
   9   3  -4   34.18    4.23
  -9  -3   4   41.36    2.70
   9  -3  -4   18.97    2.07
  -9  -3   4   29.02    2.58
   9   3  -4   31.22    3.56
   9  -3  -4   31.69    3.33
  -9  -3   4   17.87    1.69
   9   3  -4   33.44    2.00
   9  -3  -4   20.12    2.49
   9   3  -4   34.68    6.65
   9  -3  -4   30.41    6.00
  -9   3   4   27.35    5.01
   9  -3  -4   41.57    7.35
  -9  -3   4   26.19    5.53
   9   3  -4   24.18    3.39
   9  -3  -4   21.44    1.79
   9   3  -3   12.58    2.23
   9  -3  -3    9.68    1.79
  -9  -3   3    7.46    2.21
  -9   3   3    7.31    0.95
  -9   3   3    6.94    0.80
   9   3  -3    9.59    2.28
   9  -3  -3   10.51    4.12
  -9  -3   3   12.34    4.72
  -9   3   3   13.75    4.95
   9   3  -3   17.14    3.11
   9   3  -3   12.67    2.84
   9   3  -3   19.19    4.04
  -9   3   3   14.42    3.89
   9  -3  -2    4.64    1.35
  -9  -3   2    3.01    1.80
   9   3  -2    5.32    1.92
   9  -3  -2    6.07    1.75
  -9   3   2    3.01    0.43
   9   3  -2    3.04    0.89
   9  -3  -2    7.65    2.06
   9  -3  -2    5.05    3.64
   9   3  -2    5.09    2.28
  -9  -3   2    4.69    1.48
  -9   3   2    3.22    1.13
   9   3  -2    2.48    1.40
  -9   3   2    2.77    0.40
  -9   3   2    2.38    0.36
   9   3  -2    5.88    1.85
   9   3  -1   53.61   12.33
   9  -3  -1  196.28   19.46
  -9   3   1  223.89   13.23
  -9   3   1  116.18    3.35
  -9  -3   1  180.58    9.37
   9   3  -1  163.91    9.22
   9   3  -1  210.75   11.15
  -9   3   1  255.34   16.77
  -9   3   1  114.54    3.42
  -9   3   1  126.76    3.70
   9   3  -1  119.56    4.18
  -9   3   1  103.96    3.21
  -9   3   0    0.25    0.32
  -9   3   0    0.06    0.41
   9   3   0    0.31    0.55
   9  -3   0    1.24    0.94
  -9  -3   0    0.19    0.37
  -9  -3   0    0.24    0.94
  -9   3   0    1.24    0.51
  -9   3   0    0.21    0.26
  -9   3   0    0.14    0.18
   9   3   0    2.21    1.08
  -9  -3   0    0.77    0.77
  -9   3   0    0.12    0.47
   9   3   0    0.46    1.17
  -9   3   0    0.42    0.65
   9   3   0    0.14    0.87
  -9   3   0   -0.14    0.84
  -9   3  -1  196.61    7.26
  -9   3  -1  147.34    6.18
  -9   3  -1  128.27    5.08
   9   3   1  107.59    4.13
  -9   3  -1  186.13    6.43
   9   3   1   89.39    5.24
   9  -3   1  105.50    6.21
  -9  -3  -1   94.84    9.13
  -9  -3  -1   75.25    5.56
  -9   3  -1  102.86    7.64
   9   3   1  111.20    5.85
   9   3   1  144.55    6.72
  -9   3  -1   73.87    6.85
  -9   3  -1  140.02    7.86
  -9  -3  -1   76.67    5.64
  -9   3  -1  105.16    6.76
  -9   3  -2   24.19    2.74
  -9   3  -2   19.10    2.03
  -9  -3  -2    8.87    1.56
   9  -3   2   11.23    3.62
   9  -3   2    8.26    2.96
  -9  -3  -2   12.66    2.80
  -9   3  -2   18.75    2.01
   9   3   2   17.48    1.75
  -9   3  -2   22.04    2.33
   9   3   2    6.42    1.51
   9  -3   2    9.43    2.09
   9  -3   2    6.74    3.14
   9  -3   2   13.56    1.92
  -9  -3  -2    8.66    2.41
  -9  -3  -2    9.86    1.04
   9   3   2   12.25    2.27
  -9   3  -2    3.19    2.54
  -9   3  -2   10.66    2.36
  -9  -3  -2    9.45    1.73
   9   3   3   10.73    2.30
  -9   3  -3    8.42    2.08
  -9  -3  -3    7.62    1.56
  -9   3  -3   17.85    2.54
  -9   3  -3   15.21    1.74
  -9   3  -3    8.17    4.46
  -9  -3  -3    8.01    3.87
   9  -3   3    9.93    3.06
  -9   3  -3    8.94    1.52
  -9  -3  -3   10.99    2.60
   9  -3   3    6.69    2.78
  -9  -3  -3    9.35    2.61
  -9   3  -3    8.99    1.13
   9   3   3   13.07    1.60
   9   3   3   18.71    2.20
  -9   3  -3   16.36    1.93
  -9   3  -3   18.67    2.29
   9  -3   3   11.83    2.58
   9   3   3    8.58    1.79
  -9  -3  -3   10.70    0.90
   9  -3   3    9.95    1.73
   9  -3   3    6.62    1.33
  -9  -3  -3   10.82    2.57
   9  -3   3    8.83    3.12
   9  -3   3    3.48    2.35
  -9  -3  -3    8.04    2.18
  -9   3  -4   38.49    3.89
  -9   3  -4   24.51    2.22
   9  -3   4   12.66    3.08
  -9   3  -4   12.26    2.18
  -9  -3  -4   16.85    4.90
  -9   3  -4    9.48    4.43
  -9  -3  -4   14.89    2.54
   9   3   4   21.79    1.78
   9   3   4   24.52    2.14
   9  -3   4   22.51    1.91
  -9   3  -4   26.26    2.67
  -9   3  -4   30.69    4.11
  -9   3  -4   33.04    3.28
  -9  -3  -4   14.78    2.39
   9   3   4   14.93    2.65
   9  -3   4   21.83    3.71
   9  -3   4   13.96    1.72
   9  -3   4   12.81    3.55
  -9  -3  -4   13.51    2.49
  -9   3  -4   13.65    2.51
  -9   3  -4   13.02    2.55
  -9  -3  -4   16.34    2.27
  -9   3  -4   15.75    2.90
  -9   3  -4   16.60    1.69
  -9  -3  -4   10.49    2.17
  -9   3  -5  215.92    6.14
  -9   3  -5  120.44    4.94
  -9  -3  -5   87.94    6.19
  -9   3  -5  218.01    6.10
  -9  -3  -5  113.13    5.15
   9   3   5  139.73    8.16
   9  -3   5  124.26    4.88
   9  -3   5   52.59    4.98
   9  -3   5   49.68    5.25
   9   3   5  118.39    4.50
  -9  -3  -5  105.30    5.51
  -9  -3  -5   77.74    9.98
  -9  -3  -5  105.91    5.20
  -9   3  -5  116.68    4.92
   9   3   5  149.93    4.89
   9  -3   5  162.13    4.99
   9   3   5  173.93    5.67
  -9   3  -5  117.66    7.62
  -9   3  -6    0.11    0.25
  -9   3  -6   -0.28    0.47
   9  -3   6    0.16    0.22
   9  -3   6   -0.05    0.36
  -9  -3  -6   -0.16    0.49
  -9   3  -6    0.03    0.31
  -9  -3  -6    0.06    0.49
  -9   3  -6    0.23    0.25
  -9  -3  -6   -0.08    0.35
  -9   3  -6    0.21    0.42
   9   3   6   -0.16    0.31
   9   3   6    0.16    0.22
  -9   3  -7   42.52    1.57
  -9  -3  -7   31.82    1.85
   9   3   7   26.74    1.35
   9  -3   7   22.12    1.36
   9  -3   7   29.41    1.35
   9   3   7   32.97    1.47
   9   3   7   34.83    1.60
  -9   3  -7   26.42    1.49
  -9   3  -7   39.54    1.43
  -9  -3  -7   34.33    1.81
   9  -3   8    0.05    0.06
  -9  -3  -8    0.07    0.08
  -9  -4   9    1.93    0.31
   9  -4  -9    2.55    0.45
  -9   4   9    1.51    0.30
   9   4  -9    3.12    0.39
   9  -4  -8   64.19    2.92
   9  -4  -8   38.12    2.16
  -9  -4   8   61.44    3.01
   9  -4  -8   45.44    2.47
  -9   4   8   58.24    2.70
   9   4  -8   54.91    2.28
  -9   4   8   64.02    3.16
  -9   4   8   59.82    3.17
   9   4  -8   58.92    2.41
   9  -4  -8   76.51    3.40
  -9   4   8   61.51    3.35
   9   4  -7   41.37    3.49
  -9   4   7   45.59    3.06
   9   4  -7   48.32    3.16
   9   4  -7   36.96    3.33
   9   4  -7   48.47    2.28
   9   4  -7   19.61    2.23
   9   4  -7   35.97    3.35
   9   4  -7   24.48    2.64
   9  -4  -7   35.42    2.52
   9  -4  -7   44.21    3.60
   9   4  -7   57.19    2.68
  -9   4   7   50.55    3.60
  -9   4   7   46.33    3.49
  -9  -4   7   68.28    3.22
  -9  -4   7   47.86    3.08
   9  -4  -7   47.14    2.99
   9   4  -7   77.42    4.22
   9   4  -6   98.39    3.48
   9  -4  -6   83.44    4.60
   9  -4  -6   50.26    3.91
   9   4  -6   72.16    5.49
   9  -4  -6   68.62    4.02
   9  -4  -6   95.97    6.25
   9   4  -6  100.89    3.80
   9   4  -6   94.43    3.53
  -9  -4   6  100.60    5.16
  -9  -4   6  133.95    5.04
   9   4  -6   96.29    6.01
  -9   4   6   90.98    5.24
   9   4  -6   92.78    5.19
   9   4  -6   85.64    5.79
   9   4  -5   -0.13    0.83
  -9   4   5    0.91    1.26
   9   4  -5    1.31    1.16
   9   4  -5    0.21    0.56
   9  -4  -5   -0.36    1.88
   9   4  -5    1.44    1.48
  -9   4   5   -0.10    0.59
   9   4  -5    1.24    1.14
  -9   4   5    2.10    2.21
  -9  -4   5    1.06    1.01
   9  -4  -5    1.50    0.65
   9  -4  -5    0.79    0.81
  -9  -4   5    0.89    0.38
   9  -4  -5   -0.06    0.64
  -9  -4   5    2.00    0.78
  -9  -4   5   -0.15    0.60
   9  -4  -5    1.07    0.74
  -9   4   4  134.77   11.63
   9   4  -4  113.11    7.42
   9   4  -4  131.36    7.42
   9   4  -4  131.38    4.28
   9  -4  -4  127.19   13.69
   9   4  -4  108.71    7.61
  -9  -4   4  117.79    7.72
  -9   4   4   92.65   12.42
  -9   4   4   89.23    4.63
   9  -4  -4  143.60    5.88
   9  -4  -4   97.62    5.44
  -9  -4   4  128.37    4.51
   9  -4  -4   95.07    4.70
  -9  -4   4  115.46    6.05
  -9  -4   4  178.65    6.56
   9  -4  -4   84.73    4.81
  -9   4   3    0.34    1.90
   9  -4  -3    0.89    1.89
   9  -4  -3    1.10    1.52
   9   4  -3    0.33    1.34
  -9  -4   3   -0.74    1.63
   9   4  -3    2.87    1.58
   9  -4  -3   -0.38    0.94
   9  -4  -3    0.58    0.46
   9   4  -3    0.78    1.13
   9  -4  -3    0.75    0.92
  -9  -4   3    1.12    1.04
  -9   4   3    4.58    0.65
   9  -4  -3    0.47    1.08
   9  -4  -3    4.68    1.71
  -9  -4   3    0.81    0.51
   9  -4  -3    1.09    0.51
  -9  -4   3    0.95    0.91
   9  -4  -3    0.68    1.11
   9  -4  -3    0.71    0.54
   9   4  -2   45.03    5.68
  -9   4   2   47.38    1.89
  -9  -4   2   41.86    2.36
  -9  -4   2   47.95    2.87
   9  -4  -2   82.04    5.50
  -9   4   2   49.71    2.02
   9   4  -2   40.78    3.56
  -9  -4   2   62.70    5.21
   9  -4  -2   70.33    4.40
   9  -4  -2   56.62    4.86
   9   4  -2   66.38   19.96
   9   4  -2   75.92    6.34
  -9  -4   2   49.48    3.08
   9  -4  -2   30.85    4.89
   9  -4  -2   46.91    3.00
  -9   4   2  117.44   15.79
   9  -4  -2   48.50    2.69
  -9  -4   2   42.52    2.32
  -9   4   1   39.58    1.76
  -9   4   1   41.29    2.02
   9   4  -1   33.39    2.33
  -9  -4   1   33.69    1.86
   9  -4  -1   63.47    5.25
  -9  -4   1   44.30    3.93
   9  -4  -1   64.23   11.57
  -9   4   1   48.95    5.85
   9  -4  -1   27.30    4.25
  -9  -4   1   25.28    6.37
   9  -4  -1   41.68    2.60
   9  -4  -1   73.41    5.92
   9   4  -1   56.99    5.82
   9   4  -1   49.65    5.38
  -9   4   1   29.02    3.39
  -9   4   1   49.50    6.48
   9  -4  -1   31.50    2.41
   9   4   0   33.63    3.62
   9   4   0   20.48    3.82
   9   4   0   31.28    4.94
  -9   4   0   18.11    3.08
   9   4   0   46.63    5.98
  -9   4   0   31.53    3.91
  -9   4   0   29.33    2.48
  -9   4   0   21.89    1.63
   9  -4   0   24.52    4.63
  -9  -4   0   17.90    2.60
  -9  -4   0   32.24    2.42
   9  -4   0   31.11    2.19
   9  -4   0   31.21    2.55
  -9  -4   0   17.72    5.25
  -9  -4   0   22.20    1.33
  -9  -4   0   23.59    2.32
   9   4   0   22.80    1.45
  -9   4   0   25.14    2.08
  -9   4   0   29.70    3.77
  -9   4   0   31.69    4.06
  -9   4  -1  141.15    8.39
  -9   4  -1  142.95    8.53
  -9   4  -1  192.81    6.36
  -9   4  -1  188.08    7.10
   9  -4   1  203.54   12.72
  -9  -4  -1  128.12    6.51
  -9   4  -1  148.15    5.25
  -9   4  -1  167.70    5.55
   9  -4   1  108.43    6.78
  -9  -4  -1   87.20    6.47
  -9  -4  -1  147.75    4.65
  -9  -4  -1  132.02   12.71
  -9  -4  -1  118.09    5.90
   9  -4   1  110.70    6.33
  -9  -4  -1  127.27    4.41
   9  -4   1  160.12    5.55
   9  -4   1   77.89    7.89
  -9  -4  -1  135.48    8.94
  -9   4  -1  118.64    9.08
   9   4   1  129.13    6.50
  -9   4  -1   70.64    8.19
   9   4   1  187.79    8.15
  -9   4  -2   60.83    6.11
  -9   4  -2  136.84    5.95
  -9   4  -2  102.60    4.72
   9  -4   2   81.43    8.57
  -9  -4  -2   53.09    5.08
  -9   4  -2   94.65    4.04
  -9   4  -2  125.00    5.21
  -9  -4  -2   64.34    2.61
   9  -4   2   48.49    4.03
  -9  -4  -2   46.59    4.92
  -9  -4  -2   47.69    6.21
   9  -4   2   55.10    4.47
  -9  -4  -2   59.88    8.97
  -9  -4  -2   50.88    2.68
   9  -4   2   55.55    8.16
  -9  -4  -2   87.53    7.21
   9   4   2   65.29    5.39
  -9   4  -2   47.56    6.55
  -9   4  -3    1.19    1.23
  -9  -4  -3    1.79    1.02
  -9   4  -3    3.73    1.34
  -9   4  -3    4.39    1.12
  -9   4  -3    2.43    0.95
   9  -4   3    1.74    2.09
  -9  -4  -3    1.42    1.04
  -9  -4  -3    2.99    1.48
  -9   4  -3    4.16    1.06
  -9   4  -3    4.09    1.18
  -9  -4  -3    2.27    1.32
  -9  -4  -3    2.96    0.57
  -9  -4  -3    2.47    1.26
   9  -4   3    1.48    1.00
   9  -4   3    1.93    1.80
   9  -4   3    0.96    1.39
   9   4   3    1.98    1.10
   9   4   4   74.82    7.41
  -9   4  -4   78.37    6.40
  -9   4  -4   78.11    6.86
  -9   4  -4   77.31    6.51
  -9   4  -4  126.89    4.97
  -9   4  -4   54.38    4.68
  -9  -4  -4   62.87    5.18
  -9  -4  -4   74.35    5.43
  -9   4  -4  178.61    6.67
  -9  -4  -4   93.02    5.89
  -9  -4  -4   96.88    3.58
  -9  -4  -4   81.02    6.79
  -9  -4  -4  112.19    3.42
  -9  -4  -4   83.78    5.74
   9  -4   4   85.15    4.16
  -9   4  -4   93.85    4.25
   9  -4   4   84.13    3.82
   9  -4   4   59.20    6.73
   9  -4   4   11.87    3.89
   9   4   4  112.28    4.48
  -9   4  -4  144.83    5.66
  -9   4  -5    0.38    0.65
   9   4   5    0.14    0.32
  -9   4  -5   -0.25    0.74
  -9   4  -5   -0.34    0.76
  -9  -4  -5   -0.23    0.43
   9  -4   5    0.24    0.26
   9  -4   5   -0.36    0.95
  -9  -4  -5   -0.19    0.76
  -9   4  -5    0.25    0.38
  -9   4  -5   -0.13    0.50
  -9  -4  -5   -0.07    0.30
  -9   4  -5   -0.36    0.73
  -9   4  -5    0.50    0.54
  -9   4  -6   55.63    1.89
  -9   4  -6   44.49    1.72
  -9   4  -6   35.57    1.78
  -9   4  -6   47.59    1.72
   9  -4   6   20.43    1.76
   9  -4   6   29.17    1.44
   9  -4   6   21.16    1.52
  -9  -4  -6   35.02    2.24
  -9   4  -6   43.29    1.81
  -9   4  -6   19.11    1.58
  -9   4  -6   36.46    1.68
  -9  -4  -6   31.60    2.35
   9   4   6   37.14    1.74
   9   4   6   42.01    2.07
  -9   4  -6   28.15    1.71
   9   4   7    5.77    0.45
   9  -4   7    5.42    0.52
   9  -4   7    5.71    0.39
  -9  -4  -7    9.42    0.77
   9  -4   7    4.56    0.34
  -9  -4  -7    9.22    0.78
  -9   4  -7    8.37    0.52
  -9   4  -7    7.34    0.53
  -9   4  -7    9.57    0.60
   9   4   7    7.87    0.61
   9   5  -8   -0.03    0.28
   9  -5  -8   -0.03    0.37
  -9  -5   8    0.29    0.27
   9  -5  -8    0.31    0.59
   9  -5  -8    0.03    0.32
   9  -5  -8   -0.35    0.44
   9   5  -8    0.12    0.20
  -9  -5   8   -0.02    0.23
   9   5  -8   -0.15    0.26
  -9   5   8    0.08    0.20
   9   5  -8   -0.20    0.46
   9   5  -7   47.74    3.42
   9   5  -7   56.20    3.77
   9   5  -7   72.57    2.55
  -9   5   7   68.00    2.84
   9  -5  -7   85.59    3.83
   9   5  -7   81.42    2.75
  -9   5   7   84.35    3.95
  -9   5   7   80.55    3.93
   9   5  -7   24.57    2.49
   9   5  -7   53.85    3.79
   9   5  -7   21.41    2.26
   9  -5  -7   58.54    2.99
   9  -5  -7   73.96    4.25
   9  -5  -7   72.60    3.56
   9  -5  -7   70.24    3.62
  -9  -5   7   74.37    3.80
   9   5  -7  119.65    4.44
   9   5  -6    3.48    1.29
   9  -5  -6    4.06    0.82
   9  -5  -6    3.28    1.07
   9  -5  -6    4.13    1.40
  -9  -5   6    5.46    0.75
   9  -5  -6    4.18    1.65
   9  -5  -6    3.37    1.07
   9   5  -6    4.95    0.73
   9   5  -6    5.13    0.81
  -9  -5   6    6.04    1.18
  -9  -5   6    5.67    1.33
   9   5  -6    3.39    1.22
  -9   5   6    4.37    1.09
   9   5  -6    3.17    1.20
   9   5  -6    3.15    1.19
   9   5  -5   15.63    2.59
   9   5  -5   14.18    2.55
   9   5  -5   18.53    1.38
   9   5  -5   15.87    2.61
  -9   5   5   16.73    2.15
   9   5  -5   14.41    2.60
   9  -5  -5   12.58    1.45
   9  -5  -5   13.66    1.83
   9  -5  -5   12.93    1.71
   9  -5  -5   14.61    2.65
  -9  -5   5   18.33    1.52
   9  -5  -5   12.13    2.14
  -9  -5   5   16.05    2.23
  -9  -5   5   24.86    2.44
   9  -5  -5    5.08    1.65
   9  -5  -5   12.46    1.68
   9  -5  -4   43.17    8.28
  -9  -5   4   32.47    2.19
   9  -5  -4   33.62    2.61
   9   5  -4   35.92    4.18
  -9   5   4   34.90    7.52
   9  -5  -4   40.29    2.92
   9  -5  -4   33.40    3.07
   9  -5  -4   26.47    3.79
  -9  -5   4   48.16    2.68
   9  -5  -4   25.45    2.54
  -9  -5   4   22.09    6.80
   9   5  -4   48.18    5.36
  -9   5   4   37.98    5.94
   9  -5  -4   22.00    3.00
   9   5  -3  252.27   11.21
  -9  -5   3  187.88    6.48
  -9  -5   3  187.24    7.77
   9  -5  -3  189.11    7.03
   9   5  -3  271.95   12.13
   9   5  -3  225.66   10.44
   9  -5  -3  150.62    8.18
   9  -5  -3  343.34   10.82
   9  -5  -3  297.21   11.22
   9  -5  -3  185.13    9.09
  -9  -5   3  134.94   18.12
   9  -5  -3  165.71   10.56
  -9  -5   3  268.71    7.18
  -9  -5   3  307.92    8.43
   9  -5  -3  172.22    6.72
   9  -5  -3  227.26   10.26
  -9   5   3  368.81   25.17
   9  -5  -2    8.41    3.91
   9   5  -2    6.58    2.00
  -9   5   2    4.91    2.61
   9   5  -2    5.55    1.78
   9  -5  -2    4.47    1.59
   9  -5  -2    5.54    1.97
   9  -5  -2    6.43    2.54
   9  -5  -2    3.29    1.63
  -9  -5   2    6.30    0.95
  -9  -5   2    9.33    1.68
  -9  -5   2    3.81    0.68
  -9  -5   2    4.03    1.05
  -9  -5   2    4.80    0.80
   9  -5  -2    4.41    1.67
   9   5  -2    3.33    2.17
  -9   5   1   16.98    1.33
  -9   5   1   14.17    1.00
  -9  -5   1   12.66    1.89
  -9  -5   1   13.90    1.35
  -9  -5   1   16.85    2.53
  -9  -5   1   13.01    1.11
   9  -5  -1   21.83    2.76
   9   5  -1   18.30    3.60
  -9   5   1   18.00    3.22
   9   5  -1   19.48    3.71
   9  -5  -1   14.19    2.26
   9  -5  -1   22.23    3.88
   9  -5  -1    2.20    1.32
  -9  -5   1   19.59    1.77
  -9  -5   1   13.38    1.08
   9  -5  -1   13.24    1.48
  -9  -5   1   10.81    4.91
   9  -5  -1   25.70    3.96
  -9   5   1   13.05    2.61
   9  -5  -1   19.63    5.80
  -9   5   1   16.51    3.19
   9  -5  -1   13.99    2.93
   9  -5  -1   17.12    2.53
  -9   5   0    2.81    0.75
   9  -5   0    7.31    2.22
  -9  -5   0    3.96    1.33
  -9  -5   0    1.98    1.11
   9  -5   0    4.98    1.53
  -9   5   0    3.66    1.11
   9  -5   0    3.63    1.73
  -9  -5   0    4.46    1.41
   9  -5   0    4.92    1.80
  -9  -5   0    4.79    1.22
  -9  -5   0    4.13    1.06
  -9  -5   0    3.89    0.55
   9  -5   0    6.66    1.05
   9  -5   0    8.47    1.26
  -9  -5   0    3.98    3.58
  -9  -5   0    6.49    0.86
  -9   5   0    4.65    1.59
   9  -5   0    6.95    3.85
   9   5   0    0.91    1.68
  -9   5   0    3.88    1.49
   9   5   0    2.34    1.44
  -9   5   0    2.12    1.31
   9   5   0    4.81    1.35
   9   5   0    6.50    2.37
  -9   5  -1   43.26    2.84
   9  -5   1   44.19    5.55
  -9  -5  -1   20.97    3.62
  -9  -5  -1   25.94    3.48
  -9   5  -1   29.65    2.20
  -9   5  -1   34.27    2.25
   9  -5   1   27.68    3.50
   9  -5   1   39.02    4.78
   9  -5   1   20.36    3.62
  -9  -5  -1   28.01    3.48
  -9  -5  -1   18.59    2.82
  -9  -5  -1   31.78    1.95
  -9  -5  -1   28.05    2.79
  -9  -5  -1   30.02    6.74
   9  -5   1   29.81    2.24
  -9  -5  -1   24.87    1.72
  -9   5  -1   24.30    3.92
   9  -5   1   44.66   10.02
  -9   5  -1   27.52    3.72
  -9   5  -1   22.84    3.54
  -9   5  -1   18.79    4.01
   9   5   1   22.18    2.58
   9   5   1   38.08    3.67
  -9   5  -2   -0.05    0.79
  -9   5  -2    0.34    0.70
  -9   5  -2    0.87    0.56
   9  -5   2    0.91    1.32
  -9  -5  -2    1.06    0.97
  -9  -5  -2    0.30    0.63
  -9   5  -2    0.28    0.42
  -9   5  -2    0.77    0.60
  -9  -5  -2    1.17    1.16
   9  -5   2    0.30    1.46
  -9  -5  -2    0.61    0.36
  -9  -5  -2   -0.41    1.22
   9  -5   2   -0.12    0.93
  -9  -5  -2    0.46    0.89
  -9  -5  -2    0.27    0.42
   9  -5   2    0.17    1.12
   9  -5   2   -1.41    2.03
   9   5   2    0.26    0.65
   9   5   3  122.45    8.04
  -9   5  -3  112.17    8.68
  -9   5  -3   92.55    9.19
  -9   5  -3  249.73    8.38
  -9   5  -3  200.06    6.98
  -9  -5  -3   81.35    6.01
  -9   5  -3  232.31    7.45
  -9  -5  -3  154.16    8.25
  -9  -5  -3   99.57    7.66
  -9  -5  -3  149.47    4.47
   9  -5   3  122.64    6.84
  -9  -5  -3  128.21    7.75
  -9   5  -3  175.79    5.99
   9  -5   3  102.93    8.50
   9  -5   3   45.30    6.27
  -9   5  -3  129.25    5.17
  -9   5  -4   49.69    3.67
  -9   5  -4   41.94    2.91
  -9  -5  -4   18.63    2.69
  -9   5  -4   39.02    2.82
   9   5   4   29.62    1.92
  -9   5  -4   62.75    4.29
  -9   5  -4   45.41    3.27
  -9  -5  -4   31.53    1.86
  -9  -5  -4   25.89    3.02
  -9  -5  -4   34.36    1.70
   9  -5   4   24.56    2.01
   9  -5   4    9.73    2.14
   9  -5   4    7.15    2.43
  -9   5  -4   23.40    1.95
  -9   5  -5   15.74    1.24
   9   5   5   18.04    1.29
  -9   5  -5   19.08    1.41
  -9   5  -5   14.84    1.32
  -9  -5  -5   19.79    1.17
   9  -5   5   10.37    1.41
   9  -5   5    5.69    1.23
  -9  -5  -5   14.02    1.45
   9  -5   5   17.49    1.10
  -9  -5  -5   14.40    1.81
  -9   5  -5   13.58    1.29
  -9   5  -5    9.89    1.08
  -9   5  -5   12.18    1.00
   9   5   6    0.47    0.21
  -9   5  -6    0.92    0.25
  -9   5  -6    0.67    0.21
  -9  -5  -6    0.79    0.24
  -9  -5  -6    0.64    0.38
  -9  -5  -6    0.87    0.31
   9  -5   6    0.33    0.17
  -9   5  -6    0.39    0.24
   9  -5   6    0.45    0.27
  -9   5  -6    0.79    0.27
  -9   5  -6    0.86    0.23
  -9   5  -7   19.25    0.63
  -9  -5  -7   17.88    0.69
   9   6  -7   -0.20    0.35
   9   6  -7    0.02    0.17
   9  -6  -7   -0.23    0.54
   9  -6  -7    0.35    0.39
   9  -6  -7    0.22    0.35
   9  -6  -7   -0.23    0.50
  -9  -6   7    0.04    0.25
   9   6  -7    0.20    0.23
   9   6  -7    0.04    0.31
   9   6  -7    0.15    0.40
   9   6  -6   86.99    4.86
   9   6  -6   83.13    4.86
   9   6  -6   78.36    4.71
   9   6  -6  120.86    3.60
  -9  -6   6  147.04    4.50
   9   6  -6   53.94    4.20
   9   6  -6   74.50    4.79
   9  -6  -6  110.26    4.16
   9  -6  -6  106.17    4.58
   9  -6  -6  106.99    5.91
  -9  -6   6  127.91    3.87
   9  -6  -6  123.82    4.87
  -9   6   6  141.97    5.47
   9   6  -6  178.01    5.17
  -9  -6   6  122.94    4.44
   9  -6  -5   16.21    1.67
   9  -6  -5   12.76    1.81
  -9  -6   5   19.86    1.56
   9  -6  -5   16.33    1.84
   9   6  -5   12.71    2.11
  -9   6   5   17.86    1.99
   9   6  -5   12.40    2.10
  -9  -6   5   19.34    1.60
  -9  -6   5   15.35    1.56
   9   6  -5   11.97    2.15
   9  -6  -4   44.47    3.00
   9  -6  -4   38.63    3.28
   9  -6  -4   43.78    3.45
   9  -6  -4   32.49    4.14
  -9  -6   4   55.14    2.68
  -9  -6   4   52.03    2.91
   9  -6  -4   41.20    2.89
  -9   6   4   43.04    2.85
   9   6  -4   43.85    4.13
  -9  -6   4   42.84    2.39
  -9  -6   4   39.09    2.43
   9   6  -4   40.78    4.08
  -9  -6   3    8.13    0.98
   9   6  -3    9.56    2.17
   9   6  -3   12.92    2.69
   9  -6  -3    9.15    1.87
   9  -6  -3    5.47    2.18
  -9  -6   3   11.09    1.20
  -9  -6   3   13.68    1.65
  -9  -6   3    7.90    0.93
  -9  -6   3    6.92    3.84
   9  -6  -3    8.33    1.27
   9  -6  -3   10.75    1.89
   9  -6  -3    6.05    1.30
   9  -6  -3    8.86    2.06
   9   6  -3    5.64    1.93
  -9   6   3    6.59    2.37
   9  -6  -3   14.00    4.81
   9  -6  -3    9.87    1.69
   9  -6  -2   12.51    2.45
  -9  -6   2   12.60    1.99
   9  -6  -2   14.41    3.08
   9  -6  -2   12.36    2.44
   9  -6  -2    3.20    1.83
  -9  -6   2   13.13    1.40
  -9  -6   2   16.29    2.10
  -9  -6   2    9.57    0.94
   9  -6  -2    9.80    1.31
   9  -6  -2   16.76    3.11
  -9  -6   2    7.05    4.74
  -9   6   2    8.51    2.10
   9  -6  -2   14.50    4.74
  -9   6   2    8.15    2.30
   9  -6  -2    8.95    2.02
  -9   6   2    9.06    2.39
   9   6  -2   11.16    2.50
   9   6  -2   15.97    3.10
  -9   6   1   12.59    2.90
   9   6  -1   11.53    2.88
   9   6  -1   15.58    2.50
   9   6  -1   44.27    8.98
   9   6  -1   18.92    3.77
  -9   6   1   10.89    2.46
   9  -6  -1   22.84    6.21
  -9   6   1   17.48    2.93
   9  -6  -1   14.42    1.94
  -9  -6   1   20.74    2.82
   9  -6  -1   22.89    3.66
   9  -6  -1   13.55    2.63
   9  -6  -1    5.89    1.74
   9  -6  -1   12.04    0.91
  -9  -6   1   33.47    3.73
  -9  -6   1   21.02    1.87
  -9  -6   1   14.91    1.11
   9  -6  -1    3.17    1.53
   9  -6  -1   21.09    2.51
  -9  -6   1   10.73    4.73
  -9  -6   1   11.45    2.22
   9  -6  -1   18.42    2.55
   9  -6  -1   18.24    3.02
  -9   6   1   19.00    1.22
  -9   6   0  144.78    4.30
  -9  -6   0  126.64    6.33
  -9   6   0  117.78    7.49
  -9   6   0  118.53    7.85
  -9  -6   0  139.21    7.37
   9  -6   0  144.42    8.47
   9  -6   0  100.61    7.09
  -9  -6   0  155.72    5.56
   9  -6   0   85.74    3.45
  -9  -6   0  150.22    5.97
  -9  -6   0   92.81   13.59
  -9  -6   0  114.05    3.63
   9  -6   0   35.67    4.84
   9  -6   0  113.31    4.31
  -9  -6   0  128.01    4.30
   9  -6   0  157.34    8.49
   9  -6   0  123.14    8.14
  -9   6   0   70.43    7.81
   9   6   0  185.59    9.48
  -9   6  -1    0.32    1.23
   9   6   1    0.56    0.73
   9   6   1    0.93    0.74
  -9   6  -1    0.23    0.75
  -9  -6  -1    0.63    0.93
   9  -6   1    0.69    0.88
   9  -6   1    0.56    0.85
  -9  -6  -1    0.10    0.36
  -9  -6  -1    0.08    0.82
  -9  -6  -1    0.71    1.52
   9  -6   1   -0.16    1.14
  -9  -6  -1    0.10    0.73
  -9  -6  -1    0.03    0.45
  -9   6  -1   -0.35    0.86
  -9  -6  -1    0.60    0.70
   9  -6   1    1.12    1.22
  -9   6  -1    0.19    0.86
  -9   6  -2   18.57    1.77
  -9   6  -2   21.00    1.85
   9  -6   2   13.90    2.23
  -9  -6  -2   19.50    1.35
   9  -6   2    2.09    1.84
  -9  -6  -2   22.13    1.39
  -9  -6  -2   14.90    2.32
  -9   6  -2   24.06    2.20
  -9  -6  -2    7.68    1.85
  -9  -6  -2   12.52    2.06
   9  -6   2    6.13    1.59
  -9   6  -2   12.04    2.84
  -9   6  -3   35.33    2.59
  -9   6  -3   28.06    1.89
  -9  -6  -3   10.92    2.12
  -9   6  -3   30.67    2.21
  -9  -6  -3   22.46    2.95
   9  -6   3   21.22    2.06
  -9  -6  -3   34.58    1.70
  -9  -6  -3   16.46    2.08
  -9  -6  -3   22.90    2.82
   9  -6   3   14.29    1.93
  -9   6  -3   27.85    2.07
   9  -6   3   13.66    2.04
   9  -6   3   12.64    2.76
  -9   6  -3   22.22    1.76
  -9   6  -4   36.88    2.63
  -9   6  -4   25.96    1.83
  -9  -6  -4   29.89    1.67
   9  -6   4   22.06    1.95
  -9  -6  -4   31.17    1.46
  -9  -6  -4   21.06    1.88
  -9  -6  -4   24.88    2.48
   9  -6   4   22.10    1.59
  -9   6  -4   22.56    1.55
  -9   6  -4   17.78    1.56
   9  -6   4   18.67    1.81
   9  -6   4    1.83    1.16
  -9   6  -4   19.28    1.17
  -9   6  -4   30.51    2.20
  -9   6  -5    3.46    0.47
  -9   6  -5    2.83    0.38
  -9  -6  -5    3.43    0.48
  -9  -6  -5    3.68    0.63
   9  -6   5    2.23    0.49
  -9  -6  -5    3.07    0.58
   9  -6   5    3.06    0.39
  -9   6  -5    3.24    0.47
  -9   6  -5    2.14    0.42
  -9   6  -5    2.29    0.32
  -9   6  -5    3.11    0.43
  -9  -6  -6   36.91    1.32
  -9  -6  -6   33.22    1.06
  -9   6  -6   34.12    1.15
  -9  -7   7   15.18    0.56
   9  -7  -7    8.58    0.56
   9  -7  -6    7.09    0.89
   9  -7  -6    6.16    1.08
   9  -7  -6   10.81    0.98
   9  -7  -6    8.65    1.06
   9   7  -6   10.90    0.90
   9   7  -6    2.87    0.67
   9   7  -6    1.48    0.49
   9   7  -6    1.19    0.43
  -9  -7   6   13.95    0.85
   9  -7  -5   41.29    2.64
  -9  -7   5   49.18    2.27
   9  -7  -5   58.54    2.87
   9   7  -5   56.76    2.28
  -9  -7   5   67.88    2.44
   9   7  -5   27.29    2.56
   9   7  -5   27.17    2.17
   9   7  -5   28.11    2.39
   9   7  -5   26.31    2.31
  -9  -7   4    3.31    0.82
   9  -7  -4    3.19    1.02
  -9  -7   4    3.71    0.71
   9  -7  -4    4.62    0.95
   9  -7  -4    4.25    1.15
   9   7  -4    1.40    0.92
  -9  -7   4    4.06    0.70
   9  -7  -4    2.06    1.10
   9   7  -4    2.03    0.78
   9   7  -4    2.47    0.88
  -9  -7   3   34.22    1.82
   9  -7  -3   29.45    2.46
   9  -7  -3   38.68    2.53
   9  -7  -3   40.01    3.19
   9  -7  -3   36.43    3.31
  -9  -7   3   46.64    2.44
  -9  -7   3   36.22    1.78
   9   7  -2    9.03    1.64
   9  -7  -2   16.38    1.74
   9  -7  -2   18.38    2.16
   9  -7  -2   19.31    1.72
   9  -7  -2    7.91    1.79
   9  -7  -2   18.13    2.03
  -9  -7   2   20.83    1.37
   9  -7  -2   16.10    2.56
  -9  -7   2   27.48    2.81
  -9  -7   2   23.10    1.85
  -9  -7   2   17.50    1.14
   9  -7  -1   53.13    4.27
  -9  -7   1   45.75    3.51
   9  -7  -1   38.03    1.61
   9  -7  -1   35.82    2.77
  -9  -7   1   54.28    3.10
  -9  -7   1   57.65    3.22
  -9  -7   1   42.27    1.83
   9  -7  -1   43.50    2.36
  -9  -7   1   44.85    2.13
   9  -7  -1   51.63    2.83
   9  -7   0    0.26    0.92
   9  -7   0    3.13    0.78
  -9  -7   0    2.42    0.59
   9  -7   0    1.93    1.00
  -9  -7   0    3.19    1.15
  -9   7   0    3.29    0.56
   9  -7   0    1.54    1.08
   9  -7   0    2.64    0.42
   9  -7   0    2.61    0.59
  -9  -7   0    3.06    0.66
  -9  -7   0    3.52    1.05
   9  -7   0    2.20    1.21
   9  -7   1    5.37    1.85
  -9  -7  -1   20.23    2.11
   9  -7   1   22.06    2.43
  -9  -7  -1   25.06    2.80
  -9  -7  -1   28.87    1.61
  -9   7  -1   30.53    1.58
   9  -7   1   25.70    3.42
   9  -7   1    3.83    1.65
   9  -7   1   20.09    1.15
  -9  -7  -1   23.08    2.13
   9  -7   2   15.93    2.02
  -9  -7  -2   36.02    1.71
  -9  -7  -2   18.56    2.10
   9  -7   2    9.28    1.65
  -9  -7  -2   28.43    1.47
  -9  -7  -2   20.80    2.61
  -9   7  -2   32.64    1.84
  -9   7  -2   26.59    1.56
  -9   7  -2   28.21    1.81
   9  -7   2   16.24    2.89
  -9   7  -3   27.05    1.53
  -9   7  -3   24.96    1.22
   9  -7   3   23.34    1.35
  -9  -7  -3   33.42    1.89
   9  -7   3   26.02    2.06
  -9  -7  -3   35.44    1.55
  -9  -7  -3   17.93    1.95
   9  -7   3   19.98    1.71
  -9   7  -3   20.35    1.02
  -9   7  -3   26.84    1.41
  -9   7  -3   31.91    1.64
   9  -7   3    5.47    1.62
   9  -7   4    0.26    0.22
   9  -7   4    0.20    0.20
  -9   7  -4    0.24    0.17
  -9   7  -4    0.23    0.19
  -9   7  -4    0.48    0.18
  -9   7  -4    0.39    0.19
  -9   7  -4    0.57    0.24
  -9  -7  -4    0.41    0.34
  -9  -7  -4    0.67    0.39
   9  -7   5   22.50    0.82
  -9   7  -5   20.36    0.85
   9  -8  -5    3.85    0.50
  -9  -8   5    3.60    0.40
   9  -8  -4   24.48    1.46
   9  -8  -4   27.05    2.06
  -9  -8   4   36.00    1.83
  -9  -8   4   23.19    1.30
   9  -8  -4   28.89    1.54
   9  -8  -4   32.16    1.78
   9  -8  -3    0.49    0.58
   9  -8  -3    0.50    0.47
  -9  -8   3    0.62    0.49
  -9  -8   3    0.79    0.44
   9  -8  -3    0.77    0.37
   9  -8  -3    0.79    0.44
   9  -8  -2   44.30    3.78
   9  -8  -2   50.68    2.81
  -9  -8   2   53.62    2.38
  -9  -8   2   53.71    2.74
   9  -8  -2   41.73    1.86
   9  -8  -2   58.63    2.77
   9  -8  -1    1.04    0.45
   9  -8  -1    1.47    0.44
  -9  -8   1    1.33    0.44
  -9  -8   1    1.70    0.66
   9  -8  -1    0.86    0.64
  -9  -8   0    4.22    0.55
   9  -8   0    3.88    0.78
   9  -8   0    0.84    1.04
   9  -8   0    4.21    0.41
  -9  -8   0    4.25    0.88
   9  -8   0    0.46    0.67
   9  -8   1    1.45    0.66
   9  -8   1    2.64    0.33
  -9  -8  -1    4.03    0.58
  -9   8  -1    2.88    0.36
  -9   8  -1    3.54    0.44
  -9  -8  -1    2.49    0.42
   9  -8   1    2.84    0.68
   9  -8   2   43.42    1.53
  -9  -8  -2   63.68    2.03
   9  -8   2   36.30    1.82
  -9  -8  -2   41.37    2.65
  -9   8  -2   56.80    1.80
   9  -8   3    3.16    0.30
  -9   8  -3    4.35    0.39
  -9  -8  -3    4.18    0.55
   9  -8   3    2.87    0.45
  -9  -8  -3    3.87    0.61
   9  -8   3    2.35    0.39
   9  -8   4   10.74    0.40
  -9   8  -4    9.00    0.43
  -9  -9   3    9.35    0.52
  -9  -9   2    1.85    0.28
   9  -9  -2    1.33    0.37
  -9  -9   1   27.16    1.04
   9  -9  -1   19.54    1.09
   9  -9   0    0.43    0.25
  -9  -9   0    0.33    0.29
   9  -9   1   18.97    1.03
   9  -9   1   21.51    0.98
   9  -9   2    0.10    0.10
   9  -9   2    0.14    0.09
  -9  -9  -2    0.31    0.15
  10   0  -9   -0.27    0.89
 -10   0   9   -0.03    0.28
 -10   0   9    0.07    0.28
  10   0  -9   -0.10    0.44
  10   0  -9   -0.88    1.10
 -10   0   8    2.63    0.68
 -10   0   8    2.66    0.72
 -10   0   8    4.94    1.22
 -10   0   8    1.68    0.78
  10   0  -8    3.28    0.88
  10   0  -8    2.42    0.55
 -10   0   7   -0.14    1.13
 -10   0   7   -0.12    0.62
 -10   0   7   -0.06    0.53
 -10   0   7    0.08    0.44
 -10   0   7   -0.12    0.96
 -10   0   7    0.06    0.49
  10   0  -7   -0.03    0.42
  10   0  -7   -0.16    0.66
  10   0  -7    0.40    0.50
 -10   0   7    0.20    0.41
 -10   0   6   56.34    6.26
 -10   0   6   57.83    6.14
 -10   0   6   60.29    9.64
  10   0  -6  122.91    7.42
 -10   0   6  124.97    6.89
 -10   0   6  171.21   12.95
  10   0  -6  147.93    4.55
  10   0  -6  129.39    5.77
 -10   0   6  161.47    6.07
  10   0  -6  154.51    8.18
  10   0  -6  140.14    7.96
 -10   0   6  156.57    6.13
  10   0  -6  165.84    6.43
  10   0  -6  148.20    5.40
  10   0  -6  150.74   13.94
 -10   0   6  180.38   12.19
  10   0  -5    0.13    0.91
 -10   0   5    0.47    1.42
 -10   0   5    3.50    1.96
  10   0  -5    1.85    2.05
 -10   0   5   -0.56    2.11
 -10   0   5    1.52    0.62
  10   0  -5    0.26    0.64
 -10   0   5   -0.05    0.47
  10   0  -5    0.65    0.71
  10   0  -5    1.02    1.07
 -10   0   5   -0.39    1.17
  10   0  -5    0.93    0.95
  10   0  -5    0.11    0.68
 -10   0   5   -0.19    1.36
 -10   0   5    0.51    0.73
  10   0  -5    0.26    1.05
  10   0  -4   23.40    4.98
 -10   0   4   27.59    5.06
  10   0  -4   22.19    3.00
  10   0  -4   23.46    3.24
 -10   0   4    8.32    1.91
  10   0  -4   21.22    2.62
  10   0  -4   19.45    3.06
  10   0  -4   20.90    2.69
 -10   0   4    8.41    3.32
 -10   0   3    0.66    2.39
  10   0  -3    0.12    0.94
 -10   0   3    0.05    0.29
  10   0  -3    1.98    1.15
  10   0  -3    0.08    0.53
 -10   0   3   -0.18    0.44
  10   0  -3   -0.12    1.35
 -10   0   3    0.06    0.41
 -10   0   2    2.00    0.45
  10   0  -2    3.17    2.07
  10   0  -2    3.90    0.93
 -10   0   2    4.34    1.90
 -10   0   2    4.29    1.57
 -10   0   2    2.68    0.54
 -10   0   1    0.34    0.23
  10   0  -1    0.23    0.50
  10   0  -1   -0.08    0.28
  10   0  -1    0.18    0.24
  10   0  -1    1.10    0.57
  10   0  -1    0.43    0.42
 -10   0   1    0.11    0.53
 -10   0   1    1.33    0.79
 -10   0   1    1.04    0.75
 -10   0   1    0.22    0.41
 -10   0   1    0.01    0.15
 -10   0   0  812.43   17.29
  10   0   0  928.38   23.03
  10   0   0  703.63   19.44
 -10   0   0  866.91   21.14
 -10   0   0  730.60   20.31
 -10   0   0  749.94   19.70
  10   0   0  699.30   17.50
 -10   0   0  716.83   17.05
 -10   0  -1    0.01    0.14
 -10   0  -1    0.05    0.16
  10   0   1   -0.20    0.83
 -10   0  -1    0.08    0.13
 -10   0  -1   -0.08    0.62
  10   0   1    0.55    0.45
 -10   0  -1    0.19    0.63
 -10   0  -1    0.62    0.44
 -10   0  -1    0.14    0.44
  10   0   1    0.02    0.21
 -10   0  -1    0.69    0.20
 -10   0  -1    0.20    0.16
 -10   0  -2  100.34    3.27
 -10   0  -2  130.13    3.61
 -10   0  -2  141.76    3.56
  10   0   2  150.37    8.44
 -10   0  -2   91.53    6.59
  10   0   2  118.99    6.54
 -10   0  -2   98.42    6.20
 -10   0  -2  103.40    3.16
 -10   0  -2  108.71    3.22
 -10   0  -2  124.08    3.38
 -10   0  -2   98.43    4.75
 -10   0  -2  139.90    6.91
 -10   0  -2  113.46    3.31
  10   0   2  127.92    4.18
  10   0   2  128.16    4.30
 -10   0  -3    0.12    0.70
 -10   0  -3    0.18    0.41
 -10   0  -3   -0.01    0.18
 -10   0  -3    0.20    0.17
 -10   0  -3    0.14    0.43
 -10   0  -3   -0.08    0.42
 -10   0  -3    0.05    0.17
 -10   0  -3    0.08    0.16
  10   0   3    0.10    0.31
 -10   0  -3    0.10    0.18
 -10   0  -3    0.04    0.33
  10   0   3   -0.19    1.22
 -10   0  -3    0.10    0.42
  10   0   3    0.44    0.35
  10   0   3    0.13    0.46
 -10   0  -3    0.26    0.39
 -10   0  -3   -0.05    0.33
 -10   0  -4  279.84   12.08
 -10   0  -4  204.39    9.01
 -10   0  -4  223.51    5.66
 -10   0  -4  230.49    6.95
  10   0   4  195.73    6.95
 -10   0  -4  222.96    5.77
 -10   0  -4  314.62    7.04
  10   0   4  356.94   17.07
  10   0   4  201.33    7.10
 -10   0  -4  147.91   13.25
  10   0   4  217.50   11.17
 -10   0  -4  221.25    6.21
 -10   0  -4  180.91    7.63
 -10   0  -4  223.82    7.27
  10   0   4  269.62    7.39
  10   0   4  285.15    7.64
  10   0   5    0.03    0.32
  10   0   5   -0.03    0.34
  10   0   5   -0.09    0.32
 -10   0  -5    0.22    0.35
 -10   0  -5   -0.11    0.41
  10   0   5   -0.26    0.64
 -10   0  -5    0.02    0.23
 -10   0  -5    0.22    0.29
 -10   0  -6  110.58    3.56
 -10   0  -6   85.51    3.90
  10   0   6  122.85    3.75
 -10   0  -6  101.79    4.11
 -10   0  -6  115.04    3.27
  10   0   6  102.04    4.08
 -10   0  -7    0.19    0.21
  10   0   7    0.14    0.19
  10   0   7    0.03    0.12
 -10   0  -7   -0.03    0.19
 -10   0  -7   -0.08    0.15
 -10   0  -7    0.08    0.21
 -10   0  -8    5.69    0.35
  10   0   8    5.36    0.37
  10  -1  -9   37.70    2.32
 -10  -1   9   32.01    1.48
  10  -1  -9   40.97    2.43
 -10  -1   9   29.27    1.49
 -10   1   9   34.16    1.97
  10   1  -9   44.53    1.62
 -10   1   9   37.48    1.69
 -10  -1   8    2.62    0.76
 -10   1   8    1.60    0.52
 -10   1   8    1.68    0.71
  10   1  -8    2.55    0.94
  10   1  -8    2.40    0.57
 -10  -1   8    2.75    0.83
 -10   1   8    1.91    0.59
 -10  -1   8    2.48    0.89
 -10   1   8    1.48    0.69
  10  -1  -8    1.77    0.48
  10   1  -8    1.32    0.63
  10   1  -8    2.11    0.61
  10  -1  -8    1.52    0.75
 -10   1   8    1.21    0.91
 -10   1   7   21.40    3.26
 -10  -1   7   17.00    2.54
  10   1  -7   40.36    1.99
 -10  -1   7   45.92    3.20
 -10   1   7   36.95    2.36
  10   1  -7   31.18    2.43
 -10   1   7   34.22    3.68
  10   1  -7   42.62    3.69
  10  -1  -7   53.98    4.50
 -10  -1   7   46.80    3.97
 -10  -1   7   55.26    3.54
 -10   1   7   34.81    2.34
  10  -1  -7   36.69    2.68
  10  -1  -7   32.36    1.77
  10  -1  -7   40.54    2.18
  10   1  -7   41.56    3.28
  10   1  -7   34.39    2.21
 -10  -1   7   35.99    3.09
 -10  -1   6    5.72    1.61
 -10  -1   6    7.72    2.12
 -10   1   6    7.28    3.61
  10   1  -6   10.82    2.25
 -10  -1   6   10.48    2.01
 -10   1   6   14.95    3.83
  10  -1  -6    9.16    0.98
 -10  -1   6   16.65    1.98
 -10   1   6   16.11    1.63
  10   1  -6   15.97    1.93
 -10  -1   6    7.50    1.44
  10   1  -6   11.80    2.31
 -10   1   6    8.30    2.04
 -10  -1   6    9.08    3.06
  10  -1  -6   16.60    2.76
  10   1  -6   11.01    2.25
  10   1  -6   11.57    2.06
  10   1  -6   12.88    1.55
 -10  -1   6   16.22    2.00
 -10   1   6   13.06    1.57
 -10  -1   6   17.80    2.62
  10  -1  -6   12.94    1.18
  10  -1  -6   12.77    1.74
 -10  -1   6   16.44    3.99
 -10   1   6   13.64    3.17
  10   1  -6   15.21    4.61
  10  -1  -6   13.73    4.31
  10  -1  -6   14.20    1.37
 -10  -1   5    7.45    2.80
 -10   1   5    8.70    3.14
  10   1  -5    9.43    4.01
  10  -1  -5    6.33    3.06
  10   1  -5    8.52    3.04
 -10  -1   5    3.06    1.19
 -10  -1   5    3.19    1.31
 -10   1   5    2.04    1.28
  10   1  -5    7.87    2.04
  10   1  -5    2.13    1.56
 -10   1   5    2.22    2.20
 -10  -1   5    2.05    1.49
  10  -1  -5    4.81    0.68
 -10  -1   5    5.14    1.14
  10   1  -5    6.63    1.55
  10   1  -5    5.69    1.19
  10  -1  -5    5.31    0.83
 -10  -1   5    4.79    1.27
 -10  -1   5    8.95    1.89
 -10   1   5    5.90    1.09
  10  -1  -5    6.71    1.31
  10   1  -5   13.26    3.43
  10   1  -5    3.36    1.63
 -10  -1   5    4.82    3.11
  10  -1  -5    6.55    1.91
  10   1  -5    1.31    1.45
  10   1  -5    7.62    3.52
 -10   1   5    8.71    2.89
  10  -1  -4  110.53   11.29
 -10  -1   4  134.03   11.43
 -10   1   4  151.83   12.17
  10   1  -4  148.51   12.87
  10   1  -4  174.05   18.40
 -10   1   4  114.87    9.96
  10  -1  -4  114.45    6.94
 -10  -1   4   27.38    5.91
  10   1  -4   97.48    6.14
 -10  -1   4  119.25    5.44
  10   1  -4  106.81    4.24
  10   1  -4  117.53    6.53
  10  -1  -4  108.06    5.97
 -10  -1   4   42.40    5.91
 -10   1   4   43.25    3.65
 -10   1   4   34.55    5.93
  10  -1  -4   79.17    3.07
  10   1  -4  236.67   10.78
  10  -1  -4  120.01    6.17
 -10  -1   4   52.24    4.00
 -10   1   4   57.05    3.70
  10   1  -4   87.55    6.17
  10  -1  -4  133.40    8.17
 -10  -1   3  244.73   17.81
 -10   1   3  202.15   14.74
 -10  -1   3  121.80    7.19
  10  -1  -3  152.00    7.97
  10   1  -3  138.06   11.82
  10   1  -3  161.52   13.74
 -10  -1   3  120.22    8.00
  10   1  -3  109.79    7.15
  10   1  -3  129.99    6.78
  10  -1  -3  135.47    7.04
 -10  -1   3   66.01    4.71
  10  -1  -3  166.55    8.77
 -10   1   3   56.17    2.90
  10   1  -3  123.11    7.69
  10  -1  -3  130.33    7.40
 -10  -1   3   54.63    5.73
 -10   1   3   75.51    3.33
 -10   1   2   52.20    2.11
 -10  -1   2   42.37    2.88
 -10  -1   2   30.18    3.26
 -10   1   2   43.40    1.84
  10   1  -2   48.16    8.20
  10  -1  -2   50.38    7.86
  10  -1  -2   66.24    4.99
  10  -1  -2   59.46    4.36
  10   1  -2   49.99    3.00
  10  -1  -2   50.52    2.90
  10   1  -2  109.14    8.63
 -10  -1   2   51.82    4.17
 -10  -1   2   86.69    8.13
 -10   1   2   66.37    6.58
 -10  -1   2   47.37    3.07
 -10  -1   2   49.78    2.91
 -10   1   2   35.15    1.62
  10   1  -2   49.82    2.73
  10  -1  -2   68.99    4.78
 -10  -1   1   41.74    2.27
 -10   1   1   40.45    1.56
  10   1  -1   44.79    4.29
  10  -1  -1   37.16    4.01
 -10   1   1   32.31    1.32
  10  -1  -1   41.61    2.30
  10   1  -1   39.42    1.94
 -10   1   1   26.36    1.17
  10  -1  -1   36.62    2.36
  10   1  -1   61.11    3.87
 -10  -1   1   36.55    3.31
 -10   1   1   55.97    5.27
 -10  -1   1   31.17    2.02
 -10  -1   1   50.96    4.28
 -10   1   1   45.01    3.92
 -10   1   1   39.35    3.33
 -10  -1   1   36.95    2.51
 -10   1   1   34.19    1.38
 -10  -1   1   44.48    2.26
  10  -1  -1   40.30    2.24
 -10  -1   0    2.02    0.44
 -10   1   0    2.13    0.28
 -10  -1   0    3.74    0.60
  10   1   0    2.97    1.01
  10  -1   0    3.61    1.18
 -10   1   0    2.01    0.26
 -10   1   0    2.83    0.36
 -10   1   0    2.38    0.31
  10   1   0    2.99    0.54
  10  -1   0    2.65    0.50
  10  -1   0    3.24    0.81
 -10  -1   0    3.59    1.05
  10   1   0    3.45    0.85
 -10   1   0    3.15    1.17
 -10   1   0    2.54    0.89
 -10   1   0    4.08    1.02
 -10  -1   0    2.89    0.88
 -10   1   0    2.75    1.04
  10   1   0    3.04    0.50
 -10   1  -1  215.96    5.67
 -10   1  -1  183.19    5.42
 -10   1  -1  264.00    5.97
 -10  -1  -1  199.59    5.64
 -10  -1  -1  218.41    5.96
  10   1   1  262.56    9.92
  10  -1   1  307.80   11.41
 -10   1  -1  204.59    5.55
 -10   1  -1  316.48    6.20
  10  -1   1  237.76    6.33
 -10  -1  -1  214.88    8.50
 -10   1  -1  238.64    9.73
  10   1   1  200.04    7.88
 -10  -1  -1  216.39    9.37
  10  -1   1  226.37    9.20
 -10   1  -1  315.47   10.27
 -10  -1  -1  219.53    8.30
 -10  -1  -1  189.73    7.36
 -10   1  -1  210.50    8.51
  10   1   1  215.16    6.19
 -10   1  -1  281.13    6.19
  10   1   1  256.72    6.67
 -10   1  -2   35.15    1.54
 -10   1  -2   43.68    1.94
 -10  -1  -2   34.75    1.54
  10   1   2   37.52    4.03
  10  -1   2   51.76    5.09
 -10   1  -2   28.34    3.45
  10   1   2   37.52    3.49
  10  -1   2   33.82    3.65
  10  -1   2   42.77    2.08
 -10   1  -2   44.31    1.81
 -10   1  -2   47.78    1.93
 -10   1  -2   29.53    2.85
 -10   1  -2   49.25    4.52
 -10  -1  -2   38.38    3.13
 -10  -1  -2   29.19    2.59
  10  -1   2   40.22    2.03
 -10   1  -2   48.46    1.98
  10   1   2   41.75    2.18
  10  -1   2   38.11    1.95
  10   1   2   46.42    2.46
 -10   1  -3  203.13    8.79
 -10   1  -3  261.26   12.93
 -10  -1  -3  189.42    8.35
 -10   1  -3  221.24    9.93
 -10   1  -3  305.87    7.10
 -10   1  -3  283.34    6.89
 -10   1  -3  318.60    7.12
 -10   1  -3  234.45    7.87
 -10  -1  -3  231.20    8.39
  10  -1   3  214.17    8.03
 -10  -1  -3  206.99    8.03
 -10   1  -3  235.47    7.58
  10  -1   3  248.66    7.36
  10   1   3  299.00    8.52
 -10   1  -3  337.74    7.21
  10   1   3  291.58    8.22
  10  -1   3  273.50    7.48
 -10   1  -3  308.21    7.10
 -10   1  -3  275.98    7.50
 -10  -1  -3  254.58    6.69
  10   1   3  319.04   14.17
  10  -1   3  330.39   15.01
 -10  -1  -3  166.38    7.81
  10  -1   3  221.00   11.17
  10   1   3  245.69   11.29
 -10  -1  -3  194.32    8.27
 -10   1  -3  210.35    7.76
 -10  -1  -3  224.06    7.73
  10  -1   4   23.12    3.23
 -10  -1  -4   22.58    2.99
 -10   1  -4   17.06    2.48
 -10   1  -4   24.64    1.28
 -10   1  -4   25.97    1.26
 -10   1  -4   26.65    1.32
 -10   1  -4   11.37    3.68
 -10  -1  -4   17.17    1.37
 -10  -1  -4   15.94    4.19
 -10   1  -4   17.52    1.79
  10  -1   4   16.73    2.25
 -10   1  -4   15.93    1.57
  10  -1   4   13.68    1.64
 -10  -1  -4   13.92    1.83
 -10   1  -4   25.74    1.23
  10   1   4   25.09    1.94
  10   1   4   19.47    1.54
  10   1   4   24.31    2.01
  10  -1   4   22.32    1.54
 -10   1  -4   25.46    1.31
 -10   1  -4   24.66    1.31
 -10   1  -4   25.20    1.73
 -10  -1  -4   23.82    5.56
  10   1   4   24.87    4.15
  10  -1   4   25.86    4.52
  10  -1   4   18.59    1.85
 -10  -1  -4   15.62    1.70
  10  -1   4   16.22    2.73
  10   1   4   18.04    3.15
 -10  -1  -4   12.96    1.86
 -10   1  -4   15.99    1.79
 -10  -1  -4   19.37    1.71
 -10   1  -4   17.77    1.54
 -10   1  -5   98.82    7.33
 -10  -1  -5  133.47    7.19
 -10   1  -5   86.34    5.40
 -10   1  -5  112.94    3.04
 -10   1  -5   91.10    3.63
  10  -1   5   97.76    4.75
 -10  -1  -5   88.24    3.36
 -10   1  -5   84.65    4.19
 -10  -1  -5   78.94    4.46
 -10   1  -5  107.55    3.04
 -10   1  -5  137.05    4.16
  10   1   5  118.11    8.29
  10  -1   5  143.71    9.89
  10  -1   5   94.03    3.85
  10  -1   5   78.87    4.08
  10   1   5   97.82    4.07
 -10   1  -5   53.43    7.39
 -10  -1  -5   59.38    7.60
 -10  -1  -5   87.58    3.99
  10   1   5  101.50    7.39
  10  -1   5  105.32    8.11
  10   1   5  117.31    4.26
  10  -1   5  106.03    3.56
 -10   1  -5  105.42    3.27
 -10   1  -5   88.89    3.74
 -10   1  -5  102.57    3.37
 -10  -1  -5   87.78    2.92
 -10   1  -6    2.78    0.53
 -10  -1  -6    2.75    0.45
 -10   1  -6    2.02    0.44
 -10  -1  -6    1.75    0.53
 -10   1  -6    1.53    0.48
  10   1   6    1.97    0.46
  10  -1   6    2.22    0.43
  10   1   6    1.94    0.43
 -10  -1  -6    1.88    0.31
 -10  -1  -6    1.87    0.55
 -10   1  -6    1.91    0.38
 -10   1  -6    2.52    0.38
  10  -1   6    1.97    0.47
  10   1   6    1.64    0.49
 -10  -1  -7   38.05    1.78
  10   1   7   37.82    1.66
 -10   1  -7   40.09    1.82
  10   1   7   36.62    1.51
  10   1   7   40.30    1.57
 -10  -1  -8    0.01    0.09
  10   1   8   -0.01    0.07
 -10  -2   9    2.82    0.46
  10  -2  -9    2.17    1.03
 -10  -2   9    2.79    0.67
 -10   2   9    2.56    0.64
 -10   2   9    3.28    0.66
  10   2  -9    4.15    0.51
 -10   2   9    3.16    0.59
 -10   2   8   55.09    3.76
  10   2  -8   62.31    3.74
 -10   2   8   63.82    2.82
 -10  -2   8   52.19    2.55
 -10   2   8   70.87    3.47
  10  -2  -8   57.59    3.25
  10   2  -8   55.70    2.77
 -10   2   8   56.79    2.42
  10   2  -8   53.60    2.71
  10  -2  -8   57.80    3.61
 -10  -2   8   64.44    2.93
  10  -2  -8   98.75    4.28
 -10   2   8   61.92    4.18
 -10   2   8   55.19    4.01
  10   2  -8   88.60    3.63
  10  -2  -8   56.89    2.62
 -10   2   7   10.52    1.97
  10   2  -7    6.79    1.76
  10   2  -7   10.16    1.92
  10  -2  -7   12.93    2.33
  10   2  -7    7.95    1.61
  10   2  -7    9.80    1.94
 -10   2   7    8.42    1.07
 -10  -2   7    9.75    1.40
  10  -2  -7    9.04    1.53
  10   2  -7    7.88    1.21
  10  -2  -7    5.37    1.75
 -10  -2   7   12.45    1.79
  10   2  -7   10.44    1.38
 -10   2   7    7.67    1.81
 -10   2   7    8.84    1.96
  10  -2  -7    9.13    1.04
  10   2  -7    6.31    1.65
 -10  -2   7    8.07    1.57
  10   2  -6    3.61    1.45
 -10   2   6    5.10    3.09
 -10  -2   6    5.95    1.60
 -10   2   6    6.23    2.41
 -10  -2   6    6.64    2.72
 -10   2   6    6.31    2.27
  10   2  -6    3.74    2.77
  10   2  -6    7.67    1.35
 -10  -2   6    8.54    1.60
 -10  -2   6    3.64    1.00
 -10   2   6    4.39    1.38
 -10   2   6    4.61    1.55
  10   2  -6    4.58    0.91
 -10   2   6    7.08    1.02
 -10  -2   6    5.84    1.38
  10  -2  -6    3.66    0.62
  10   2  -6    5.55    1.61
 -10   2   6    5.81    1.65
  10  -2  -6    9.43    2.39
  10   2  -6    4.29    1.36
  10   2  -6    5.86    1.74
  10  -2  -6    4.70    0.78
  10   2  -6    9.06    2.10
  10  -2  -6    4.15    1.27
  10   2  -5   11.88    2.36
 -10  -2   5    5.29    2.40
  10  -2  -5   21.78    3.32
 -10   2   5   19.62    1.92
  10   2  -5   18.37    1.61
 -10  -2   5   16.17    2.15
  10  -2  -5   12.82    1.87
  10  -2  -5   12.28    1.08
 -10  -2   5   23.01    2.52
  10   2  -5   24.53    2.19
 -10  -2   5    8.90    1.70
 -10  -2   5   10.95    1.66
 -10   2   5    9.69    1.88
 -10   2   5    9.69    4.28
 -10  -2   5   24.96    4.38
  10   2  -5   21.80    4.13
 -10   2   5   25.48    4.75
 -10  -2   5   23.83    1.90
  10  -2  -5   10.45    1.19
 -10   2   5   16.74    3.86
  10   2  -5   16.46    4.92
  10  -2  -5   16.86    4.85
  10   2  -5   17.80    5.28
 -10  -2   5   21.88    4.96
  10  -2  -5   14.62    1.24
  10   2  -5   38.05    3.65
 -10  -2   4    8.85    3.12
  10   2  -4   46.76    4.51
  10   2  -4   68.87    3.19
 -10  -2   4   37.88    2.73
  10  -2  -4   40.36    3.73
  10  -2  -4   39.44    1.94
  10  -2  -4   59.58    4.42
 -10  -2   4   56.75    7.06
 -10  -2   4   31.59    2.87
 -10  -2   4   32.83    2.69
 -10   2   4   37.75    2.60
  10   2  -4   60.63    4.59
  10  -2  -4   60.44    4.22
 -10   2   4   32.31    5.69
 -10   2   4   33.71    2.53
  10   2  -4   81.47    8.45
  10   2  -4  100.49   11.90
  10  -2  -4   29.40    3.02
  10  -2  -4   31.99    1.96
 -10  -2   4   53.70    3.23
  10  -2  -4   90.91    5.81
 -10  -2   4   62.73    4.13
 -10  -2   4   39.27    2.38
  10   2  -4  132.87    6.88
  10   2  -4   53.76    9.28
  10  -2  -4   50.96    8.25
  10  -2  -4   49.93    8.14
 -10  -2   4   70.79    8.77
 -10   2   4   78.34    9.43
 -10   2   3    0.85    0.34
  10  -2  -3    0.65    0.97
  10   2  -3    2.71    1.48
 -10   2   3    1.37    0.39
  10   2  -3    0.63    1.11
  10  -2  -3    1.60    1.07
 -10  -2   3    1.04    0.50
 -10  -2   3    0.38    0.77
  10   2  -3    0.61    1.23
  10   2  -3    1.32    1.45
  10  -2  -3    3.12    2.81
 -10  -2   3    1.22    3.63
 -10   2   3    1.11    3.36
  10   2  -3    5.24    2.46
 -10  -2   3    0.65    0.52
  10  -2  -2  106.83    4.65
  10   2  -2  307.78   18.58
 -10   2   2  128.52    3.59
 -10   2   2  109.36    3.34
 -10  -2   2  119.76    6.57
  10   2  -2  121.44    4.68
  10   2  -2  111.32   16.37
  10  -2  -2  198.28   18.87
 -10  -2   2  186.70    9.75
 -10   2   2  142.22    7.93
 -10   2   2   98.59    3.19
  10  -2  -2  225.08    9.52
  10   2  -2  128.55    5.22
  10   2  -1  154.56    8.21
  10   2  -1  261.60   11.78
 -10   2   1  246.08   12.64
 -10   2   1  111.37    3.34
  10  -2  -1  182.75    6.81
 -10   2   1  139.70    3.69
 -10  -2   1  142.31    5.73
  10   2  -1  131.45    8.09
  10  -2  -1  150.81    8.72
 -10   2   1  149.28    6.41
 -10   2   1  238.36   11.62
 -10   2   1  118.73    3.45
 -10   2   1  126.49    3.56
  10  -2  -1  170.33    6.32
  10   2  -1  148.47    4.47
  10  -2   0   65.40    2.74
 -10   2   0   64.67    2.13
 -10   2   0   72.58    2.39
  10   2   0   77.84    2.87
  10  -2   0   65.97    2.88
 -10   2   0   58.08    1.97
 -10  -2   0   51.82    3.33
 -10   2   0   65.12    2.11
 -10   2   0   48.42    1.81
  10   2   0   63.99    2.43
  10  -2   0   64.18    2.77
  10   2   0   61.60    4.28
  10  -2   0   73.96    4.99
 -10   2   0   79.76    5.22
 -10   2   0   87.33    4.56
 -10  -2   0   54.73    4.19
 -10   2   0   85.27    5.69
  10   2   0   86.86    4.94
 -10  -2   0   67.02    4.29
 -10   2   0   80.76    5.24
 -10   2   0   87.04    5.89
 -10   2  -1   14.16    1.07
 -10   2  -1   12.31    0.94
  10  -2   1   11.61    0.97
  10   2   1   11.44    0.91
  10   2   1   13.20    1.14
 -10   2  -1   13.21    1.02
 -10   2  -1   11.34    0.83
 -10   2  -1   14.52    0.95
  10   2   1   11.73    1.82
  10  -2   1   15.01    2.29
 -10  -2  -1   10.30    2.03
 -10   2  -1   12.48    2.32
  10   2   1   13.49    1.78
  10   2   1   13.75    1.71
 -10  -2  -1   12.80    2.19
 -10   2  -1    9.72    2.04
 -10   2  -1   16.57    2.33
 -10   2  -1   13.72    2.08
 -10   2  -2  353.66   12.93
 -10   2  -2  480.38   16.94
 -10  -2  -2  335.94   11.81
 -10   2  -2  432.71   10.07
  10  -2   2  377.55    9.37
 -10  -2  -2  319.51    9.93
  10  -2   2  330.36   11.77
 -10  -2  -2  337.67   11.41
  10  -2   2  371.94    9.47
 -10   2  -2  332.68    9.30
  10   2   2  411.18   10.08
  10   2   2  466.27   10.97
 -10   2  -2  464.44   10.51
 -10   2  -2  400.32    9.74
 -10   2  -2  459.13   10.43
  10   2   2  393.10   13.52
  10  -2   2  506.25   16.30
  10  -2   2  241.31   10.81
 -10  -2  -2  312.30   10.85
  10  -2   2  344.38   11.64
 -10  -2  -2  334.03    9.29
 -10   2  -2  354.18   14.64
 -10   2  -2  300.06   14.45
 -10  -2  -2  347.26   11.94
 -10   2  -3    7.66    0.82
 -10   2  -3   14.53    1.44
  10  -2   3   11.54    0.95
  10  -2   3    5.99    1.57
 -10   2  -3   10.50    1.31
  10  -2   3    6.84    1.53
 -10  -2  -3    7.64    1.47
 -10   2  -3   11.59    1.19
  10  -2   3   11.45    0.99
  10   2   3   14.52    1.49
 -10   2  -3   10.06    1.00
  10   2   3   10.74    1.07
 -10   2  -3   12.91    1.18
 -10   2  -3   10.98    1.39
  10   2   3    9.73    2.18
  10  -2   3   11.90    2.70
 -10  -2  -3    8.17    1.46
  10  -2   3   10.77    1.27
 -10   2  -3    8.73    1.76
 -10  -2  -3   11.62    1.82
 -10   2  -3   10.92    1.12
 -10   2  -3    9.12    1.19
 -10  -2  -3    8.31    1.18
 -10  -2  -4  200.05    8.45
 -10   2  -4  169.75    8.64
 -10   2  -4  296.57    6.44
 -10   2  -4  276.75    6.44
 -10   2  -4  246.22    6.08
 -10   2  -4  164.89    6.40
  10  -2   4  130.62    7.58
 -10  -2  -4  157.18    7.58
  10  -2   4  102.07    6.29
 -10   2  -4  159.30    5.86
 -10  -2  -4  130.38    6.56
  10  -2   4  196.73    5.47
  10   2   4  206.35    6.26
  10   2   4  259.48    7.52
 -10   2  -4  252.59    6.19
 -10   2  -4  185.06    6.36
 -10  -2  -4  148.51    6.29
  10   2   4  206.59   10.46
  10  -2   4  256.32   12.49
  10  -2   4  154.13    5.80
  10  -2   4  140.42    6.79
 -10   2  -4   79.33   11.04
 -10  -2  -4  151.01    6.35
 -10  -2  -4  124.53   12.70
  10   2   4  184.40   10.78
  10  -2   4  177.28   10.73
 -10   2  -4  126.96    6.03
 -10   2  -4  183.13    6.00
 -10  -2  -5    3.41    1.02
 -10   2  -5    1.74    0.83
 -10   2  -5    3.63    0.54
 -10   2  -5    2.04    0.53
  10  -2   5    1.57    0.74
 -10  -2  -5    1.59    0.69
 -10   2  -5    2.17    0.63
 -10  -2  -5    2.07    0.66
  10   2   5    0.27    1.35
  10  -2   5    0.15    1.52
  10  -2   5    2.02    1.07
  10   2   5    2.06    1.17
 -10  -2  -5    1.81    0.64
 -10  -2  -5   -0.71    1.91
  10   2   5    2.01    0.46
  10   2   5    1.86    0.54
  10  -2   5    2.26    0.55
  10  -2   5    1.18    0.49
  10  -2   5    1.57    0.68
  10   2   5    1.89    0.53
 -10   2  -5    3.34    0.52
 -10   2  -5    3.49    0.52
 -10   2  -5    2.53    0.64
 -10  -2  -5    1.91    0.41
 -10   2  -5    1.95    0.56
 -10  -2  -5    1.84    0.64
 -10   2  -5    2.00    0.46
 -10   2  -6   62.60    2.26
 -10  -2  -6   50.82    2.35
 -10  -2  -6   36.39    2.28
  10  -2   6   41.95    2.04
  10   2   6   36.56    1.91
  10  -2   6   31.06    1.98
 -10   2  -6   51.78    1.85
 -10   2  -6   45.24    1.82
 -10  -2  -6   42.93    2.28
  10   2   6   42.12    1.95
  10   2   6   44.90    2.08
 -10   2  -7    4.69    0.46
  10  -2   7    2.96    0.37
  10   2   7    3.60    0.44
  10  -2   7    2.38    0.37
 -10  -2  -7    3.37    0.52
 -10  -2  -7    3.84    0.52
 -10   2  -7    3.29    0.36
 -10   2  -7    3.00    0.45
 -10   2  -7    4.20    0.36
  10   2   7    2.83    0.38
  10   2   8   14.63    0.53
  10   2   8   15.07    0.55
 -10   3   9   10.00    0.93
  10  -3  -9   11.49    0.93
  10  -3  -9    9.82    1.05
  10  -3  -9    9.40    0.79
  10   3  -9   12.34    0.77
 -10  -3   9    7.63    0.67
 -10   3   8    0.96    0.63
  10   3  -8    1.68    0.66
 -10   3   8    2.10    0.63
  10   3  -8    1.31    0.55
 -10  -3   8    1.32    0.72
 -10   3   8    1.21    0.58
  10   3  -8    0.76    0.45
  10  -3  -8    1.49    1.28
 -10   3   8    1.09    0.65
 -10   3   8    1.86    0.75
 -10  -3   8    1.59    0.57
 -10   3   7   24.11    2.90
 -10   3   7   24.29    2.85
  10   3  -7   18.71    2.60
 -10  -3   7   31.53    1.92
 -10  -3   7   29.21    2.26
  10  -3  -7   24.21    2.98
  10  -3  -7   34.37    3.10
  10   3  -7   31.28    2.06
  10   3  -7   25.61    1.75
 -10   3   7   20.96    1.59
 -10   3   7   27.10    2.78
  10   3  -7   27.12    2.81
  10   3  -7   18.24    2.55
  10   3  -7   14.81    2.22
  10   3  -7   38.47    3.37
  10  -3  -7   20.49    1.64
 -10   3   6    1.05    0.90
  10   3  -6    0.43    0.63
 -10  -3   6    1.11    0.48
  10   3  -6    1.57    0.65
 -10   3   6    0.47    1.44
  10   3  -6    0.93    0.98
 -10  -3   6    0.56    0.92
  10   3  -6    1.80    1.37
 -10   3   6    0.63    0.96
 -10  -3   6    2.21    0.70
 -10  -3   6    1.06    0.72
  10  -3  -6    0.87    0.80
  10  -3  -6   -0.42    2.13
 -10   3   6    0.86    0.76
  10   3  -6    0.46    1.15
  10  -3  -6    2.55    1.93
  10   3  -6    0.29    1.60
 -10  -3   6    1.88    2.12
 -10   3   6   -0.22    1.33
  10  -3  -6    0.41    0.96
  10  -3  -6    0.32    0.57
  10   3  -6    3.35    1.20
  10   3  -5  145.84    4.76
 -10  -3   5   96.74    4.61
  10   3  -5  158.28    5.07
 -10   3   5  105.25    5.94
  10   3  -5  112.68    7.54
 -10   3   5   85.16   11.61
 -10  -3   5  127.06    8.72
  10   3  -5  151.04    9.45
  10   3  -5  196.57   13.36
  10  -3  -5  103.63    5.40
 -10  -3   5  190.35    6.10
 -10  -3   5  154.32    6.38
  10  -3  -5  157.22    6.98
  10   3  -5  158.50   14.60
  10  -3  -5  163.72   14.96
  10  -3  -5  141.21   13.91
 -10  -3   5  164.77   13.80
 -10   3   5  109.12    9.51
  10   3  -5  235.32    7.72
  10  -3  -5  108.85    4.55
  10  -3  -4    2.12    1.17
  10   3  -4    2.43    1.33
  10   3  -4    2.78    0.80
 -10  -3   4    1.59    0.50
  10  -3  -4    1.39    0.46
 -10  -3   4    1.45    0.48
  10   3  -4    0.71    1.22
 -10   3   4    1.31    0.53
 -10   3   4    0.61    1.06
  10   3  -4    3.76    1.81
 -10   3   4    1.46    1.91
 -10  -3   4    1.69    0.83
 -10  -3   4    4.67    1.19
  10  -3  -4    1.47    0.66
  10  -3  -4    1.13    1.95
  10   3  -4    0.41    2.02
  10  -3  -4    1.46    1.92
  10  -3  -4    1.67    1.79
  10   3  -4    3.95    2.32
 -10  -3   4    4.30    2.73
 -10   3   4    1.35    1.64
  10   3  -3    6.00    2.05
 -10  -3   3    4.38    1.97
  10   3  -3    7.74    1.95
  10  -3  -3    6.82    1.63
 -10   3   3    4.22    0.67
 -10   3   3    3.39    0.53
  10  -3  -3    3.32    2.88
  10   3  -3   10.64    3.60
 -10  -3   3    5.39    1.89
 -10   3   3    4.09    1.54
  10  -3  -3    3.40    0.73
 -10  -3   3    9.73    1.81
  10  -3  -3    3.08    0.80
  10  -3  -3   12.99    3.32
  10  -3  -3    3.58    0.66
  10  -3  -3    4.61    0.78
  10   3  -3    5.81    2.45
 -10   3   3    3.88    2.59
  10   3  -3    5.42    2.18
 -10   3   2   10.65    0.75
  10   3  -2   12.37    1.68
  10  -3  -2   20.63    3.25
  10   3  -2   12.36    3.06
 -10  -3   2   10.54    2.83
 -10   3   2   13.76    0.97
  10   3  -2   20.39    3.55
  10   3  -2   27.88    4.94
  10  -3  -2   23.38    7.53
 -10  -3   2   11.87    2.09
 -10   3   2    9.80    1.74
  10  -3  -2   23.71    3.61
 -10   3   2   12.42    0.84
  10   3  -2   11.93    1.39
 -10   3   1  170.56    4.37
 -10   3   1  133.07    3.90
  10   3  -1  169.85    5.26
 -10   3   1  156.28    4.15
  10   3  -1  153.52    4.83
  10   3  -1  111.94    8.96
  10  -3  -1  147.31   10.49
 -10   3   1  145.88    4.01
  10   3  -1  155.08    9.75
  10   3  -1  190.40   11.74
 -10  -3   1  148.37    6.36
 -10  -3   1  136.79    9.29
 -10   3   1  178.87    4.55
 -10   3   0    6.81    0.68
 -10   3   0    5.39    0.51
  10   3   0    6.26    1.44
  10  -3   0    6.50    1.65
 -10   3   0    6.25    1.67
 -10   3   0    7.24    1.82
 -10  -3   0    5.24    1.81
 -10   3   0    6.15    0.66
 -10   3   0    5.64    0.59
  10   3   0    5.40    0.71
  10   3   0    5.27    1.25
  10   3   0    9.26    1.77
  10   3   0    8.78    1.93
 -10   3   0    5.02    1.42
 -10   3   0    7.42    1.86
 -10   3  -1  382.08   11.72
 -10  -3  -1  191.88    8.98
 -10   3  -1  283.67   11.02
 -10   3  -1  290.11   11.30
 -10   3  -1  256.77    7.28
 -10  -3  -1  233.18    7.31
  10  -3   1  132.38   10.98
  10   3   1  255.42    6.75
 -10   3  -1  202.41    6.27
 -10   3  -1  338.38    8.51
 -10   3  -1  241.85    6.78
  10   3   1  216.67    8.58
  10  -3   1  253.16    9.89
 -10  -3  -1  216.89   11.24
 -10  -3  -1  187.09    8.52
  10  -3   1  180.37    8.67
 -10  -3  -1  235.44    8.80
  10   3   1  265.64    9.40
  10   3   1  330.52   10.16
 -10   3  -1  235.92   11.28
  10   3   2    5.07    1.43
 -10   3  -2    3.01    1.18
 -10   3  -2    3.74    1.59
 -10  -3  -2    2.63    0.93
 -10   3  -2    6.12    1.50
 -10   3  -2    4.14    0.78
  10  -3   2    3.33    0.57
 -10  -3  -2    2.63    0.74
  10  -3   2    1.39    1.39
  10  -3   2    0.97    1.41
 -10  -3  -2    2.54    1.26
  10   3   2    4.08    0.79
 -10   3  -2    4.88    1.08
 -10   3  -2    2.29    1.38
 -10   3  -2    4.16    1.17
 -10   3  -2    3.57    0.86
  10   3   2    2.16    0.97
  10  -3   2    2.03    1.25
 -10  -3  -2    3.34    1.08
  10  -3   2    4.17    0.91
 -10  -3  -2    2.78    1.09
  10  -3   2    2.27    1.16
  10  -3   2    2.52    1.36
 -10   3  -2    3.91    0.71
 -10  -3  -2    1.81    1.15
  10   3   3   49.13    4.47
 -10   3  -3   40.69    4.03
 -10  -3  -3   40.23    3.41
 -10   3  -3   45.10    2.79
 -10   3  -3   66.14    3.84
  10  -3   3   15.50    3.38
 -10   3  -3   12.56    4.76
 -10   3  -3   46.00    2.79
 -10  -3  -3   35.49    3.87
 -10  -3  -3   35.69    3.63
  10  -3   3   17.07    3.16
 -10   3  -3   47.66    2.42
  10   3   3   54.17    2.72
 -10   3  -3   56.68    3.39
 -10   3  -3   56.37    4.09
 -10   3  -3   60.32    3.49
  10   3   3   37.00    3.39
  10  -3   3   60.04    5.01
 -10  -3  -3   54.84    1.97
  10  -3   3   49.52    3.02
 -10  -3  -3   35.76    6.97
  10  -3   3   40.94    3.54
 -10  -3  -3   38.60    3.44
  10  -3   3   33.70    3.54
  10  -3   3   42.45    2.56
 -10  -3  -3   30.55    3.72
 -10   3  -4    3.00    0.64
 -10   3  -4    6.68    1.03
 -10   3  -4    4.50    0.98
 -10  -3  -4    3.48    2.21
  10  -3   4    3.29    1.30
 -10   3  -4    1.11    1.45
 -10  -3  -4    3.65    1.03
 -10   3  -4    5.48    0.85
  10   3   4    5.73    0.90
  10   3   4    4.22    0.62
 -10   3  -4    7.00    1.07
 -10   3  -4    5.88    0.93
  10   3   4    4.47    1.36
  10  -3   4    4.89    1.58
 -10  -3  -4    4.95    1.04
  10  -3   4    5.29    0.83
  10  -3   4    2.24    1.04
 -10  -3  -4    4.28    0.98
 -10   3  -4    3.65    1.14
 -10   3  -4    4.74    1.34
 -10  -3  -4    5.45    1.25
 -10   3  -4    5.40    1.51
 -10   3  -4    5.32    0.87
 -10  -3  -4    3.33    0.83
  10   3   5  154.02    4.88
  10   3   5  171.36    5.41
 -10   3  -5  229.23    5.25
 -10   3  -5  155.24    5.07
 -10  -3  -5  148.91    5.10
  10  -3   5  141.69    4.74
  10  -3   5   72.72    4.64
  10  -3   5  103.82    5.19
  10   3   5  140.35    4.73
 -10  -3  -5  141.60    5.42
 -10  -3  -5  121.30    5.66
 -10   3  -5  149.63    4.99
 -10  -3  -5  140.37    5.12
 -10   3  -5  160.02    4.71
 -10   3  -5  142.23    4.97
 -10   3  -5  238.84    5.33
 -10   3  -5  215.97    5.10
 -10   3  -6    2.28    0.34
 -10   3  -6    2.68    0.46
  10  -3   6    1.83    0.36
  10  -3   6    1.35    0.39
 -10  -3  -6    1.90    0.51
 -10   3  -6    1.62    0.40
 -10  -3  -6    1.76    0.54
 -10   3  -6    2.49    0.40
 -10  -3  -6    1.90    0.45
 -10   3  -6    1.49    0.43
 -10   3  -6    1.40    0.35
  10   3   6    1.71    0.42
  10   3   6    2.03    0.39
  10   3   7   23.89    1.04
  10   3   7   26.27    1.14
  10   3   7   21.30    1.02
  10  -3   7   19.50    1.02
  10  -3   7   21.20    0.92
 -10  -3  -7   26.91    1.29
 -10   3  -7   31.60    1.09
 -10   3  -7   24.77    1.12
 -10   3  -7   27.80    1.04
 -10   3  -7   31.71    1.04
  10   4  -9    1.92    0.24
  10  -4  -9    1.62    0.28
 -10  -4   8   27.24    1.81
  10   4  -8   18.41    1.14
  10  -4  -8   33.13    1.89
 -10   4   8   26.95    1.97
 -10   4   8   28.71    2.08
 -10   4   8   26.56    1.65
  10   4  -8   20.28    1.24
 -10   4   8   26.83    1.93
  10   4  -8   32.92    1.98
  10  -4  -8   28.17    1.62
  10   4  -7   18.06    2.35
 -10   4   7   29.98    2.46
  10   4  -7   25.63    2.36
  10   4  -7   15.89    2.18
  10   4  -7   14.49    2.14
  10   4  -7   24.64    1.53
  10   4  -7    9.44    1.28
  10   4  -7   10.03    1.54
  10  -4  -7   17.56    1.55
  10  -4  -7   26.95    2.86
  10   4  -7   30.28    1.75
 -10   4   7   29.77    2.74
 -10   4   7   27.87    2.65
 -10  -4   7   31.49    2.34
  10  -4  -7   27.96    1.99
  10   4  -7   41.58    3.04
  10   4  -6   20.00    2.93
 -10   4   6   25.88    2.83
  10   4  -6   22.91    2.68
  10   4  -6   18.92    2.83
  10   4  -6   24.60    1.63
 -10   4   6   26.76    2.58
  10   4  -6   14.62    2.58
  10  -4  -6   17.49    1.87
  10  -4  -6   21.39    3.11
 -10  -4   6   26.64    2.06
  10   4  -6   28.74    1.79
  10  -4  -6   26.08    2.16
 -10  -4   6   30.36    2.66
 -10  -4   6   37.59    2.55
  10  -4  -6   17.57    1.77
  10   4  -6   41.23    2.97
  10  -4  -5   11.65    4.19
 -10   4   5    9.82    1.55
  10   4  -5   10.85    2.40
 -10   4   5    7.24    3.23
  10  -4  -5   10.30    1.56
 -10  -4   5   13.82    1.99
 -10  -4   5   16.89    1.91
  10  -4  -5    9.83    1.35
  10   4  -5    8.29    2.20
  10   4  -5   12.68    1.25
  10   4  -5   18.30    3.83
  10   4  -5   13.78    2.70
 -10   4   5   11.01    3.19
  10  -4  -5    7.89    1.22
  10  -4  -4   50.49    9.48
  10   4  -4   40.22    4.42
  10   4  -4   54.37    2.46
  10  -4  -4   33.32    2.32
  10   4  -4   28.77    4.39
 -10  -4   4   35.96    4.51
 -10   4   4   28.73    5.43
 -10   4   4   33.40    2.23
  10  -4  -4   52.83    3.51
  10  -4  -4   37.70    3.28
 -10  -4   4   50.45    3.87
  10  -4  -4   25.00    3.76
  10   4  -4   49.11    5.03
 -10   4   4   58.51    8.18
  10  -4  -4   34.56    2.30
  10  -4  -4   31.11    2.32
  10  -4  -3   31.17    6.10
  10  -4  -3   45.47    9.04
 -10   4   3   50.09    9.94
  10   4  -3   18.50    3.59
  10  -4  -3   13.21    1.84
  10  -4  -3   23.29    1.73
 -10  -4   3   21.65    1.65
  10   4  -3   16.41    3.19
  10  -4  -3   45.86    4.44
 -10  -4   3   22.09    3.57
 -10   4   3   32.14    1.85
 -10   4   3   23.69    1.40
  10  -4  -3   34.31    3.02
  10  -4  -3   31.27    3.28
 -10  -4   3   31.64    2.76
  10  -4  -3   10.35    2.91
  10  -4  -3   22.91    2.06
  10   4  -3   34.11    4.73
  10  -4  -3   24.18    1.91
  10  -4  -3   21.38    1.64
 -10   4   2   98.00    9.58
 -10   4   2   57.51    2.14
  10   4  -2   45.51    3.94
  10  -4  -2   37.56    3.09
 -10  -4   2   62.73    3.05
 -10  -4   2   59.64    2.68
  10  -4  -2   64.80    3.00
 -10  -4   2   62.45    2.66
  10  -4  -2  106.22    6.86
 -10   4   2   63.24    2.29
  10   4  -2   59.35    3.39
 -10  -4   2   48.04    4.99
  10  -4  -2   52.52    4.06
 -10  -4   2  118.90    4.78
 -10  -4   2  164.19    6.34
  10  -4  -2   64.08    3.29
  10  -4  -2  116.61    6.35
  10  -4  -2   22.62    4.13
 -10  -4   2   69.16    3.18
  10   4  -2   81.54    6.62
  10   4  -2   98.77    7.85
  10   4  -1    0.87    1.22
 -10   4   1   -0.10    0.49
  10   4  -1    0.86    7.20
 -10   4   1   -0.17    0.80
  10  -4  -1    0.68    2.64
  10   4  -1    1.74    1.66
 -10   4   1   -0.16    0.80
  10   4  -1    0.68    0.36
 -10   4   1    0.28    0.23
 -10  -4   1    0.22    0.30
  10  -4  -1   -0.25    0.58
  10  -4  -1   -0.23    1.31
 -10  -4   1    0.12    0.33
 -10  -4   1    0.11    0.24
  10  -4  -1    0.14    1.12
 -10   4   1    0.23    0.25
 -10  -4   1    0.79    0.83
  10  -4  -1    0.59    0.77
 -10  -4   1   -0.06    0.32
 -10  -4   1   -0.58    1.35
 -10  -4   1    0.11    0.49
  10  -4  -1   -0.04    0.33
  10  -4  -1    0.10    1.22
 -10  -4   1   -0.22    0.85
  10  -4  -1   -0.14    0.70
  10  -4  -1    0.75    0.42
 -10   4   0   87.26    2.99
 -10   4   0   95.20    3.30
  10   4   0   78.99    2.97
 -10  -4   0   89.00    4.07
  10  -4   0   55.61    7.47
 -10  -4   0   80.31    3.23
  10   4   0  107.55    6.02
  10   4   0   88.87    5.74
 -10   4   0   77.57    5.76
  10   4   0  148.19    8.29
 -10   4   0  102.31    6.56
 -10   4   0   86.55    3.17
 -10   4   0   81.68    2.74
  10  -4   0   60.47    5.80
 -10  -4   0   98.64    3.65
 -10  -4   0   78.76    7.56
 -10  -4   0   97.25    4.73
 -10  -4   0   82.72    2.73
  10  -4   0  110.74    4.09
  10  -4   0   94.61    3.94
 -10  -4   0   69.91    4.60
 -10   4   0  107.14    6.98
 -10   4  -1  102.32    7.36
  10   4   1  107.19    5.47
  10   4   1  152.42    6.78
 -10   4  -1   74.83    6.51
 -10   4  -1  117.50    7.02
 -10   4  -1  109.72    4.42
  10  -4   1   60.06    7.79
 -10  -4  -1  104.23    4.66
 -10  -4  -1   79.01    6.72
 -10   4  -1   90.58    3.48
 -10   4  -1  133.45    5.42
 -10   4  -1   95.43    3.79
 -10  -4  -1  111.65    3.50
  10  -4   1   83.73    5.45
 -10  -4  -1   68.37    4.86
 -10  -4  -1   86.40    7.46
  10  -4   1  106.55    4.84
  10  -4   1  139.25    4.53
 -10  -4  -1  113.53    3.63
  10  -4   1   40.00    4.71
 -10  -4  -1   86.99    5.72
 -10  -4  -1   62.35    5.08
 -10   4  -2  155.10    9.05
 -10   4  -2  285.23    9.37
 -10   4  -2  151.77    5.51
 -10  -4  -2   98.93    7.74
  10   4   2  164.94    5.22
 -10   4  -2  194.48    6.84
 -10   4  -2  330.96   11.23
 -10   4  -2  237.78    7.97
 -10  -4  -2  161.43    4.78
 -10  -4  -2  122.63    7.25
 -10  -4  -2  126.10    8.11
 -10  -4  -2  198.56    4.97
  10  -4   2  176.32    6.74
 -10  -4  -2  143.37    4.94
  10  -4   2   88.47    7.34
 -10  -4  -2  181.16    9.26
  10   4   2  179.40    8.75
 -10   4  -2  143.23    9.59
 -10   4  -3   -0.13    0.67
 -10   4  -3   -0.51    1.29
 -10   4  -3    0.12    0.66
 -10   4  -3    0.09    0.41
 -10  -4  -3   -0.11    0.88
 -10  -4  -3    0.21    0.69
  10   4   3   -0.04    0.33
 -10   4  -3   -0.13    0.74
 -10   4  -3   -0.09    1.29
 -10   4  -3   -0.22    0.98
 -10   4  -3    0.05    0.64
 -10  -4  -3    0.82    0.86
 -10  -4  -3    0.06    0.34
 -10  -4  -3    0.47    0.58
  10  -4   3   -0.16    0.55
  10  -4   3    0.10    0.64
  10  -4   3    0.21    1.45
  10   4   3    0.12    0.51
 -10   4  -4   91.04    3.61
 -10   4  -4   90.69    4.25
  10  -4   4   57.78    5.21
 -10  -4  -4   80.76    4.82
 -10  -4  -4   91.14    4.91
 -10   4  -4  136.55    4.67
 -10   4  -4  119.87    4.73
 -10  -4  -4  110.10    4.87
 -10  -4  -4  129.17    3.72
  10  -4   4   99.10    3.50
  10  -4   4   39.63    4.31
  10  -4   4   71.56    4.46
 -10  -4  -4  100.44    4.72
  10  -4   4  101.13    3.77
 -10   4  -4  125.03    4.30
  10   4   4  105.57    3.55
 -10   4  -4  118.55    4.26
  10   4   4  127.89    4.34
  10   4   4  106.62    7.62
 -10   4  -5    2.24    0.50
 -10   4  -5    1.42    0.40
 -10   4  -5    1.28    0.42
 -10   4  -5    1.74    0.43
 -10   4  -5    2.22    0.51
  10  -4   5    1.12    0.29
  10  -4   5    0.70    0.38
 -10  -4  -5    1.37    0.56
 -10   4  -5    1.50    0.45
 -10   4  -5    1.10    0.42
  10   4   5    1.54    0.44
 -10   4  -5    1.58    0.36
  10   4   5    1.51    0.36
 -10   4  -6   39.78    1.33
 -10   4  -6   35.93    1.34
 -10   4  -6   32.33    1.49
 -10  -4  -6   37.57    2.00
  10  -4   6   24.82    1.46
  10  -4   6   24.39    1.23
  10  -4   6   26.65    1.13
 -10   4  -6   42.02    1.52
 -10   4  -6   25.78    1.36
  10   4   6   31.24    1.30
  10   4   6   36.71    1.57
 -10  -4  -6   35.58    1.79
  10   4   7    1.06    0.15
  10  -4   7    1.07    0.19
 -10   4  -7    0.90    0.11
 -10  -4  -7    1.28    0.25
 -10  -4  -7    1.47    0.24
 -10   4  -7    1.59    0.20
  10  -5  -8   -0.02    0.26
 -10  -5   8    0.10    0.15
  10   5  -8    0.13    0.20
  10   5  -7    8.60    1.45
  10   5  -7   11.99    1.79
 -10   5   7   28.79    1.63
  10   5  -7   27.80    1.46
  10  -5  -7   31.97    1.94
  10   5  -7   25.68    1.25
 -10   5   7   32.72    2.38
 -10   5   7   32.79    2.40
  10   5  -7   11.06    1.17
  10   5  -7   12.14    1.80
  10   5  -7   11.29    1.34
  10  -5  -7   20.47    1.55
  10  -5  -7   23.10    2.41
  10  -5  -7   31.43    1.97
  10  -5  -7   30.49    1.99
  10  -5  -7   27.66    1.91
 -10  -5   7   26.47    1.75
  10   5  -7   38.94    2.42
  10   5  -6   -0.09    0.62
  10   5  -6    0.10    0.72
  10  -5  -6   -0.13    0.47
  10  -5  -6    0.04    0.70
  10  -5  -6    0.20    0.92
  10  -5  -6   -0.25    1.08
  10   5  -6    0.17    0.33
  10   5  -6   -0.29    0.57
 -10  -5   6   -0.06    0.37
 -10  -5   6   -0.06    0.61
 -10   5   6   -0.32    0.70
  10   5  -6    0.09    0.68
  10   5  -6   -0.44    0.76
  10   5  -6    0.09    0.73
  10   5  -5    2.04    1.26
  10   5  -5    2.69    1.32
 -10   5   5    4.87    1.03
  10   5  -5    3.61    1.47
  10   5  -5    2.75    1.35
  10  -5  -5    5.49    0.99
  10  -5  -5    4.10    1.15
  10  -5  -5    4.32    1.14
 -10  -5   5    7.76    0.94
  10  -5  -5    4.43    1.30
  10   5  -5    5.75    0.82
 -10  -5   5    4.13    0.76
  10  -5  -5    4.89    1.01
 -10  -5   5    3.85    1.07
  10  -5  -5    3.38    1.00
  10   5  -5    7.20    1.27
  10   5  -4    3.61    1.73
  10  -5  -4    4.63    3.23
 -10   5   4    5.18    3.17
 -10  -5   4    3.84    0.89
 -10  -5   4    3.65    0.69
  10  -5  -4    2.44    0.70
 -10  -5   4    2.58    0.65
  10   5  -4    2.23    1.49
 -10   5   4    3.53    1.99
  10  -5  -4    4.28    1.13
  10  -5  -4    3.45    1.27
  10  -5  -4    3.03    1.61
 -10  -5   4    4.01    0.81
  10  -5  -4    2.74    1.04
 -10  -5   4    0.67    2.02
 -10  -5   4    2.43    0.78
  10  -5  -4    3.31    1.05
 -10   5   3  210.00   15.10
  10   5  -3  108.75    7.99
 -10  -5   3  134.12    4.65
 -10  -5   3  141.52    5.57
  10  -5  -3  133.05    5.05
 -10  -5   3  132.14    4.58
  10  -5  -3  139.80    6.12
 -10   5   3  179.46    5.16
  10  -5  -3  241.59    8.58
  10  -5  -3  220.11    9.46
  10  -5  -3  102.94    4.80
 -10  -5   3   72.08   12.07
  10  -5  -3   64.32    6.91
 -10  -5   3  215.18    6.19
 -10  -5   3  223.74    6.76
  10  -5  -3  132.48    5.26
  10  -5  -3  125.79    8.11
 -10  -5   3  137.20    5.07
  10   5  -3  198.38   10.38
  10   5  -3  160.51    8.76
  10   5  -2   14.92    2.40
 -10  -5   2   25.05    2.09
 -10  -5   2   24.72    1.61
 -10  -5   2   27.04    1.56
  10  -5  -2   40.04    4.04
 -10   5   2   28.83    1.39
  10   5  -2   28.46    4.00
 -10   5   2   35.50    5.39
  10   5  -2   32.52    4.37
  10  -5  -2   29.11    3.23
  10  -5  -2   20.61    2.34
  10  -5  -2   14.23    2.51
 -10  -5   2   32.65    2.16
 -10  -5   2   51.79    3.60
 -10  -5   2   25.13    1.47
  10  -5  -2   25.70    1.96
  10  -5  -2   47.45    4.54
  10  -5  -2   16.02    3.24
  10  -5  -2   47.09    9.44
 -10   5   2   29.57    4.60
 -10   5   1   30.94    1.39
 -10   5   1   32.25    1.60
  10  -5  -1   36.55    4.46
 -10  -5   1   27.44    1.70
 -10  -5   1   28.51    2.25
 -10  -5   1   26.45    1.48
  10  -5  -1   42.80    4.13
 -10   5   1   34.44    1.79
  10   5  -1   25.47    1.76
  10   5  -1   24.90    4.56
  10   5  -1   35.18    5.36
  10   5  -1   75.52   11.02
 -10   5   1   28.78    3.66
  10  -5  -1   23.20    2.24
  10  -5  -1   23.04    2.70
 -10  -5   1   20.01    4.53
  10  -5  -1   17.70    2.19
 -10  -5   1   63.75    4.83
 -10  -5   1   36.69    2.48
 -10  -5   1   28.29    1.46
  10  -5  -1   29.85    2.03
  10  -5  -1   29.06    2.81
 -10   5   1   31.38    3.74
  10  -5  -1   40.90    9.17
 -10   5   1   31.01    3.97
  10  -5  -1   27.31    3.44
  10  -5  -1   11.47    3.03
 -10  -5   1   16.97    2.74
  10   5   0   14.19    1.14
 -10   5   0   17.61    1.14
 -10   5   0   17.21    1.26
 -10  -5   0   16.63    1.83
  10  -5   0   14.23    3.57
 -10  -5   0   12.40    2.45
  10  -5   0   20.15    3.05
 -10   5   0   16.82    1.22
  10  -5   0   14.83    3.01
 -10  -5   0   10.50    2.21
 -10  -5   0   17.13    1.52
 -10  -5   0   16.55    1.94
 -10  -5   0   14.72    0.98
  10  -5   0   19.82    1.64
  10  -5   0   13.62    1.75
  10  -5   0   15.74    1.44
 -10  -5   0   12.61    3.51
 -10  -5   0   19.81    1.36
 -10   5   0   13.08    2.47
  10  -5   0   31.27    8.26
 -10   5   0   15.85    2.66
 -10   5   0   12.34    2.51
  10   5   0   15.79    2.25
  10   5   0   28.83    3.70
 -10   5   0    8.28    2.07
  10  -5   1   74.71   14.01
 -10   5  -1   62.49    5.25
 -10   5  -1   63.04    2.96
  10  -5   1   53.02    6.50
 -10  -5  -1   27.58    3.24
 -10  -5  -1   43.93    4.81
 -10   5  -1   52.69    2.19
 -10   5  -1   67.72    3.42
 -10   5  -1   57.89    2.53
 -10  -5  -1   70.82    2.68
 -10  -5  -1   53.94    3.16
 -10  -5  -1   50.66    5.89
  10  -5   1   77.54    3.28
 -10  -5  -1   62.90    2.55
  10  -5   1   32.63    3.83
  10  -5   1   51.45    5.92
 -10  -5  -1   58.50    5.13
  10  -5   1    5.40    2.45
 -10   5  -1   47.26    5.31
  10   5   1   54.89    3.82
  10   5   1   82.06    4.88
 -10   5  -2    0.47    0.74
 -10   5  -2    0.70    0.29
 -10   5  -2    0.79    0.45
  10  -5   2    0.49    1.55
 -10  -5  -2    0.62    1.02
 -10  -5  -2   -0.10    0.65
 -10   5  -2    0.55    0.47
 -10   5  -2    0.07    0.87
 -10   5  -2    1.15    0.72
 -10  -5  -2    1.47    1.28
  10  -5   2    0.11    0.55
 -10  -5  -2    0.78    0.34
 -10  -5  -2    0.77    0.63
 -10  -5  -2    1.33    0.45
  10  -5   2    1.25    0.71
 -10  -5  -2    1.24    0.96
  10  -5   2    0.60    0.74
  10  -5   2   -0.15    1.11
  10   5   2    1.80    0.92
 -10   5  -3  126.85    4.27
 -10   5  -3  233.15    7.86
 -10   5  -3  128.36    5.05
 -10  -5  -3   86.08    5.43
 -10   5  -3  292.72    9.56
 -10   5  -3  199.29    6.60
 -10  -5  -3  152.76    6.91
 -10  -5  -3  195.24    4.49
 -10  -5  -3  158.98    6.68
 -10   5  -3  174.52    5.10
  10  -5   3  107.13    5.76
 -10   5  -3  166.65    5.54
 -10   5  -4    9.96    0.93
  10   5   4    8.53    0.80
 -10   5  -4   12.04    1.24
 -10   5  -4   10.75    1.05
 -10  -5  -4    9.70    0.88
 -10  -5  -4    9.31    1.33
  10  -5   4    6.75    1.07
  10  -5   4    3.80    1.07
  10  -5   4    7.72    0.88
 -10  -5  -4    7.16    1.22
 -10   5  -4    6.70    0.67
 -10   5  -4   11.30    1.13
 -10   5  -4    8.74    0.97
  10   5   5   21.77    1.15
 -10   5  -5   21.41    1.05
 -10  -5  -5   25.55    1.12
  10  -5   5   11.99    1.13
  10  -5   5   15.95    1.27
 -10  -5  -5   22.26    1.55
 -10  -5  -5   18.58    1.29
 -10  -5  -5   22.25    1.61
 -10  -5  -5   21.98    1.71
 -10   5  -5   19.07    1.24
 -10   5  -5   31.47    1.39
 -10   5  -5   27.51    1.27
 -10   5  -5   16.81    1.09
 -10   5  -5   23.09    1.24
 -10   5  -6    0.58    0.15
 -10   5  -6    0.42    0.18
 -10   5  -6    0.55    0.15
 -10   5  -6    0.46    0.19
 -10  -5  -6    0.52    0.26
  10  -5   6    0.33    0.13
 -10  -6   7    0.41    0.24
  10  -6  -7    0.14    0.34
  10  -6  -7    0.73    0.31
  10  -6  -7    0.17    0.41
  10   6  -7    0.18    0.35
 -10  -6   7    0.16    0.24
  10   6  -7   -0.03    0.24
  10  -6  -7    0.26    0.31
 -10   6   6   68.47    3.31
  10  -6  -6   46.84    2.55
  10  -6  -6   38.34    3.44
 -10  -6   6   56.97    1.98
  10  -6  -6   59.96    2.67
  10  -6  -6   57.52    2.84
  10   6  -6   15.79    2.15
  10   6  -6   11.80    1.81
 -10  -6   6   51.40    2.35
  10   6  -6   82.53    3.09
  10   6  -6   25.40    2.45
  10   6  -6   22.73    2.41
  10   6  -6   19.72    2.23
  10   6  -5    1.02    0.76
  10   6  -5   -0.40    0.85
  10  -6  -5    0.77    0.89
 -10  -6   5    0.89    0.41
  10  -6  -5    0.74    0.53
  10  -6  -5    0.49    0.73
 -10  -6   5    0.84    0.42
  10   6  -5    1.38    0.56
  10   6  -5    0.91    0.80
 -10   6   5    1.44    0.69
  10   6  -5   -0.28    0.83
  10  -6  -4   12.23    1.94
  10  -6  -4    8.73    2.40
 -10  -6   4   20.05    1.70
  10  -6  -4   17.66    1.65
  10   6  -4   20.98    1.62
 -10  -6   4   15.69    1.26
 -10   6   4   17.02    1.48
  10   6  -4    6.49    1.78
  10  -6  -4   17.85    1.86
  10  -6  -4   15.69    2.05
  10  -6  -3    1.78    0.51
  10  -6  -3    4.01    1.31
 -10  -6   3    2.88    0.55
 -10  -6   3    4.37    1.00
  10  -6  -3    3.97    1.35
  10  -6  -3    1.54    1.25
 -10  -6   3    3.88    0.78
  10  -6  -3    3.54    1.46
  10   6  -3    0.75    1.01
 -10   6   3    3.69    0.60
  10  -6  -3    2.14    0.95
 -10  -6   3    3.16    0.58
 -10  -6   2   10.70    1.63
 -10   6   2    9.66    2.10
  10   6  -2   12.39    2.76
  10   6  -2   15.09    3.25
 -10   6   2   13.99    1.05
  10  -6  -2   12.48    1.78
 -10  -6   2   13.40    2.20
  10  -6  -2   10.67    1.49
  10  -6  -2   11.24    2.51
  10  -6  -2    9.32    1.84
 -10  -6   2   17.34    1.58
 -10  -6   2   12.19    0.95
  10  -6  -2   23.36    3.46
 -10  -6   2   11.69    4.44
  10  -6  -2   10.29    2.28
 -10   6   2   11.70    2.25
  10  -6  -2   13.40    4.91
 -10   6   2   13.20    2.55
 -10   6   1   53.29    1.98
 -10  -6   1   34.26    2.93
 -10   6   1   60.38    2.23
 -10  -6   1   37.91    3.37
 -10   6   1   40.31    4.19
 -10   6   1   43.81    4.32
  10  -6  -1   56.46   10.17
 -10  -6   1   42.62    4.19
  10  -6  -1   47.54    3.29
 -10  -6   1   29.44    5.45
  10  -6  -1   29.66    3.97
  10  -6  -1   40.92    3.01
 -10  -6   1   65.54    3.69
 -10  -6   1   53.73    3.05
 -10  -6   1   44.91    1.87
  10  -6  -1   31.03    2.84
  10  -6  -1   46.14    2.76
 -10  -6   1   51.49    2.26
  10  -6  -1   41.12    3.96
  10  -6  -1   32.43    4.30
 -10   6   1   29.56    3.85
  10   6  -1   46.79    3.88
  10   6  -1   33.86    4.38
  10   6  -1   72.75    7.06
 -10   6   0  181.15    4.80
 -10   6   0  170.06    4.22
 -10  -6   0  124.49    6.62
 -10   6   0  116.82    7.72
 -10   6   0  139.54    7.55
 -10   6   0  130.41    7.59
 -10  -6   0  136.46    7.69
  10  -6   0  124.58    5.56
  10  -6   0   42.32    5.40
 -10  -6   0  179.00    5.23
  10  -6   0  107.50    3.60
 -10  -6   0  134.89    5.88
 -10  -6   0  113.11    9.63
  10  -6   0  111.61    5.69
  10  -6   0  127.04    4.31
 -10  -6   0  145.70    4.40
  10  -6   0  165.77    5.23
  10  -6   0  136.24    8.33
  10  -6   0   55.06    6.20
 -10   6   0   94.89    7.47
  10   6   0  221.07    9.15
 -10   6  -1    0.18    0.93
  10   6   1    2.74    1.13
 -10   6  -1    1.15    0.44
 -10  -6  -1    1.29    1.03
  10  -6   1    2.05    0.72
  10  -6   1   -0.11    0.63
 -10  -6  -1    2.30    0.53
  10  -6   1    1.44    0.77
 -10  -6  -1    1.10    0.96
  10  -6   1    1.12    0.55
 -10  -6  -1    1.26    0.88
 -10  -6  -1    1.46    0.49
 -10   6  -1    1.80    0.44
 -10   6  -1    2.20    0.57
 -10  -6  -1    2.84    1.11
  10  -6   1    1.20    1.31
 -10   6  -1    0.67    0.85
 -10   6  -2   37.42    2.17
 -10   6  -2   33.48    1.69
 -10  -6  -2   40.00    1.79
  10  -6   2   32.37    2.38
  10  -6   2   25.92    2.49
 -10  -6  -2   47.12    1.90
 -10  -6  -2   33.03    2.97
 -10   6  -2   28.27    1.44
 -10  -6  -2   19.40    2.60
 -10  -6  -2   20.07    2.26
  10  -6   2   24.95    2.01
 -10   6  -2   33.90    1.90
 -10   6  -2   42.34    2.27
 -10   6  -3    6.27    0.78
 -10   6  -3    9.17    1.00
 -10  -6  -3    5.76    1.09
 -10   6  -3    7.79    0.93
 -10   6  -3    6.49    0.70
 -10  -6  -3    7.00    1.32
 -10  -6  -3    9.45    0.81
 -10  -6  -3    6.47    0.97
 -10  -6  -3    5.26    1.11
  10  -6   3    5.88    0.87
 -10   6  -3    5.88    0.61
 -10   6  -3    7.19    0.81
  10  -6   3    5.14    0.87
  10  -6   3    2.77    1.10
 -10  -6  -4   41.32    1.69
  10  -6   4   31.94    1.84
  10  -6   4   19.40    1.67
  10  -6   4   28.17    1.69
 -10   6  -4   29.64    1.60
 -10   6  -4   37.90    1.60
 -10   6  -4   31.79    1.33
 -10  -6  -4   35.09    1.87
  10  -6   4   29.18    1.52
 -10  -6  -4   37.74    2.27
 -10   6  -4   33.19    1.42
 -10   6  -4   37.69    1.59
  10   6   4   32.87    1.36
 -10  -6  -5    0.11    0.19
 -10   6  -5    0.05    0.12
 -10  -6  -5    0.17    0.19
  10  -6   5   -0.07    0.10
 -10   6  -5    0.03    0.15
 -10   6  -5    0.03    0.11
 -10   6  -5    0.21    0.11
 -10   6  -5    0.04    0.15
 -10   6  -5   -0.06    0.16
 -10  -6  -6   27.88    0.93
 -10   6  -6   27.63    0.81
  10  -7  -6    2.61    0.44
  10  -7  -6    2.43    0.50
  10   7  -6    3.29    0.35
  10  -7  -6    2.14    0.41
  10  -7  -6    2.02    0.51
 -10  -7   5   36.69    1.34
  10  -7  -5   35.44    1.82
  10   7  -5    5.03    1.16
 -10  -7   5   37.52    1.43
  10  -7  -5   25.28    1.59
  10   7  -5    7.60    1.13
  10   7  -5    6.87    1.18
  10   7  -5    6.95    1.16
  10  -7  -4   11.74    1.63
 -10  -7   4   18.36    1.03
  10  -7  -4   18.67    1.47
  10  -7  -4   16.04    1.82
  10   7  -4    4.30    1.30
 -10  -7   4   17.68    1.07
  10   7  -4    5.42    1.16
  10   7  -4    4.33    1.16
  10  -7  -4   11.56    1.34
  10   7  -3    7.18    1.42
  10  -7  -3   21.58    1.72
  10  -7  -3   28.67    1.84
  10  -7  -3   21.38    1.95
  10  -7  -3   19.07    2.48
 -10  -7   3   39.66    2.77
 -10  -7   3   27.91    1.85
 -10  -7   3   25.74    1.24
  10   7  -2    0.07    0.49
  10  -7  -2    0.55    0.36
  10  -7  -2    0.11    0.88
 -10  -7   2    0.45    0.58
 -10  -7   2    0.37    0.47
 -10  -7   2    0.33    0.26
 -10  -7   2    0.36    0.31
  10  -7  -2    0.24    0.55
  10  -7  -2    0.61    0.44
  10  -7  -2    0.88    0.41
 -10  -7   1   30.09    2.94
  10  -7  -1   34.76    2.28
  10  -7  -1   22.63    2.51
  10  -7  -1   33.59    1.78
 -10  -7   1   37.40    1.71
  10  -7  -1   40.83    2.21
  10  -7  -1   19.83    3.09
  10  -7  -1   34.25    2.07
 -10  -7   1   47.71    2.31
 -10  -7   1   39.35    2.64
 -10  -7   1   35.34    1.49
  10  -7   0    2.54    1.25
  10  -7   0    7.90    0.59
 -10  -7   0    7.38    1.26
  10  -7   0    5.54    1.20
 -10  -7   0    8.06    0.79
 -10  -7   0   11.52    0.99
  10  -7   0    8.56    1.13
 -10  -7   0    7.18    1.54
 -10   7   0   13.47    0.94
 -10   7   0   12.26    0.82
  10  -7   0    5.72    1.67
  10  -7   1   23.45    2.19
 -10  -7  -1   21.35    2.26
  10  -7   1   19.68    2.15
  10  -7   1   26.99    1.21
 -10  -7  -1   43.74    1.77
 -10   7  -1   43.82    1.82
 -10   7  -1   38.09    1.49
  10  -7   1   16.79    2.70
  10  -7   1   30.11    2.04
 -10  -7  -1   22.60    2.72
 -10  -7  -1   38.35    1.70
  10  -7   2   19.66    1.51
 -10  -7  -2   19.10    2.04
  10  -7   2   19.91    1.56
  10  -7   2   17.32    0.91
 -10  -7  -2   27.81    1.32
 -10  -7  -2   14.33    1.56
  10  -7   2   13.94    1.35
 -10   7  -2   26.08    1.21
 -10   7  -2   21.41    1.02
 -10   7  -2   22.62    1.12
  10  -7   2   12.29    1.78
 -10  -7  -3   46.13    1.58
  10  -7   3   29.70    1.19
 -10  -7  -3   30.17    1.87
  10  -7   3   28.39    1.59
 -10   7  -3   36.03    1.35
 -10   7  -3   32.86    1.16
 -10   7  -3   23.20    1.33
 -10   7  -3   40.17    1.43
 -10   7  -3   40.88    1.57
 -10   7  -3   31.32    1.23
 -10  -7  -3   44.18    1.83
  10  -7   3   33.25    1.79
 -10  -7  -4    2.22    0.35
 -10  -7  -4    2.07    9.51
  10  -7   4    1.75    0.22
  10  -7   4    0.94    0.22
  10  -7   4    1.61    0.27
 -10   7  -4    0.99    0.19
 -10   7  -4    1.89    0.23
 -10   7  -4    1.50    0.20
 -10   7  -4    2.18    0.25
 -10   7  -4    2.04    0.28
 -10   7  -4    1.61    0.27
 -10   7  -5   22.16    0.70
 -10   7  -5   15.97    0.58
 -10  -7  -5   19.90    0.75
 -10  -7  -5   21.23    0.72
  10  -7   5   17.11    0.56
  10  -8  -5    0.19    0.14
  10  -8  -4   17.52    0.99
  10  -8  -4   20.81    1.19
  10  -8  -4   18.21    1.28
 -10  -8   4   18.56    0.94
  10  -8  -3    1.49    0.34
  10  -8  -3    1.96    0.46
  10  -8  -3    0.47    0.55
  10  -8  -3    1.91    0.50
 -10  -8   3    1.74    0.41
 -10  -8   3    1.20    0.40
 -10  -8   3    1.72    0.31
  10  -8  -2   45.24    2.07
  10  -8  -2   24.58    2.67
  10  -8  -2   42.41    1.97
 -10  -8   2   43.68    1.77
 -10  -8   2   30.58    2.00
  10  -8  -1    8.93    0.81
 -10  -8   1   10.48    0.78
  10  -8  -1    8.88    0.69
 -10  -8   1    8.58    0.99
  10  -8   0    4.25    0.82
  10  -8   0    5.37    1.03
 -10  -8   0    8.91    0.70
 -10  -8   0    7.20    0.61
  10  -8   0    5.92    0.69
 -10   8   0    8.19    0.60
 -10   8  -1    4.34    0.39
  10  -8   1    3.17    0.59
  10  -8   1    3.51    0.53
 -10  -8  -1    4.87    0.52
 -10   8  -2   48.75    1.46
 -10  -8  -2   52.17    1.58
  10  -8   2   33.53    1.37
 -10  -8  -2   46.90    1.79
 -10  -8  -2   44.67    2.07
  10  -8   2   29.78    1.53
  10  -8   3    0.52    0.11
 -10   8  -3    0.42    0.13
  10  -8   3    0.64    0.16
 -10  -8  -3    0.56    0.23
 -10  -8  -3    0.77    0.24
  10  -9  -2    5.65    0.47
 -10  -9   2    6.97    0.39
 -10  -9   1   16.94    0.67
  10  -9  -1   13.88    0.65
  10  -9   0    2.06    0.28
 -10  -9   0    2.31    0.33
 -10  -9   0    2.50    0.29
  10  -9   1   15.58    0.67
 -10  -9  -1   22.38    0.71
  10  -9   1   16.10    0.69
  10  -9   1   13.86    0.58
 -10  -9  -1   23.34    0.84
 -11   0   9   -0.02    0.18
 -11   0   9   -0.24    0.46
  11   0  -9    0.14    0.21
  11   0  -9   -0.39    0.61
  11   0  -8   -1.01    1.34
 -11   0   8    0.73    0.47
 -11   0   8    1.00    0.74
  11   0  -8    0.54    0.51
  11   0  -8    1.27    0.40
 -11   0   8    0.89    0.44
 -11   0   8    0.75    0.39
 -11   0   7    0.06    0.34
 -11   0   7    0.06    0.51
  11   0  -7   -0.06    0.23
 -11   0   7    0.05    0.44
 -11   0   7    0.16    0.47
  11   0  -7   -0.05    0.34
  11   0  -7   -0.15    0.53
  11   0  -7    0.60    0.48
 -11   0   7    0.14    0.40
  11   0  -6  113.81   12.72
 -11   0   6  150.02   11.39
  11   0  -6  123.79    3.87
 -11   0   6  144.71    5.43
  11   0  -6   91.36    5.44
  11   0  -6  134.50    7.40
 -11   0   6  157.18    5.99
  11   0  -6  145.00    4.94
 -11   0   6  176.37    7.47
  11   0  -6  106.75    4.65
 -11   0   6   66.83    7.10
 -11   0   6   85.98    6.01
 -11   0   6   79.28    4.87
 -11   0   6   75.56    4.64
 -11   0   5    0.10    0.93
 -11   0   5    0.12    0.32
  11   0  -5   -0.14    1.24
  11   0  -5   -0.23    0.47
 -11   0   5    0.14    0.34
 -11   0   5    0.29    0.53
  11   0  -5   -0.23    0.71
 -11   0   5   -0.17    0.74
  11   0  -5    0.20    0.41
  11   0  -5   -0.23    0.87
 -11   0   5    0.47    0.65
  11   0  -5    0.41    0.62
  11   0  -5    0.06    0.43
 -11   0   5    0.20    0.60
  11   0  -4   73.08    9.65
 -11   0   4  126.24   11.36
  11   0  -4  106.27    3.60
  11   0  -4  105.82    6.98
 -11   0   4  119.69    5.47
  11   0  -4  100.79    4.15
 -11   0   4  128.89    6.38
  11   0  -4   94.69    6.31
 -11   0   4   46.04    5.39
  11   0  -4   86.97    3.67
  11   0  -4   97.29    6.05
  11   0  -4   77.94    5.38
 -11   0   3   -0.24    1.62
 -11   0   3    0.40    2.78
  11   0  -3   -0.08    0.58
 -11   0   3    0.29    0.27
  11   0  -3   -0.25    0.97
  11   0  -3    1.32    0.62
 -11   0   3   -0.27    1.56
 -11   0   3    0.11    0.33
  11   0  -3   -0.15    1.15
 -11   0   3    0.04    0.41
 -11   0   2  118.69    4.25
  11   0  -2  126.03    8.92
  11   0  -2  196.87    6.40
 -11   0   2  214.34   10.28
 -11   0   2  198.98   10.24
 -11   0   2  191.31    8.32
 -11   0   2  161.38    4.79
  11   0  -2  151.96    5.32
 -11   0   1    0.22    0.19
 -11   0   1    0.27    0.22
  11   0  -1   -0.10    0.48
  11   0  -1   -0.12    0.30
  11   0  -1    0.13    0.25
  11   0  -1    0.21    0.33
 -11   0   1    0.10    0.48
 -11   0   1   -0.17    0.61
 -11   0   1    0.32    0.43
  11   0  -1    0.30    0.28
 -11   0   0  740.48   14.61
 -11   0   0  612.23   14.22
  11   0   0  701.67   19.16
  11   0   0  543.42   16.13
 -11   0   0  706.31   18.93
 -11   0   0  549.07   14.01
 -11   0   0  659.57   17.62
 -11   0   0  560.63   16.14
 -11   0  -1   -0.09    0.53
 -11   0  -1    0.33    0.50
 -11   0  -1   -0.49    0.92
  11   0   1    0.19    0.39
 -11   0  -1   -0.35    0.84
 -11   0  -1    0.11    0.16
 -11   0  -1    0.35    0.20
  11   0   1    0.17    0.24
 -11   0  -1   -0.01    0.17
 -11   0  -1    0.54    0.23
 -11   0  -1    0.05    0.18
 -11   0  -1    0.14    0.18
 -11   0  -2  276.89    9.69
 -11   0  -2  194.79    7.84
 -11   0  -2  222.93    5.67
  11   0   2  225.17    6.33
  11   0   2  248.71    6.58
 -11   0  -2  248.32    5.93
 -11   0  -2  245.27    5.81
  11   0   2  270.09   10.82
  11   0   2  203.29    6.10
 -11   0  -2  226.57    6.62
 -11   0  -2  230.22    5.70
 -11   0  -2  196.40    5.48
  11   0   2  198.83    6.24
 -11   0  -2  254.10    6.95
 -11   0  -2  190.39    9.25
  11   0   2  228.73    9.21
 -11   0  -2  195.52    8.62
 -11   0  -2  235.40    6.52
 -11   0  -2  228.16    6.80
 -11   0  -3    0.47    0.64
 -11   0  -3    0.07    0.37
 -11   0  -3    0.09    0.16
 -11   0  -3    0.41    0.20
 -11   0  -3    0.64    0.23
  11   0   3    0.05    0.25
 -11   0  -3    0.05    0.28
  11   0   3    0.38    0.73
  11   0   3    0.30    0.32
 -11   0  -3    0.20    0.31
 -11   0  -3    0.11    0.33
  11   0   3    0.43    0.30
 -11   0  -3    0.65    0.41
  11   0   3   -0.10    0.40
 -11   0  -3    0.23    0.33
 -11   0  -3    0.04    0.33
 -11   0  -4  122.16    6.71
 -11   0  -4   78.15    4.53
 -11   0  -4   93.76    3.38
  11   0   4   89.52    3.93
  11   0   4   95.52    3.67
 -11   0  -4  128.16    3.54
  11   0   4  104.25    7.03
  11   0   4   91.06    3.68
 -11   0  -4   65.04    6.42
  11   0   4   91.47    6.00
  11   0   4   99.54    3.54
 -11   0  -4   76.56    3.68
 -11   0  -4   90.04    2.92
 -11   0  -4   99.65    3.72
 -11   0  -5   -0.06    0.28
 -11   0  -5    0.10    0.20
 -11   0  -5    0.52    0.34
  11   0   5    0.02    0.21
  11   0   5    0.04    0.20
 -11   0  -5    0.04    0.16
  11   0   5    0.28    0.29
 -11   0  -6   42.27    2.06
  11   0   6   46.89    2.17
  11   0   6   42.96    1.81
 -11   0  -7    0.03    0.14
  11   0   7    0.06    0.10
  11   0   8    0.67    0.09
  11  -1  -9   17.58    1.33
  11   1  -9   14.28    1.44
  11  -1  -9   11.88    1.40
 -11  -1   9   20.10    1.45
 -11   1   9   21.59    1.49
  11   1  -9   19.94    0.96
 -11  -1   9   13.24    0.83
 -11   1   8    0.44    0.34
  11   1  -8    0.56    0.60
 -11   1   8    0.33    0.35
 -11  -1   8    0.72    0.43
 -11   1   8    0.39    0.53
  11   1  -8    0.77    0.32
 -11   1   8    0.50    0.32
 -11  -1   8    0.45    0.27
  11  -1  -8   -0.37    0.92
  11  -1  -8   -0.27    1.05
 -11   1   8    0.05    0.49
 -11   1   8    0.46    0.39
  11  -1  -8    0.58    0.32
  11   1  -8   -0.08    0.52
  11  -1  -8    0.43    0.57
  11   1  -8    1.17    0.46
 -11   1   7   12.90    2.33
  11   1  -7   16.49    2.41
  11  -1  -7   21.73    3.02
 -11  -1   7   24.12    2.36
 -11   1   7   20.87    1.73
  11   1  -7   22.70    1.91
 -11  -1   7   26.41    2.76
  11  -1  -7   14.57    1.69
 -11   1   7   26.19    2.56
  11  -1  -7   16.81    1.11
 -11  -1   7   18.85    1.56
  11   1  -7   21.14    1.27
 -11  -1   7   26.22    2.28
 -11   1   7   20.28    1.57
 -11   1   7   14.65    1.83
 -11  -1   7   12.85    1.53
  11  -1  -7   23.34    1.46
 -11   1   7   17.81    1.93
 -11  -1   7   16.58    2.14
  11   1  -6    3.62    1.41
 -11   1   6    1.89    1.03
 -11  -1   6    1.75    1.27
  11  -1  -6    4.37    1.59
  11   1  -6    2.40    1.06
  11   1  -6    2.30    1.07
  11  -1  -6    4.07    0.63
 -11   1   6    5.24    1.05
 -11  -1   6    6.00    1.31
 -11  -1   6    5.04    1.54
 -11   1   6    6.02    1.40
  11   1  -6    4.47    0.98
 -11   1   6    2.27    1.43
  11   1  -6    3.42    1.00
 -11  -1   6    2.60    1.07
 -11   1   6    6.19    2.65
  11  -1  -6    5.52    0.70
 -11  -1   6    5.69    1.20
  11   1  -6    3.72    0.91
 -11  -1   6    2.79    0.79
 -11   1   6    3.78    0.97
 -11  -1   6    2.37    0.84
  11   1  -6    2.92    2.52
  11  -1  -6    2.41    2.33
 -11  -1   6    3.29    2.76
 -11   1   6    1.28    2.48
  11   1  -6    5.48    1.51
  11  -1  -6    4.16    0.73
  11  -1  -6    2.93    0.99
  11   1  -5   17.72    2.94
 -11  -1   5   13.12    2.41
  11   1  -5   13.77    2.53
  11  -1  -5   26.18    1.60
 -11  -1   5   29.24    2.74
 -11   1   5   31.14    2.46
  11  -1  -5   23.37    2.51
 -11   1   5   32.20    2.86
  11   1  -5   24.35    2.15
 -11  -1   5   40.79    2.93
  11   1  -5   24.16    2.18
 -11  -1   5   18.76    1.94
 -11  -1   5   15.67    1.72
 -11   1   5   14.71    1.90
  11   1  -5   22.00    3.42
 -11   1   5   13.68    3.20
  11   1  -5   14.98    2.14
  11   1  -5   24.06    3.49
 -11   1   5   28.86    5.33
 -11  -1   5   30.25    4.93
  11  -1  -5   21.37    1.32
 -11  -1   5   26.95    1.95
  11   1  -5   24.87    6.35
  11  -1  -5   21.31    5.66
 -11  -1   5   36.28    6.06
 -11   1   5   39.86    6.66
  11   1  -5   48.36    6.13
 -11  -1   4   37.51    3.22
 -11   1   4   95.36    4.68
 -11  -1   4   68.23    4.23
 -11   1   4   94.25    4.84
  11   1  -4   67.43    3.43
  11  -1  -4   63.31    2.54
  11  -1  -4   48.05    3.86
  11  -1  -4   73.05    5.15
 -11  -1   4   47.60    2.88
 -11   1   4   45.40    2.73
  11   1  -4   49.56    3.97
  11  -1  -4   72.99    5.28
 -11  -1   4   37.44    3.44
  11   1  -4   69.12    5.49
  11  -1  -4   69.52    5.27
 -11  -1   4   38.51    4.13
 -11   1   4   41.40    2.75
 -11   1   4   34.40    4.40
  11   1  -4   59.36    5.58
  11   1  -4  197.95   20.90
 -11  -1   4   66.29    6.37
  11  -1  -4   62.27    2.37
 -11  -1   4   93.62    4.60
  11  -1  -4   57.07    2.35
  11   1  -4  118.33    8.40
  11  -1  -4   67.78    9.53
 -11  -1   4  103.80   10.71
 -11   1   4  100.93   10.56
  11  -1  -4  112.32    5.97
 -11  -1   3  611.50   31.26
 -11   1   3  522.99   26.06
 -11   1   3  684.47   29.45
 -11   1   3  175.67    6.01
  11   1  -3  236.15   12.08
  11  -1  -3  283.28   12.35
 -11  -1   3  174.12    8.67
 -11   1   3  209.93    6.43
  11  -1  -3  326.65   12.12
  11  -1  -3  237.49    7.93
  11   1  -3  266.96   11.01
  11   1  -3  484.69   18.00
 -11  -1   3  274.93   11.21
  11   1  -3  231.98    8.28
  11   1  -3  217.01   10.43
  11  -1  -3  322.23   12.24
  11  -1  -3  252.40    8.56
 -11  -1   3  217.56    7.62
  11  -1  -2   42.65    2.77
 -11  -1   2   42.91    2.33
  11   1  -2   38.95    2.18
  11   1  -2   29.93    4.53
  11  -1  -2   33.57    4.76
 -11   1   2   40.15    1.78
 -11   1   2   33.24    1.54
  11   1  -2   32.79    2.32
  11  -1  -2   37.54    2.50
  11  -1  -2   39.90    2.75
  11  -1  -2   33.49    2.30
  11   1  -2   69.01    4.52
 -11  -1   2   41.45    3.50
 -11  -1   2   55.54    5.33
 -11   1   2   50.89    4.66
 -11  -1   2   28.72    2.23
 -11   1   2   67.72    6.41
 -11   1   1  272.66    7.22
 -11  -1   1  348.81    8.34
  11  -1  -1  309.27    8.25
  11   1  -1  317.37   12.16
  11  -1  -1  327.35   12.55
 -11  -1   1  355.15    8.52
 -11   1   1  299.59    7.42
 -11   1   1  243.64    7.05
  11   1  -1  314.02    8.05
  11   1  -1  285.92    8.36
  11  -1  -1  325.19    8.43
  11  -1  -1  340.16    9.22
  11  -1  -1  264.68    8.74
  11   1  -1  427.35   12.12
  11   1  -1  433.99   11.11
 -11   1   1  325.79   10.83
 -11   1   1  412.85   13.17
  11   1   0    6.24    0.68
  11   1   0    6.22    1.42
  11  -1   0    5.67    1.45
 -11  -1   0    6.32    0.68
 -11   1   0    5.36    0.43
 -11  -1   0    7.64    0.78
 -11   1   0    8.60    0.69
  11  -1   0    6.78    0.73
  11   1   0    7.34    0.78
 -11   1   0    5.46    0.46
  11  -1   0    6.59    0.75
 -11   1   0    7.11    0.55
  11  -1   0    6.82    1.15
  11   1   0    7.66    1.21
 -11  -1   0    8.04    1.50
 -11   1   0    9.25    1.82
 -11   1   0    8.01    1.43
 -11   1   0    8.46    1.42
 -11  -1   0    8.36    1.43
 -11   1   0    7.96    1.51
  11   1   1  289.81    7.59
 -11   1  -1  333.83    7.22
 -11  -1  -1  280.44    7.11
 -11   1  -1  236.30    6.72
 -11   1  -1  317.70    7.04
 -11  -1  -1  290.63    7.23
  11   1   1  290.12   10.60
  11  -1   1  349.03   12.09
 -11  -1  -1  244.34    9.10
 -11   1  -1  288.71   10.66
  11   1   1  330.44   10.62
 -11  -1  -1  253.02   10.17
  11  -1   1  289.01   10.14
 -11   1  -1  345.59   10.77
 -11  -1  -1  259.27    9.36
 -11   1  -1  238.97    6.62
 -11   1  -1  282.31    7.05
  11  -1   1  301.51    7.50
 -11   1  -2    9.75    1.58
 -11   1  -2   20.73    2.60
 -11  -1  -2   15.07    1.89
  11  -1   2   16.56    1.19
 -11   1  -2   19.25    1.07
 -11   1  -2   16.99    0.97
  11  -1   2   10.08    1.08
 -11  -1  -2   15.08    1.36
 -11  -1  -2   12.77    1.10
  11  -1   2   15.60    1.32
 -11   1  -2   14.86    1.17
 -11   1  -2   18.94    1.07
  11   1   2   14.10    1.10
  11   1   2   16.44    1.27
 -11   1  -2   17.63    1.06
 -11  -1  -2   13.88    0.86
  11   1   2   13.73    2.31
  11  -1   2   14.87    2.62
  11  -1   2   12.78    1.17
  11   1   2   14.55    1.01
 -11  -1  -2   12.38    1.24
 -11  -1  -2   11.42    0.92
  11   1   2   15.27    2.13
  11  -1   2   13.08    1.97
 -11   1  -2   11.47    2.06
 -11  -1  -2   13.92    1.18
 -11   1  -2   15.09    1.28
 -11   1  -3  335.58   12.74
 -11   1  -3  259.07   10.49
 -11   1  -3  329.03    7.73
 -11   1  -3  382.80    7.98
 -11   1  -3  362.57    7.91
  11  -1   3  353.28    8.49
  11  -1   3  268.02    9.18
 -11  -1  -3  269.11    8.70
 -11   1  -3  285.00    8.62
  11  -1   3  279.38    8.81
 -11  -1  -3  254.33    8.57
 -11   1  -3  273.15    8.37
  11  -1   3  331.55    8.45
 -11   1  -3  386.06    8.04
  11   1   3  297.41    8.33
  11   1   3  306.21    8.57
 -11   1  -3  355.29    7.94
 -11   1  -3  348.83    8.17
 -11  -1  -3  301.91    7.73
  11   1   3  332.47   13.03
  11  -1   3  359.63   13.94
  11   1   3  260.77    7.96
 -11  -1  -3  237.80    8.49
  11   1   3  307.48   12.16
 -11  -1  -3  254.36    8.82
 -11   1  -3  268.13    8.58
 -11  -1  -3  273.58    8.38
 -11   1  -4   17.86    2.65
 -11  -1  -4   19.10    2.50
 -11   1  -4   14.67    2.02
 -11   1  -4   18.64    1.00
 -11   1  -4   18.15    0.97
 -11   1  -4   20.76    1.04
  11  -1   4   19.25    1.26
 -11  -1  -4   13.33    1.01
 -11   1  -4   10.61    2.62
 -11  -1  -4   10.68    2.61
  11  -1   4   14.71    1.56
 -11   1  -4   15.57    1.40
  11   1   4   16.20    1.24
 -11   1  -4   15.50    1.31
 -11  -1  -4   13.53    1.35
  11  -1   4   13.66    1.34
 -11   1  -4   20.68    1.07
 -11   1  -4   21.45    1.31
 -11  -1  -4   19.93    1.15
  11   1   4   16.06    2.64
  11  -1   4   18.12    2.91
  11  -1   4   15.11    1.42
 -11  -1  -4   13.83    1.32
 -11  -1  -4   12.39    1.37
 -11   1  -4   13.55    1.35
 -11  -1  -4   14.98    1.29
  11  -1   4   17.37    1.24
  11   1   4   14.87    1.19
  11  -1   4   15.68    1.19
  11   1   4   16.49    1.32
  11   1   4   17.03    2.71
  11  -1   5   43.02    2.10
  11  -1   5   43.26    2.40
  11   1   5   53.31    2.46
 -11  -1  -5   50.67    2.37
 -11  -1  -5   41.25    2.45
 -11   1  -5   45.56    2.40
  11  -1   5   50.67    2.05
  11   1   5   47.35    2.13
 -11   1  -5   47.67    1.77
 -11   1  -5   47.36    1.86
 -11   1  -5   44.31    2.13
 -11  -1  -5   42.34    1.81
 -11   1  -5   46.61    2.07
  11  -1   5   43.55    2.37
 -11   1  -6    1.16    0.31
  11  -1   6    0.70    0.26
  11   1   6    1.06    0.32
 -11   1  -6    0.69    0.26
 -11  -1  -6    1.16    0.37
 -11   1  -6    0.96    0.30
 -11   1  -6    0.90    0.23
 -11  -1  -6    1.02    0.34
 -11   1  -6    0.90    0.32
  11   1   6    0.65    0.23
 -11   1  -7   18.35    0.80
 -11  -1  -7   14.72    0.84
 -11   1  -7   15.32    0.79
  11  -1   7   13.23    0.74
  11  -1   7   12.08    0.70
  11   1   7   14.44    0.80
 -11  -1  -7   16.86    0.94
 -11   1  -7   16.14    0.90
  11   1   7   14.48    0.75
 -11  -2   9    1.29    0.25
  11  -2  -9    1.54    0.40
  11   2  -9    0.73    0.43
  11  -2  -9    2.18    0.72
 -11  -2   9    1.22    0.31
 -11   2   9    1.58    0.35
  11  -2  -9    1.57    0.40
  11   2  -9    1.82    0.32
 -11   2   9    1.69    0.41
 -11   2   8   29.03    2.05
  11   2  -8   24.79    2.38
  11   2  -8   46.47    2.05
 -11  -2   8   27.08    1.53
 -11   2   8   36.46    2.32
  11  -2  -8   33.42    2.28
 -11  -2   8   33.34    1.88
  11  -2  -8   43.98    2.79
 -11   2   8   30.19    2.26
 -11   2   8   28.84    2.13
  11  -2  -8   30.63    1.60
  11   2  -7    8.28    1.29
 -11  -2   7    7.55    1.57
  11   2  -7    8.22    1.73
 -11   2   7   11.43    2.03
  11   2  -7   12.23    2.04
  11  -2  -7   13.56    2.30
  11   2  -7    6.22    1.30
 -11   2   7   13.85    1.29
 -11  -2   7   10.32    1.18
 -11   2   7   13.73    1.57
  11   2  -7    8.72    1.18
  11  -2  -7    9.43    1.47
  11   2  -7   11.42    1.22
  11  -2  -7   11.26    1.78
 -11  -2   7   16.31    1.56
  11  -2  -7   15.94    2.09
 -11   2   7   12.09    1.66
  11  -2  -7   11.63    1.03
  11   2  -7   13.33    1.88
  11   2  -6    5.00    1.60
 -11   2   6    3.80    1.26
  11   2  -6    3.92    1.48
  11  -2  -6   11.00    2.60
  11   2  -6    2.89    1.20
 -11   2   6    6.24    0.99
 -11  -2   6    5.59    1.06
  11  -2  -6    4.73    0.64
  11   2  -6    5.83    0.98
 -11  -2   6    5.01    0.83
 -11  -2   6    9.56    1.63
  11   2  -6    7.07    1.04
 -11   2   6    4.02    1.30
 -11   2   6    5.61    2.28
  11   2  -6    3.45    1.13
 -11  -2   6    5.00    1.58
 -11   2   6    7.53    2.73
  11  -2  -6    2.67    1.36
 -11  -2   6    7.39    1.17
  11  -2  -6    7.37    1.82
  11   2  -6    7.19    2.07
 -11  -2   6    4.54    2.85
 -11   2   6    6.38    2.50
  11  -2  -6    6.03    0.78
  11   2  -6    7.21    1.99
  11  -2  -6    4.47    1.24
 -11  -2   5    0.27    0.62
  11  -2  -5    1.98    1.42
  11   2  -5    0.84    0.61
 -11   2   5    3.13    0.88
 -11  -2   5    1.08    0.64
  11  -2  -5    1.34    0.39
 -11  -2   5    1.07    0.47
 -11  -2   5    1.68    0.49
  11   2  -5    2.16    0.77
 -11   2   5    1.33    0.63
 -11  -2   5    1.09    0.55
 -11   2   5    0.93    0.99
 -11  -2   5    0.24    1.44
  11   2  -5    0.95    1.61
 -11   2   5    2.41    1.81
 -11  -2   5    1.73    0.72
  11  -2  -5    1.79    0.94
  11  -2  -5    0.80    0.39
  11  -2  -5    1.70    1.88
  11  -2  -5    1.87    1.13
  11   2  -5    4.84    2.87
  11  -2  -5    1.19    1.54
  11  -2  -5    0.74    1.71
  11   2  -5    3.62    3.22
 -11  -2   5    4.56    2.61
 -11   2   5    1.82    1.76
  11   2  -5    2.08    1.39
  11  -2  -5    0.51    0.98
  11  -2  -5    1.83    0.49
 -11  -2   4   82.59    5.06
  11   2  -4  111.90    7.59
 -11  -2   4  104.79    4.45
 -11   2   4  161.09    6.29
  11  -2  -4  106.55    3.65
  11   2  -4  187.90    6.23
 -11  -2   4  108.08    4.12
 -11  -2   4  105.94    4.10
 -11   2   4  108.49    4.37
  11  -2  -4  145.92    7.51
 -11  -2   4  100.60    4.44
  11   2  -4  134.29    7.59
  11  -2  -4  134.93    7.00
 -11   2   4   79.01    7.16
 -11   2   4   94.70    4.19
  11   2  -4  186.71   14.00
  11   2  -4  227.64   19.31
 -11   2   4  173.57   12.90
  11  -2  -4  101.53    4.85
  11  -2  -4   91.60    3.62
 -11  -2   4  173.87    6.25
  11  -2  -4  226.28    9.04
  11  -2  -4  182.71    7.39
  11   2  -4  115.70   14.72
  11  -2  -4  116.88   13.52
  11  -2  -4  145.04   14.50
 -11  -2   4  206.00   15.91
 -11   2   4  233.13   16.94
  11   2  -4  321.75   11.65
 -11  -2   3    7.42    1.20
  11   2  -3    7.55    1.37
  11   2  -3    5.82    1.65
  11  -2  -3    8.87    0.77
  11  -2  -3   12.31    2.51
  11   2  -3    7.46    1.35
  11   2  -3    6.89    2.26
  11  -2  -3   12.75    2.55
 -11   2   3   10.32    0.94
 -11   2   3    7.50    0.75
  11   2  -3   17.00    4.42
 -11  -2   3    8.72    1.55
  11  -2  -3    8.10    0.84
  11  -2  -3   13.56    5.39
 -11  -2   3   11.88    3.23
 -11   2   3   12.37    2.96
 -11   2   3   22.31    6.23
  11  -2  -3    9.47    2.58
  11  -2  -3   18.62    2.64
  11  -2  -3    8.68    0.76
  11  -2  -3    9.96    1.21
 -11  -2   3   12.70    1.71
 -11   2   3   11.43    1.47
 -11  -2   3    8.77    0.92
 -11   2   2  322.01    7.89
  11   2  -2  236.86   14.94
  11  -2  -2  288.11   15.68
 -11  -2   2  437.98   14.60
 -11   2   2  372.71   12.73
 -11   2   2  692.78   23.83
  11   2  -2  462.62   17.34
  11   2  -2  796.36   26.27
 -11   2   2  741.65   28.03
 -11   2   2  261.63    7.49
  11  -2  -2  430.25   11.88
  11   2  -2  361.85    9.52
 -11   2   2  279.54    7.59
  11   2  -2  368.49    9.22
 -11  -2   2  381.70   10.42
 -11   2   1   57.54    2.00
  11   2  -1   40.69    3.96
  11  -2  -1   42.42    4.16
 -11   2   1   74.33    5.80
  11   2  -1   75.54    4.87
 -11   2   1   68.40    5.92
 -11   2   1   46.99    1.68
  11   2  -1   45.77    2.38
  11  -2  -1   51.10    2.73
 -11   2   1   38.24    1.51
  11   2  -1   51.52    2.23
  11  -2  -1   54.46    2.84
 -11   2   1   48.64    1.73
 -11  -2   1   54.39    2.68
 -11   2   0  146.78    3.95
  11   2   0  138.70    6.65
  11  -2   0  154.96    7.45
  11   2   0  195.34    7.39
 -11  -2   0  150.67    6.64
 -11   2   0  167.97    7.68
 -11   2   0  193.18    8.73
 -11   2   0  181.69    7.88
 -11   2   0  193.66    7.02
 -11  -2   0  125.37    6.45
 -11   2   0  188.71    8.36
 -11   2   0  129.14    3.82
 -11   2   0  157.02    4.27
  11  -2   0  148.82    4.65
 -11   2   0  141.24    3.95
  11   2   0  172.03    4.83
  11   2   0  145.73    4.37
 -11   2   0  177.75    4.39
  11  -2   0  151.62    4.66
 -11   2  -1   25.28    3.02
  11   2   1   23.07    2.29
 -11  -2  -1   21.38    2.53
 -11   2  -1   26.18    3.07
 -11   2  -1   33.81    2.99
 -11   2  -1   28.61    2.85
  11  -2   1   23.15    1.30
 -11   2  -1   27.44    1.28
  11  -2   1   24.48    1.40
 -11   2  -1   26.14    1.20
 -11  -2  -1   24.83    1.55
  11  -2   1   19.42    1.44
  11  -2   1   20.62    1.61
  11   2   1   26.09    1.49
 -11   2  -1   26.16    1.28
 -11   2  -1   22.81    1.07
  11   2   1   21.16    2.37
  11  -2   1   26.53    3.01
 -11  -2  -1   21.65    2.55
 -11  -2  -1   26.30    1.36
  11  -2   1   20.02    1.68
 -11   2  -1   26.90    1.58
 -11   2  -2  360.99   12.89
 -11   2  -2  472.88   15.09
 -11  -2  -2  335.82   12.18
 -11   2  -2  549.16   10.79
 -11   2  -2  419.57   10.03
  11  -2   2  390.36   10.06
 -11  -2  -2  341.21   10.36
 -11  -2  -2  340.25   10.69
  11  -2   2  388.70   11.66
  11   2   2  354.20   10.08
  11   2   2  420.56   10.65
 -11   2  -2  386.70    9.82
 -11   2  -2  480.13   10.31
  11   2   2  397.99   13.52
  11  -2   2  494.74   15.74
  11  -2   2  384.26   11.36
  11  -2   2  394.28   11.57
 -11  -2  -2  352.19   11.05
  11  -2   2  456.35   11.14
 -11  -2  -2  351.71    9.96
 -11   2  -2  399.01   14.71
  11   2   2  448.98   14.52
 -11   2  -2  353.03   14.50
 -11  -2  -2  359.49   11.37
 -11   2  -2  428.33   10.78
 -11  -2  -2  334.74   10.32
 -11   2  -3   -0.07    0.38
 -11   2  -3    0.12    0.70
 -11  -2  -3    0.45    0.55
 -11   2  -3    0.70    0.36
  11  -2   3    0.44    0.26
 -11   2  -3    0.50    0.38
 -11   2  -3   -0.17    0.43
  11  -2   3    0.49    0.42
  11  -2   3    0.19    0.40
 -11  -2  -3    0.04    0.30
 -11   2  -3    0.28    0.31
  11   2   3    0.15    0.34
  11  -2   3    0.26    0.24
 -11   2  -3    0.90    0.41
  11   2   3    0.42    0.28
 -11   2  -3    0.48    0.29
 -11   2  -3    0.66    0.37
  11   2   3    0.10    0.64
  11  -2   3    0.98    0.93
 -11  -2  -3    0.24    0.38
  11  -2   3    0.23    0.36
  11  -2   3    0.42    0.38
  11  -2   3    0.77    0.63
  11   2   3    0.11    0.78
 -11  -2  -3    0.39    0.31
 -11   2  -3    0.89    0.39
 -11   2  -3    0.30    0.33
 -11   2  -4   96.14    6.36
 -11  -2  -4   88.59    5.12
 -11   2  -4   82.51    5.27
 -11   2  -4  126.23    3.37
 -11   2  -4  124.46    3.38
 -11   2  -4  118.52    3.30
  11  -2   4   73.20    4.00
 -11   2  -4   85.10    3.66
 -11  -2  -4   81.42    4.03
 -11   2  -4   82.22    3.37
  11  -2   4   66.22    3.60
 -11  -2  -4   73.27    3.61
  11  -2   4   90.53    3.13
 -11   2  -4  136.49    3.50
  11   2   4   84.19    3.32
  11   2   4   96.14    3.65
 -11   2  -4  118.77    3.37
 -11   2  -4  101.45    3.34
 -11  -2  -4   76.99    3.41
  11   2   4   94.59    6.00
  11  -2   4  101.46    6.61
  11   2   4   93.50    6.67
 -11   2  -4   56.79    6.19
 -11  -2  -4   67.31    6.63
 -11  -2  -4   81.07    3.61
 -11   2  -4   71.56    3.44
 -11   2  -4   90.20    3.47
  11  -2   4   76.95    3.21
  11  -2   4   77.91    3.84
 -11   2  -5    0.90    0.28
 -11   2  -5    0.74    0.31
  11  -2   5    0.65    0.28
  11  -2   5    0.32    0.25
  11  -2   5    0.62    0.38
  11   2   5    0.35    0.29
 -11   2  -5    0.82    0.26
 -11  -2  -5    0.44    0.33
 -11  -2  -5    0.43    0.38
 -11   2  -5    0.59    0.30
 -11   2  -5    0.99    0.35
  11   2   5    0.51    0.28
  11   2   5    0.54    0.27
 -11   2  -5    0.41    0.33
 -11   2  -5    0.60    0.25
 -11  -2  -5    0.57    0.34
 -11   2  -5    0.48    0.27
 -11   2  -6   14.67    0.93
 -11  -2  -6   13.01    1.07
  11  -2   6   12.06    0.83
  11  -2   6   11.09    0.90
  11   2   6   12.44    0.87
 -11   2  -6   15.37    0.80
 -11   2  -6   13.28    1.03
 -11  -2  -6   16.07    1.09
 -11   2  -6   14.42    0.81
  11   2   6   12.31    0.83
  11   2   6   12.94    0.88
  11  -2   7    3.20    0.30
  11  -2   7    2.63    0.31
  11   2   7    3.51    0.36
 -11  -2  -7    4.37    0.45
 -11   2  -7    4.28    0.35
 -11  -2  -7    4.21    0.42
 -11   2  -7    4.11    0.42
 -11   3   9    2.47    0.33
  11  -3  -9    2.85    0.48
  11  -3  -9    2.05    0.39
  11   3  -9    3.25    0.33
 -11  -3   9    2.01    0.22
  11   3  -8   -0.14    0.46
 -11   3   8   -0.07    0.40
  11   3  -8   -0.48    0.53
  11  -3  -8   -0.08    0.36
  11  -3  -8   -0.76    1.23
 -11   3   8   -0.04    0.32
 -11   3   8    0.04    0.28
 -11  -3   8    0.06    0.32
 -11   3   7   14.30    1.69
 -11   3   7   14.68    1.68
  11   3  -7    9.26    1.40
 -11  -3   7   19.58    1.79
  11  -3  -7   12.45    2.25
  11  -3  -7   18.91    2.36
  11  -3  -7   14.50    1.57
  11  -3  -7   20.18    1.71
 -11  -3   7   23.40    2.31
 -11   3   7   19.51    1.85
  11   3  -7   13.25    1.18
  11   3  -7   13.23    1.24
 -11   3   7   16.34    1.53
  11  -3  -7   16.40    1.62
  11   3  -7   16.68    2.32
  11  -3  -7   14.26    1.20
  11   3  -7    8.26    1.78
 -11   3   7   15.42    2.13
  11   3  -7   13.68    2.08
  11   3  -7    8.77    1.59
  11   3  -7    7.10    1.32
  11   3  -6    5.55    1.44
 -11  -3   6    6.68    2.05
 -11   3   6    7.92    1.59
  11   3  -6    3.26    1.49
  11  -3  -6    7.19    1.25
 -11  -3   6    9.55    1.43
  11  -3  -6    5.98    2.00
  11  -3  -6    9.27    1.55
 -11   3   6    6.06    1.35
  11   3  -6    4.30    1.80
  11   3  -6    9.42    1.08
  11   3  -6    8.65    1.03
  11   3  -6   11.02    1.92
  11  -3  -6    8.07    0.96
  11   3  -5  159.44    4.99
  11  -3  -5   94.57    4.08
 -11  -3   5  229.75    8.75
 -11   3   5  149.36    6.15
 -11  -3   5  131.05    4.54
 -11   3   5  119.30    5.27
  11   3  -5   99.88    7.44
 -11   3   5  101.20    9.28
 -11  -3   5   82.06    7.53
  11   3  -5  146.86    9.78
  11   3  -5  178.31   13.46
 -11  -3   5  183.79    6.83
  11  -3  -5  122.83    5.21
  11  -3  -5  168.21    7.24
  11   3  -5  126.76   13.67
  11  -3  -5  151.99   14.91
 -11  -3   5  209.84   16.19
 -11   3   5  129.32   10.49
  11   3  -5  248.38    7.98
  11  -3  -5  123.59    4.43
  11   3  -4    0.30    1.10
  11   3  -4    0.78    0.62
  11  -3  -4    0.42    0.32
 -11   3   4   -0.14    0.66
 -11  -3   4    0.05    0.73
 -11   3   4    0.04    0.52
  11  -3  -4    0.11    0.38
 -11  -3   4   -0.03    0.27
 -11   3   4    0.37    0.36
  11   3  -4    0.18    0.74
 -11   3   4    0.03    0.29
 -11   3   4    0.19    0.74
  11   3  -4   -0.19    1.22
 -11   3   4   -1.25    1.97
 -11  -3   4    0.60    0.68
  11  -3  -4   -0.08    0.42
  11  -3  -4   -0.84    2.57
  11  -3  -4   -1.21    4.40
  11  -3  -4    0.46    1.96
  11   3  -4   -0.28    1.83
 -11  -3   4    0.21    1.15
 -11   3   4    0.16    0.79
  11  -3  -4    0.03    0.29
  11   3  -4    0.07    0.99
  11   3  -3   16.46    2.13
  11  -3  -3   12.96    1.13
 -11   3   3   14.45    1.17
 -11  -3   3   14.28    1.20
  11  -3  -3   15.65    1.32
 -11  -3   3   16.12    1.54
 -11  -3   3   17.56    1.38
  11   3  -3   16.97    2.02
  11   3  -3   15.62    3.03
  11  -3  -3   23.29    3.08
 -11  -3   3    4.27    2.17
 -11   3   3   20.27    1.33
 -11   3   3   14.52    1.04
  11   3  -3   35.37    5.68
  11   3  -3   32.45    6.21
 -11  -3   3   23.62    2.35
  11  -3  -3   17.35    2.06
  11  -3  -3   22.83    2.77
  11  -3  -3   16.07    1.79
  11  -3  -3   24.93    7.28
 -11  -3   3   20.20    2.94
 -11   3   3   14.64    2.34
 -11   3   3   40.39    8.51
  11   3  -3   37.28    3.11
  11  -3  -3   15.35    1.35
  11  -3  -3   13.97    1.09
  11   3  -2    9.14    1.21
 -11   3   2    9.10    0.67
  11  -3  -2    8.86    0.91
 -11  -3   2   10.30    1.05
 -11  -3   2   11.28    1.04
  11  -3  -2   11.72    1.08
 -11  -3   2    9.54    0.97
 -11  -3   2   11.22    1.24
 -11   3   2    9.26    0.70
  11   3  -2   10.29    1.17
  11  -3  -2    9.79    1.94
  11   3  -2    4.48    1.46
 -11  -3   2    6.71    1.69
 -11   3   2   11.78    0.87
  11   3  -2   10.96    2.82
 -11   3   2   18.19    4.64
 -11  -3   2   12.58    1.18
  11  -3  -2   10.82    1.29
  11  -3  -2   10.15    1.21
  11  -3  -2   18.19    2.90
  11   3  -2   16.16    4.08
 -11   3   2   15.06    3.63
  11  -3  -2    9.30    0.86
 -11   3   1  369.98    8.34
 -11  -3   1  301.26   10.84
 -11   3   1  291.81    7.82
  11   3  -1  253.55   12.29
  11  -3  -1  301.13   13.60
  11   3  -1  330.26   12.76
 -11   3   1  483.66   17.10
  11  -3  -1  436.43    9.81
  11  -3  -1  381.92   10.14
 -11  -3   1  349.61    9.69
 -11  -3   1  360.36    8.48
 -11  -3   1  358.97    9.19
  11  -3  -1  262.45    8.58
 -11  -3   1  366.50    8.86
 -11   3   1  348.67    8.17
  11   3  -1  360.21    9.12
 -11   3   1  314.65    7.97
  11   3  -1  326.57    8.69
  11  -3  -1  335.79    8.81
 -11   3   0    6.99    0.57
 -11   3   0    7.72    0.64
 -11   3   0    7.86    0.75
  11   3   0    7.85    0.81
  11  -3   0    5.31    0.79
  11  -3   0    5.09    1.00
  11  -3   0    7.29    1.67
  11  -3   0    7.07    0.88
 -11   3   0    7.58    0.61
 -11   3   0    6.05    0.48
  11  -3   0    5.10    1.41
  11   3   0    7.53    1.49
  11  -3   0    6.91    1.39
  11  -3   0    6.71    1.02
  11  -3   0    8.36    0.98
 -11  -3   0    5.06    1.54
  11   3   0   10.63    1.76
  11   3   0    9.94    1.76
 -11   3   0    5.50    1.39
 -11   3   0    9.23    1.97
 -11   3   0    7.49    1.83
  11   3   1  258.78    9.37
  11   3   1  314.87    9.91
 -11   3  -1  234.43   10.71
 -11   3  -1  350.40   10.65
 -11  -3  -1  189.77    8.92
 -11   3  -1  274.93   10.81
 -11   3  -1  291.81   11.14
 -11   3  -1  284.44    7.03
 -11   3  -1  256.75    6.78
 -11  -3  -1  250.55    7.47
  11  -3   1  259.32   10.11
  11   3   1  247.52    6.87
 -11   3  -1  287.92    7.09
 -11   3  -1  221.13    6.47
 -11  -3  -1  236.88    6.48
  11   3   1  215.32    8.74
  11  -3   1  246.88    9.84
 -11  -3  -1  220.26   10.26
  11  -3   1  288.56    7.51
 -11  -3  -1  258.81    6.89
 -11  -3  -1  213.52    8.05
 -11   3  -1  291.43    7.46
 -11  -3  -1  261.02    8.45
  11  -3   1  224.66    8.29
  11  -3   1  257.88    9.31
 -11   3  -2    0.20    0.33
 -11   3  -2    0.36    0.39
  11  -3   2    0.28    0.43
 -11  -3  -2    0.03    0.41
  11  -3   2   -0.07    0.64
 -11  -3  -2    0.29    0.49
  11   3   2    0.05    0.24
 -11   3  -2   -0.28    0.37
 -11   3  -2    0.08    0.25
  11  -3   2   -0.05    0.43
  11  -3   2    0.12    0.43
 -11  -3  -2    0.76    0.55
  11  -3   2    0.54    0.41
 -11   3  -2   -0.77    1.14
 -11   3  -2    0.19    0.64
 -11  -3  -2   -0.07    0.43
 -11  -3  -2    0.20    0.45
 -11   3  -2    0.49    0.33
  11   3   3   78.09    5.42
 -11   3  -3   62.88    4.52
 -11   3  -3   83.91    5.76
 -11  -3  -3   64.85    4.25
 -11   3  -3   83.28    2.92
  11  -3   3   56.85    3.78
 -11   3  -3   86.78    3.52
 -11  -3  -3   65.41    3.82
 -11   3  -3   77.22    3.03
 -11  -3  -3   64.05    3.64
  11   3   3   73.18    2.80
 -11   3  -3   55.59    2.37
  11   3   3   78.81    3.19
 -11   3  -3   95.38    3.22
 -11   3  -3   75.57    2.71
 -11   3  -3   87.86    3.02
  11   3   3   66.46    4.28
  11  -3   3   90.37    5.64
 -11  -3  -3   62.90    4.53
 -11   3  -3   45.57    5.45
  11  -3   3   86.57    3.54
 -11  -3  -3   57.25    6.10
  11  -3   3   71.32    3.93
  11  -3   3   69.27    3.62
 -11  -3  -3   63.62    3.50
 -11   3  -3   86.61    3.20
 -11  -3  -3   57.26    3.48
 -11   3  -3   74.17    3.18
  11   3   4   -0.13    0.56
 -11   3  -4    0.33    0.64
 -11   3  -4   -0.09    0.40
 -11  -3  -4    0.35    0.44
 -11   3  -4    0.54    0.32
 -11   3  -4    0.04    0.27
 -11   3  -4   -0.10    0.37
 -11  -3  -4   -0.32    0.69
  11  -3   4   -0.05    0.36
 -11  -3  -4    0.12    0.33
 -11   3  -4   -0.03    0.26
 -11   3  -4    0.16    0.25
 -11   3  -4   -0.02    0.25
  11   3   4   -0.08    0.41
 -11  -3  -4    0.07    0.30
 -11  -3  -4    0.09    0.47
 -11  -3  -4    0.21    0.37
  11  -3   4   -0.02    0.20
  11  -3   4   -0.04    0.23
 -11   3  -4   -0.03    0.31
 -11  -3  -4    0.26    0.27
  11   3   4    0.11    0.28
  11   3   4    0.21    0.23
 -11   3  -5  116.66    2.95
 -11   3  -5   89.27    2.76
 -11   3  -5  109.57    2.84
 -11  -3  -5   87.08    3.31
  11  -3   5   71.37    2.65
  11  -3   5   53.72    2.73
  11  -3   5   62.34    2.97
  11   3   5   80.35    2.87
  11   3   5   77.23    2.73
  11   3   5   78.42    2.89
 -11   3  -5   81.93    3.01
 -11  -3  -5   79.40    2.96
 -11   3  -5   89.58    2.83
 -11  -3  -5   72.38    3.32
 -11   3  -6    3.03    0.36
  11  -3   6    2.23    0.30
  11  -3   6    2.26    0.38
 -11  -3  -6    2.69    0.51
  11   3   6    2.23    0.33
  11   3   6    3.12    0.42
 -11   3  -6    3.17    0.36
 -11  -3  -6    3.04    0.42
 -11   3  -6    2.46    0.41
 -11   3  -6    2.34    0.34
 -11   3  -7    8.16    0.46
  11   3   7    8.16    0.46
  11  -3   7    7.62    0.45
 -11  -4   8   13.27    0.94
 -11   4   8   12.65    1.02
  11   4  -8   17.10    1.14
 -11   4   8   13.88    1.01
 -11  -4   8   13.47    0.78
  11  -4  -8   13.28    1.13
 -11   4   8   12.24    1.04
 -11   4   8   13.53    1.07
  11   4  -8   16.90    1.03
  11   4  -7    7.56    1.46
  11  -4  -7    5.72    0.81
 -11  -4   7    9.61    1.27
  11  -4  -7    5.02    1.42
  11  -4  -7    6.77    1.06
  11   4  -7    5.58    0.70
  11  -4  -7    9.42    1.04
 -11   4   7    8.65    1.01
  11   4  -7    5.88    0.79
 -11   4   7    8.78    1.34
  11   4  -7    2.76    1.05
  11   4  -7    4.40    1.07
  11   4  -7    3.56    0.92
 -11   4   7    7.21    1.07
 -11   4   7    8.71    1.16
  11  -4  -6   14.00    1.34
  11   4  -6   24.07    2.26
 -11  -4   6   19.67    2.08
  11  -4  -6   13.13    2.51
  11  -4  -6   18.74    1.86
 -11   4   6   17.76    1.60
  11   4  -6   16.36    1.39
 -11   4   6   16.09    2.01
  11   4  -6    7.52    1.90
  11   4  -6   11.80    2.02
  11   4  -6   18.46    1.30
  11  -4  -6   17.94    1.62
 -11   4   6   14.99    1.79
 -11   4   5   28.96    2.20
  11   4  -5   20.02    3.31
  11  -4  -5   29.06    2.05
  11  -4  -5   30.66    2.07
  11   4  -5   57.16    3.33
  11   4  -5   29.43    4.00
  11   4  -5   38.22    5.77
 -11  -4   5   39.51    3.23
  11  -4  -5   32.90    2.21
 -11  -4   5   30.00    1.80
 -11   4   5   35.96    2.49
  11   4  -5   41.58    2.21
  11  -4  -5   31.45    6.83
  11   4  -5   18.31    3.24
  11  -4  -4   93.28   13.03
  11   4  -4   54.34    5.48
  11  -4  -4   46.02    3.01
  11  -4  -4   71.84    3.20
  11   4  -4   45.86    4.21
 -11  -4   4   22.57    4.00
 -11   4   4   76.96    3.17
  11  -4  -4  105.26    4.99
 -11  -4   4   95.17    4.82
  11  -4  -4   44.62    4.40
  11  -4  -4   63.42    3.51
  11  -4  -4   64.73    3.01
  11  -4  -4   72.53    3.26
  11   4  -4  149.44    5.23
  11   4  -4   86.19    7.13
  11   4  -3   24.33    2.65
  11  -4  -3   56.28    5.17
 -11  -4   3   11.70    2.88
 -11   4   3   44.73    2.12
 -11   4   3   36.12    1.71
  11   4  -3   51.79    6.10
  11  -4  -3   32.79    3.31
 -11  -4   3   40.10    2.47
  11  -4  -3   37.26    2.44
  11  -4  -3   62.73    4.37
  11  -4  -3   36.11    2.05
 -11  -4   3   35.76    1.97
 -11  -4   3   34.81    1.94
  11  -4  -3   26.47    2.12
  11  -4  -3   46.22    9.69
  11   4  -3   23.24    2.77
 -11   4   2  209.21   11.54
 -11   4   2  146.95    4.13
  11   4  -2  130.09    5.51
 -11  -4   2  156.84    5.09
 -11  -4   2  150.92    4.71
  11  -4  -2  118.22    5.12
  11  -4  -2  163.68    5.10
 -11  -4   2  160.23    4.68
 -11   4   2  157.48    4.29
  11  -4  -2  273.84   11.93
  11   4  -2  155.36    5.40
 -11  -4   2   79.90    6.44
 -11   4   2  196.46    4.82
  11  -4  -2  106.63    4.74
  11   4  -2  157.83    9.86
  11   4  -2  189.70   11.88
 -11   4   2  239.29   13.75
  11  -4  -2  163.05    5.47
 -11  -4   2  122.21    8.97
  11  -4  -2  285.58   10.61
  11  -4  -2  134.78    4.79
  11  -4  -2  144.87    7.04
  11  -4  -1   12.09    5.35
  11   4  -1    7.45    2.21
 -11   4   1    7.54    1.93
 -11   4   1    7.91    0.70
  11   4  -1    6.11    0.81
 -11   4   1    6.76    0.58
  11  -4  -1    4.62    0.90
 -11  -4   1    6.88    0.92
  11  -4  -1    4.97    1.78
 -11  -4   1    6.83    0.80
 -11  -4   1    6.92    0.71
  11  -4  -1    8.33    1.73
 -11   4   1    9.18    0.79
 -11  -4   1    5.14    1.14
  11  -4  -1    6.06    1.30
 -11  -4   1    9.11    1.11
 -11  -4   1    9.93    1.65
 -11  -4   1    6.84    0.68
  11  -4  -1    6.66    0.95
 -11  -4   1    6.04    1.81
  11  -4  -1    6.23    0.87
  11   4  -1    9.90    2.25
 -11   4   1    3.93    1.18
  11   4  -1   14.18    3.41
 -11   4   1    9.32    2.17
 -11   4   0  222.76    5.66
 -11   4   0  216.98    5.40
  11   4   0  182.04    5.30
 -11   4   0  186.19    5.05
 -11  -4   0  202.22    6.33
  11  -4   0  120.88    8.06
 -11   4   0  173.16    8.78
  11   4   0  233.46    8.90
 -11   4   0  163.60    8.34
  11   4   0  317.61   11.01
 -11   4   0  219.60    9.65
 -11   4   0  198.30    5.21
 -11   4   0  166.39    4.79
 -11  -4   0  199.01    5.50
  11  -4   0  145.07    8.28
 -11  -4   0  156.09    9.36
 -11  -4   0  186.11    4.99
  11  -4   0  226.90    6.32
  11  -4   0  199.85    6.04
 -11  -4   0  239.91    5.88
 -11  -4   0  182.00    6.78
  11  -4   0  148.38    6.86
 -11   4   0  220.36    9.86
 -11   4  -1   23.37    3.08
 -11   4  -1   21.79    1.25
 -11   4  -1   25.03    1.45
  11   4   1   21.52    1.36
  11  -4   1   15.16    2.46
 -11  -4  -1   16.05    2.23
 -11  -4  -1   12.43    1.78
 -11   4  -1   24.00    1.50
 -11   4  -1   23.01    1.38
 -11   4  -1   21.55    1.15
 -11  -4  -1   22.65    1.23
 -11  -4  -1   15.09    2.56
  11  -4   1   24.24    1.88
  11  -4   1   27.38    1.75
 -11  -4  -1   22.63    1.36
 -11   4  -1   17.24    2.79
  11   4   1   18.37    2.15
  11   4   1   29.48    2.77
 -11   4  -1   17.87    2.76
  11  -4   1   17.60    1.99
 -11  -4  -1   21.83    2.06
 -11   4  -2  143.67    4.55
 -11   4  -2  168.28    4.93
 -11   4  -2  170.11    5.20
 -11  -4  -2  104.90    5.60
 -11   4  -2  106.72    3.86
  11   4   2  135.29    4.22
 -11   4  -2  166.34    5.00
 -11   4  -2  128.71    4.18
  11  -4   2  124.68    5.80
 -11  -4  -2  145.63    6.08
 -11  -4  -2  184.98    4.36
  11  -4   2  161.26    5.54
 -11  -4  -2  135.37    4.34
  11   4   2  156.86    7.68
 -11   4  -2  130.47    8.04
 -11   4  -2  149.16    7.92
  11   4   3    9.59    1.89
 -11   4  -3    9.84    1.86
 -11   4  -3    8.23    1.84
 -11   4  -3   10.88    0.98
  11  -4   3    6.80    1.36
 -11   4  -3   10.67    1.16
 -11  -4  -3    6.56    1.15
 -11  -4  -3   10.02    1.41
 -11   4  -3   11.85    1.07
 -11   4  -3    9.27    0.86
 -11  -4  -3   10.56    1.38
 -11  -4  -3    6.81    1.45
 -11  -4  -3   12.76    0.88
  11  -4   3   11.42    1.25
 -11  -4  -3    9.53    1.24
 -11   4  -3   11.10    1.06
  11  -4   3    9.15    1.25
  11  -4   3    6.77    1.25
 -11   4  -3    7.47    0.71
  11   4   3   10.02    0.91
  11   4   4   72.85    2.80
 -11   4  -4   77.99    2.61
 -11   4  -4   82.34    2.67
 -11  -4  -4   78.37    3.35
 -11  -4  -4   88.93    2.70
 -11   4  -4  102.94    3.20
 -11   4  -4   99.42    3.04
 -11   4  -4   79.13    2.69
 -11  -4  -4   64.96    3.37
 -11  -4  -4   68.23    3.37
  11  -4   4   44.17    2.94
  11  -4   4   58.56    3.10
 -11  -4  -4   75.92    3.37
  11  -4   4   65.71    2.59
 -11   4  -4   83.78    3.09
 -11   4  -5    6.55    0.57
 -11   4  -5    5.37    0.47
 -11   4  -5    4.95    0.48
  11  -4   5    3.00    0.50
 -11   4  -5    5.89    0.54
 -11   4  -5    6.24    0.53
 -11  -4  -5    4.92    0.71
  11   4   5    4.46    0.55
 -11   4  -5    4.11    0.55
 -11   4  -5    5.25    0.61
 -11   4  -6   13.12    0.60
  11  -4   6    9.99    0.69
 -11   4  -6   12.98    0.74
 -11  -4  -6   14.31    0.87
 -11  -4  -6   15.81    1.02
  11   4   6   13.43    0.75
 -11   4  -6   15.43    0.74
 -11   4  -6   10.53    0.64
 -11  -4  -7    0.11    0.08
  11   5  -8    1.13    0.22
 -11   5   7   19.54    1.41
 -11   5   7   19.49    1.41
  11   5  -7   10.11    0.77
  11   5  -7   12.26    1.18
  11   5  -7   11.78    0.94
 -11  -5   7   19.52    1.14
  11  -5  -7   12.52    1.71
  11  -5  -7   21.11    1.37
  11  -5  -7   18.76    1.46
 -11  -5   7   11.66    1.02
  11   5  -7   23.16    1.74
  11   5  -7    8.53    1.10
  11   5  -6    5.62    1.12
  11   5  -6    1.47    0.69
  11  -5  -6    3.73    0.88
  11  -5  -6    2.84    1.23
  11  -5  -6    5.92    1.13
  11  -5  -6    4.25    0.94
  11  -5  -6    3.99    0.74
 -11  -5   6    3.68    0.63
 -11  -5   6    4.69    0.63
  11   5  -6    3.02    0.67
 -11  -5   6    4.00    0.74
 -11   5   6    4.93    1.01
  11   5  -6    1.95    0.98
  11   5  -6    0.92    0.88
  11   5  -6    1.36    0.84
  11   5  -5    1.93    1.28
  11   5  -5    2.63    1.43
 -11  -5   5   10.70    1.16
 -11  -5   5   12.22    1.07
  11   5  -5   10.09    1.05
 -11  -5   5    9.05    0.97
  11  -5  -5   11.26    1.21
 -11   5   5    8.30    1.06
  11   5  -5    3.42    1.58
  11   5  -5    2.96    1.11
  11  -5  -5    8.11    1.33
  11  -5  -5    7.64    1.48
  11  -5  -5    9.50    1.31
  11  -5  -5    7.71    1.13
  11  -5  -5    9.55    1.43
 -11  -5   5    9.87    1.20
  11  -5  -5    9.84    1.28
  11   5  -5   14.85    1.64
  11   5  -4    0.12    0.93
 -11  -5   4    0.26    0.34
 -11  -5   4    0.30    0.33
  11  -5  -4    0.10    0.36
 -11  -5   4    0.18    0.35
  11   5  -4    0.10    0.67
 -11   5   4    0.44    0.34
 -11   5   4    0.34    0.28
  11  -5  -4    0.12    1.04
 -11  -5   4    0.56    0.44
  11  -5  -4   -0.09    0.66
  11  -5  -4    0.13    0.75
  11  -5  -4    0.04    0.43
  11  -5  -4    0.27    0.89
 -11  -5   4    0.18    0.38
  11  -5  -4    0.59    0.73
  11  -5  -4   -0.14    0.56
  11   5  -4    0.34    0.54
 -11   5   3  174.03   11.12
  11   5  -3   60.12    5.63
 -11  -5   3  159.99    5.32
 -11  -5   3  145.84    4.56
 -11  -5   3  146.14    4.55
  11  -5  -3  152.20    5.66
 -11   5   3  188.24    5.08
 -11   5   3  145.66    4.34
  11  -5  -3  185.90    7.66
  11  -5  -3  130.90    6.64
 -11  -5   3  241.77    6.83
 -11  -5   3  117.78   10.96
  11  -5  -3  141.95    5.15
  11  -5  -3  257.47    9.59
  11  -5  -3   55.42    6.20
  11   5  -3  140.59    8.50
  11   5  -3  179.00   10.41
 -11   5   3  230.10   14.96
  11  -5  -2   38.78    8.95
 -11   5   2   30.09    3.99
  11   5  -2   22.02    2.01
 -11  -5   2   28.61    1.92
 -11  -5   2   26.70    1.52
 -11  -5   2   26.50    1.43
 -11   5   2   29.21    1.34
  11  -5  -2   40.20    4.21
  11   5  -2   19.87    1.74
 -11   5   2   35.75    1.67
  11  -5  -2   25.07    2.19
  11  -5  -2   21.49    1.66
  11  -5  -2   23.84    2.30
 -11  -5   2   20.06    3.85
 -11  -5   2   54.60    3.79
 -11  -5   2   31.96    2.29
 -11  -5   2   27.76    1.42
  11  -5  -2   28.14    1.90
  11  -5  -2   11.20    2.45
  11   5  -2   16.91    3.26
  11   5  -2   28.98    4.42
 -11   5   2   33.34    4.26
 -11   5   1   69.84    2.34
 -11   5   1   61.18    2.06
 -11  -5   1   55.99    2.39
  11  -5  -1   42.64    5.29
 -11  -5   1   60.69    2.97
 -11  -5   1   56.18    2.19
  11  -5  -1   91.70    6.31
 -11   5   1   75.45    2.54
  11   5  -1   56.21    2.54
 -11   5   1   52.44    4.45
  11   5  -1   79.87    5.44
  11   5  -1   58.68    5.75
  11   5  -1  117.17    8.46
 -11   5   1   55.30    4.65
  11  -5  -1   50.97    2.89
  11  -5  -1   52.35    2.98
 -11  -5   1   78.32    3.43
 -11  -5   1   54.44    3.26
 -11  -5   1   51.73    5.60
 -11  -5   1   61.07    2.20
  11  -5  -1   68.85    2.99
  11  -5  -1   64.34    3.20
 -11   5   1   53.32    4.55
  11  -5  -1   69.14   12.44
 -11   5   1   60.53    5.06
  11  -5  -1   48.19    4.84
 -11  -5   1   40.07    3.12
  11  -5  -1   35.00    3.84
 -11   5   0    6.48    0.58
  11   5   0    5.50    0.67
 -11   5   0    8.10    0.83
 -11   5   0    7.80    0.72
  11  -5   0    0.65    1.82
 -11  -5   0    6.50    1.02
 -11  -5   0    4.22    1.23
  11  -5   0    8.37    1.49
 -11   5   0    7.01    0.64
 -11  -5   0    5.96    1.18
  11  -5   0    4.51    1.89
 -11  -5   0    7.86    0.85
 -11  -5   0    4.30    0.93
 -11  -5   0    6.56    0.61
  11  -5   0    6.83    0.85
 -11  -5   0    5.58    1.89
 -11  -5   0    8.59    0.86
  11  -5   0    7.35    0.95
 -11   5   0    4.85    1.46
  11   5   0    7.74    1.44
  11   5   0    9.57    1.89
 -11   5   0    6.19    1.59
  11  -5   0    7.97    3.94
 -11   5   0    5.58    1.51
 -11   5  -1   98.01    3.07
 -11   5  -1   77.81    2.68
  11  -5   1   34.95    4.59
 -11  -5  -1   40.68    3.34
 -11  -5  -1   64.06    4.37
 -11   5  -1   69.62    5.59
  11   5   1  107.60    6.26
  11   5   1   69.16    4.13
  11   5   1   99.36    5.10
 -11   5  -1   85.49    2.88
 -11   5  -1   72.04    2.44
 -11  -5  -1   95.24    2.99
 -11  -5  -1   65.75    5.54
  11  -5   1   90.97    3.94
  11  -5   1  103.16    3.61
 -11  -5  -1   92.22    3.04
  11  -5   1   56.35    3.96
  11  -5   1   55.88    3.26
  11  -5   1   37.16    4.49
 -11  -5  -1   72.09    4.13
 -11   5  -1   76.86    5.65
  11  -5   1   75.46    9.02
 -11   5  -1   82.81    5.57
 -11   5  -2    1.65    0.42
 -11   5  -2    1.95    0.51
  11   5   2    1.19    0.33
  11  -5   2    1.29    0.94
 -11   5  -2    1.49    0.49
 -11  -5  -2    0.80    0.49
 -11  -5  -2    1.55    0.73
  11   5   2    0.88    0.72
 -11   5  -2    1.50    0.45
 -11   5  -2    1.75    0.37
 -11  -5  -2    1.85    0.78
  11  -5   2    1.14    0.51
 -11  -5  -2    2.74    0.52
  11  -5   2    1.41    0.55
  11  -5   2    1.38    0.68
  11  -5   2    1.32    0.54
 -11   5  -2   -0.33    1.28
 -11   5  -3  150.67    4.44
 -11   5  -3  144.42    4.25
 -11   5  -3  113.10    3.65
 -11  -5  -3  137.72    5.26
 -11  -5  -3  176.57    4.09
 -11  -5  -3  139.29    5.22
 -11  -5  -3  104.33    4.72
 -11   5  -3  122.96    4.32
  11  -5   3   76.26    4.59
  11  -5   3  107.58    4.56
 -11   5  -3  125.90    3.92
 -11   5  -3  151.49    4.28
  11   5   4    0.15    0.16
 -11   5  -4    0.15    0.21
 -11   5  -4    0.18    0.17
 -11  -5  -4    0.10    0.22
 -11  -5  -4    0.09    0.33
  11  -5   4    0.05    0.23
  11  -5   4   -0.03    0.24
  11  -5   4   -0.02    0.16
 -11  -5  -4    0.07    0.31
 -11   5  -4    0.14    0.20
 -11   5  -4    0.13    0.25
 -11   5  -4   -0.02    0.22
  11   5   5    9.76    0.61
 -11   5  -5   10.40    0.56
 -11  -5  -5   13.58    0.86
 -11   5  -5   14.36    0.70
 -11  -5  -5   11.93    0.89
 -11  -5  -5   13.06    0.98
 -11   5  -5   10.38    0.73
 -11  -5  -5   12.59    1.02
 -11   5  -5   11.91    0.74
  11  -5   5    7.30    0.65
  11  -5   5    8.74    0.72
 -11  -5  -6    1.27    0.23
  11  -5   6    0.91    0.13
 -11   5  -6    1.16    0.18
 -11   5  -6    1.77    0.21
 -11   5  -6    1.38    0.19
  11   5   6    0.76    0.13
  11  -6  -7    3.32    0.43
  11  -6  -7    2.86    0.38
  11   6  -7    3.99    0.35
  11  -6  -7    2.24    0.39
 -11  -6   7    3.57    0.31
 -11  -6   7    1.67    0.34
 -11   6   6   39.90    1.92
  11  -6  -6   29.69    2.33
 -11  -6   6   42.50    1.43
  11  -6  -6   41.60    1.90
  11  -6  -6   36.42    2.15
  11  -6  -6   21.72    1.41
  11   6  -6   20.14    1.58
  11   6  -6   38.11    2.01
  11   6  -6   10.96    1.39
  11   6  -6   16.47    1.56
  11   6  -6   13.20    1.40
  11   6  -5    0.08    0.65
  11  -6  -5    1.25    0.71
 -11  -6   5    1.61    0.42
  11  -6  -5    2.07    0.85
  11   6  -5    0.45    0.52
  11   6  -5    2.70    0.68
  11   6  -5    0.34    0.66
 -11   6   5    2.44    0.61
  11   6  -5    0.57    0.66
  11  -6  -4   16.55    2.24
  11  -6  -4   21.60    2.41
 -11  -6   4   26.19    1.33
  11  -6  -4   27.41    2.43
  11  -6  -4   17.51    1.76
 -11  -6   4   25.39    1.37
 -11   6   4   28.24    1.66
  11   6  -4    8.43    1.74
  11   6  -3    3.64    0.95
 -11   6   3    7.75    0.77
  11  -6  -3    5.22    1.05
  11  -6  -3    3.21    1.34
  11  -6  -3    7.71    1.48
 -11  -6   3    8.06    1.11
 -11  -6   3    7.10    0.69
 -11  -6   3    6.81    0.68
  11  -6  -3    2.36    1.06
 -11  -6   3    6.06    0.94
 -11  -6   3    7.40    0.74
 -11   6   2   47.26    1.79
  11  -6  -2   30.51    2.20
 -11  -6   2   19.51    2.83
  11  -6  -2   30.90    1.87
  11  -6  -2   17.59    3.16
  11  -6  -2   40.67    2.78
 -11  -6   2   55.83    3.11
 -11  -6   2   35.82    2.34
 -11  -6   2   36.68    1.54
  11  -6  -2   38.94    2.09
  11  -6  -2   40.76    2.63
 -11  -6   2   33.85    1.52
 -11  -6   2   35.58    2.27
  11  -6  -2   15.12    2.91
  11   6  -2   21.64    2.15
  11   6  -1   15.32    1.35
 -11   6   1   22.07    1.08
 -11  -6   1   15.50    1.51
 -11  -6   1   11.53    2.34
  11  -6  -1   16.93    1.44
  11  -6  -1    7.91    1.93
  11  -6  -1   20.06    1.63
 -11  -6   1   23.57    1.65
 -11  -6   1   15.57    1.67
 -11  -6   1   19.66    1.06
  11  -6  -1   22.11    1.56
  11  -6  -1   17.77    1.70
  11  -6  -1   17.97    1.40
 -11  -6   1   21.77    1.29
 -11   6   1   25.79    1.24
 -11  -6   1    9.83    1.81
  11  -6  -1   11.55    2.20
  11  -6  -1    9.00    2.08
 -11  -6   0  197.91    5.16
 -11  -6   0  132.75    7.00
  11  -6   0  135.47    5.09
  11  -6   0   87.95    5.74
 -11  -6   0  140.47    5.46
  11  -6   0  140.76    5.59
  11  -6   0  178.60    5.29
 -11  -6   0  167.93    4.71
 -11   6   0  217.71    5.11
  11   6   0  136.31    4.42
 -11  -6   0   94.72    6.11
 -11   6   0  201.64    4.79
 -11   6   0  184.99    4.40
  11  -6   0   91.12    7.04
  11  -6   0   90.66    6.17
 -11  -6  -1    3.16    0.97
  11  -6   1    3.43    0.67
 -11  -6  -1    4.79    0.61
  11  -6   1    2.94    0.76
 -11  -6  -1    3.32    0.83
 -11  -6  -1    3.26    0.56
 -11   6  -1    3.94    0.48
 -11  -6  -1    2.22    0.84
 -11   6  -1    4.44    0.62
 -11   6  -1    4.36    0.54
 -11   6  -1    4.48    0.47
  11  -6   1    2.14    1.05
  11  -6   2   34.43    1.97
  11  -6   2   32.72    2.06
 -11  -6  -2   46.32    1.74
  11  -6   2   34.95    2.18
 -11  -6  -2   32.19    2.23
 -11   6  -2   35.05    1.53
 -11   6  -2   31.27    1.29
 -11  -6  -2   25.76    2.17
 -11   6  -2   40.98    1.67
 -11   6  -2   35.31    1.46
  11  -6   2   26.95    1.61
 -11   6  -3    0.12    0.18
 -11   6  -3    0.18    0.14
 -11  -6  -3    0.17    0.37
  11  -6   3   -0.02    0.21
  11  -6   3   -0.10    0.33
 -11  -6  -3    0.12    0.26
 -11  -6  -3    0.23    0.36
  11  -6   3    0.26    0.22
 -11   6  -3    0.07    0.16
 -11   6  -3    0.05    0.24
 -11   6  -3    0.15    0.21
 -11   6  -3    0.16    0.20
 -11  -6  -4   33.12    1.25
  11  -6   4   22.95    1.24
  11  -6   4   22.24    1.16
  11  -6   4   18.18    1.19
 -11  -6  -4   27.91    1.56
  11  -6   4   22.93    1.07
 -11   6  -4   35.76    1.31
 -11   6  -4   22.93    1.14
 -11   6  -4   27.53    1.05
 -11   6  -4   21.20    0.87
 -11   6  -4   27.87    1.05
 -11   6  -4   24.25    0.96
 -11   6  -5    1.06    0.14
  11  -6   5    0.73    0.15
 -11   6  -5    1.10    0.18
 -11   6  -5    1.55    0.22
 -11  -6  -5    1.38    0.23
 -11   6  -5    1.42    0.17
  11   7  -6   -0.06    0.14
  11  -7  -6    0.05    0.17
 -11  -7   6    0.06    0.11
  11  -7  -6    0.02    0.13
  11  -7  -5   31.01    1.45
  11  -7  -5   23.99    1.34
  11  -7  -5   16.85    1.04
  11   7  -5    9.61    0.94
  11   7  -5   11.30    1.03
  11   7  -5    9.19    0.94
  11  -7  -5   22.74    1.49
 -11  -7   5   21.44    0.94
 -11  -7   5   30.44    1.04
  11   7  -5   14.17    1.14
  11  -7  -4   28.35    1.54
  11  -7  -4   15.28    1.17
  11   7  -4    7.79    1.10
  11   7  -4    9.30    1.18
  11  -7  -4   10.60    1.52
 -11  -7   4   29.13    1.53
 -11  -7   4   26.42    1.05
  11   7  -4   12.28    1.30
  11   7  -3   10.64    1.29
  11  -7  -3   12.76    2.07
 -11  -7   3   29.32    1.69
 -11  -7   3   19.02    1.55
 -11  -7   3   25.52    1.11
  11  -7  -3   27.46    1.58
  11  -7  -3   22.41    1.49
 -11  -7   3   30.45    1.32
 -11  -7   2    0.01    0.24
  11  -7  -2    0.04    0.34
  11  -7  -2    0.13    0.29
  11  -7  -2    0.02    0.18
  11   7  -2    0.09    0.22
  11  -7  -2   -0.52    0.71
 -11  -7   2   -0.02    0.37
 -11  -7   2   -0.08    0.40
 -11  -7   2   -0.04    0.21
 -11   7   2    0.03    0.18
  11  -7  -1   38.37    2.46
 -11  -7   1   43.06    1.69
 -11  -7   1   18.06    2.28
  11  -7  -1   36.28    1.87
 -11   7   1   55.22    1.84
  11  -7  -1   27.03    2.68
  11  -7  -1   40.18    1.82
 -11  -7   1   50.00    2.03
 -11  -7   1   36.13    2.26
  11  -7   0    2.29    0.72
  11  -7   0    2.62    0.68
 -11  -7   0    2.37    0.41
 -11   7   0    3.74    0.44
  11  -7   0    2.95    0.52
 -11  -7   0    3.82    0.52
 -11  -7   0    2.34    0.82
 -11   7   0    3.49    0.38
  11  -7   0    1.61    0.58
  11  -7   1   33.75    2.12
 -11  -7  -1   51.64    1.81
 -11  -7  -1   44.92    1.75
  11  -7   1   35.81    1.87
 -11  -7  -1   36.87    2.54
 -11   7  -1   53.65    1.89
 -11   7  -1   50.19    1.73
 -11   7  -1   44.54    1.50
  11  -7   1   31.31    2.28
 -11   7  -2    3.70    0.35
  11  -7   2    3.40    0.51
 -11  -7  -2    3.93    0.77
  11  -7   2    4.06    0.55
  11  -7   2    3.53    0.32
 -11  -7  -2    4.85    0.51
 -11  -7  -2    3.56    0.62
  11  -7   2    2.94    0.48
 -11   7  -2    5.11    0.52
  11  -7   2    3.07    0.63
 -11   7  -2    4.91    0.48
 -11   7  -2    3.69    0.33
 -11   7  -2    4.55    0.42
 -11  -7  -3   35.81    1.36
 -11  -7  -3   35.92    1.20
  11  -7   3   24.87    0.91
 -11  -7  -3   29.29    1.43
  11  -7   3   24.87    1.18
 -11   7  -3   26.57    0.96
 -11   7  -3   19.79    1.00
 -11   7  -3   33.74    1.18
 -11   7  -3   33.22    1.13
 -11   7  -3   23.20    0.89
 -11   7  -3   32.28    1.05
 -11   7  -4    6.23    0.39
 -11  -7  -4    8.19    0.44
 -11  -7  -4    8.06    0.54
  11  -7   4    5.43    0.28
  11  -7   4    4.38    0.33
  11  -7   4    4.94    0.32
  11  -8  -5    0.44    0.13
  11  -8  -4   17.09    0.92
  11  -8  -4   15.53    0.73
  11  -8  -4   18.28    0.90
 -11  -8   3    3.22    0.36
  11  -8  -3    3.11    0.57
  11  -8  -3    3.99    0.49
  11  -8  -3    4.27    0.51
 -11  -8   2   44.79    1.56
  11  -8  -2   40.62    2.34
  11  -8  -2   37.77    1.53
  11  -8  -2   45.78    1.83
  11  -8  -1    5.30    0.84
 -11  -8   1    5.79    0.50
  11  -8  -1    4.32    0.45
 -11   8   1    5.76    0.47
  11  -8  -1    3.58    0.59
  11  -8   0    8.19    0.89
 -11  -8   0   10.99    0.65
 -11  -8   0    9.16    0.59
  11  -8   0    7.11    0.59
 -11   8   0    9.42    0.55
  11  -8   0    6.52    0.72
 -11  -8  -1   -0.15    0.22
  11  -8   1   -0.02    0.12
 -11  -8  -1    0.10    0.21
 -11   8  -1    0.04    0.12
  11  -8   2   25.80    1.08
  11  -8   2   21.57    0.84
 -11  -8  -2   40.49    1.28
 -11  -8  -2   39.49    1.45
 -11  -8  -2   40.73    1.12
  11  -8   3    0.63    0.11
 -11  -8  -3    0.84    0.15
 -11  -8  -3    0.77    0.16
 -11  -9   2    6.29    0.33
 -11  -9   1   18.29    0.65
 -11  -9   0    0.26    0.10
  11  -9   0    0.32    0.08
  12   0  -9   -0.10    0.34
 -12   0   9   -0.05    0.24
  12   0  -9    0.06    0.15
 -12   0   9    0.17    0.16
  12   0  -8    2.15    0.90
  12   0  -8    2.18    1.04
 -12   0   8    3.08    0.54
  12   0  -8    3.56    0.52
 -12   0   7    0.29    0.49
  12   0  -7    0.19    0.81
 -12   0   7    0.15    0.41
  12   0  -7   -0.04    0.29
 -12   0   7    0.12    0.38
  12   0  -7    0.09    0.20
  12   0  -7   -0.18    1.21
 -12   0   7   -0.16    0.36
 -12   0   7    0.10    0.23
  12   0  -7   -0.10    0.40
  12   0  -7   -0.20    0.52
  12   0  -6  154.50   15.25
 -12   0   6  258.90   15.16
  12   0  -6  211.85    5.44
  12   0  -6  321.53    8.78
 -12   0   6  263.59    7.38
  12   0  -6  142.60    6.16
  12   0  -6  242.14    6.21
 -12   0   6  261.59    8.10
 -12   0   6  310.49   10.11
 -12   0   6  149.25    6.08
 -12   0   6  142.65    5.85
 -12   0   6   83.44    6.85
 -12   0   6  131.58    6.51
  12   0  -6  208.09    9.58
 -12   0   5   -0.12    0.43
  12   0  -5   -0.89    2.47
 -12   0   5    0.55    1.27
  12   0  -5    0.13    0.31
  12   0  -5   -0.43    1.49
 -12   0   5    0.09    0.73
  12   0  -5    0.13    0.44
  12   0  -5    0.23    0.48
  12   0  -5   -0.05    0.36
 -12   0   5    0.21    0.35
 -12   0   5   -0.27    0.61
 -12   0   5    0.08    0.21
  12   0  -4  174.97    9.23
  12   0  -4  169.31    6.85
  12   0  -4  188.58   10.01
 -12   0   4  139.41    8.22
 -12   0   4  339.40   17.48
  12   0  -4  249.94    6.17
  12   0  -4  192.54    8.34
  12   0  -4  230.43    6.45
 -12   0   4  278.63    9.20
  12   0  -4  203.20    6.01
 -12   0   4  344.66   20.07
 -12   0   4  351.97   16.60
 -12   0   3   -0.08    0.27
  12   0  -3   -0.06    0.57
 -12   0   3    0.03    0.43
 -12   0   3    0.12    0.72
 -12   0   3   -0.19    1.35
  12   0  -3    0.19    0.40
 -12   0   3   -0.17    0.88
 -12   0   3    0.05    0.62
 -12   0   3    0.12    0.37
  12   0  -3    0.42    0.30
  12   0  -3    0.14    0.43
 -12   0   3    0.23    0.26
  12   0  -3    0.11    0.39
  12   0  -3    0.05    0.27
 -12   0   2  137.11    4.56
 -12   0   2  173.54    5.07
  12   0  -2  143.04    8.52
  12   0  -2  197.34    7.06
  12   0  -2  187.15    6.31
 -12   0   2  213.42    9.58
 -12   0   2  215.84    9.63
 -12   0   2  183.28    7.50
 -12   0   2  182.17    5.06
  12   0  -2  163.84    5.39
 -12   0   1    0.28    0.21
 -12   0   1    0.13    0.21
  12   0  -1   -0.19    0.55
  12   0  -1   -0.09    0.35
  12   0  -1   -0.02    0.25
  12   0  -1    0.50    0.31
 -12   0   1   -0.27    0.59
 -12   0   1    0.05    0.57
 -12   0   1    1.02    0.57
  12   0   0  663.13   18.62
  12   0   0  687.27   16.96
  12   0   0  507.00   15.80
 -12   0   0  707.54   18.81
 -12   0   0  541.70   13.97
 -12   0   0  651.45   17.43
 -12   0   0  714.42   14.48
 -12   0   0  615.98   14.21
 -12   0  -1    0.06    0.41
  12   0   1    0.04    0.21
 -12   0  -1   -0.01    0.18
 -12   0  -1    0.11    0.16
 -12   0  -1    0.13    0.18
 -12   0  -1    0.21    0.17
  12   0   1   -0.85    0.95
  12   0   1    0.05    0.18
 -12   0  -1    0.04    0.22
  12   0   1   -0.02    0.19
  12   0   1   -0.31    0.47
 -12   0  -1   -0.32    0.68
 -12   0  -1    0.44    0.29
 -12   0  -2   49.38    3.55
 -12   0  -2   34.94    2.63
  12   0   2   49.52    2.11
 -12   0  -2   42.64    1.62
 -12   0  -2   49.28    1.77
 -12   0  -2   48.50    1.70
  12   0   2   58.43    4.28
  12   0   2   42.70    1.92
 -12   0  -2   43.98    2.16
 -12   0  -2   45.42    2.14
 -12   0  -2   43.06    1.61
  12   0   2   54.94    2.30
 -12   0  -2   38.17    1.48
  12   0   2   40.50    1.97
 -12   0  -2   46.67    2.22
 -12   0  -2   40.98    3.54
  12   0   2   45.94    3.50
 -12   0  -2   46.23    2.06
 -12   0  -2   46.23    2.26
 -12   0  -3    0.08    0.41
  12   0   3   -0.04    0.22
 -12   0  -3    0.04    0.16
 -12   0  -3    0.04    0.15
 -12   0  -3    0.02    0.21
  12   0   3    0.10    0.42
  12   0   3   -0.02    0.26
 -12   0  -3   -0.05    0.23
 -12   0  -3    0.03    0.28
  12   0   3    0.19    0.23
 -12   0  -3    0.24    0.29
  12   0   3   -0.08    0.33
 -12   0  -3    0.24    0.27
 -12   0  -3   -0.06    0.23
 -12   0  -4   23.00    1.29
  12   0   4   23.52    1.56
  12   0   4   26.44    1.54
  12   0   4   23.66    1.35
 -12   0  -4   32.32    1.44
  12   0   4   22.44    2.74
  12   0   4   26.80    1.59
 -12   0  -4   19.65    2.92
 -12   0  -4   22.99    1.54
 -12   0  -4   21.48    1.05
 -12   0  -4   27.04    1.54
 -12   0  -4   30.60    2.95
 -12   0  -5   -0.06    0.23
  12   0   5    0.02    0.18
 -12   0  -5    0.17    0.23
  12   0   5   -0.13    0.25
  12   0   5    0.03    0.17
 -12   0  -5    0.07    0.11
 -12   0  -5    0.06    0.14
  12   0   6   11.11    0.77
  12   0   6   12.47    0.87
 -12   0  -6   12.19    0.84
  12   0   6   12.36    0.74
  12   0   7    0.00    0.05
 -12   0  -7    0.02    0.09
  12   1  -9   17.07    1.08
  12  -1  -9   14.72    0.98
  12   1  -9   20.97    0.90
  12  -1  -9   19.78    1.13
 -12   1   9   20.04    1.06
 -12  -1   9   19.84    1.05
  12  -1  -9   23.05    1.20
 -12   1   9   16.04    0.81
  12   1  -8   -0.05    0.50
 -12  -1   8    0.19    0.26
 -12   1   8    0.12    0.40
  12   1  -8    0.30    0.22
 -12  -1   8    0.04    0.20
  12  -1  -8   -0.19    0.59
  12  -1  -8   -0.27    1.07
 -12   1   8    0.06    0.25
  12  -1  -8    0.13    0.22
  12   1  -8   -0.02    0.29
 -12   1   7   31.41    2.63
 -12  -1   7   20.62    2.49
 -12   1   7   30.36    1.99
 -12   1   7   27.31    2.44
  12   1  -7   36.32    3.41
  12  -1  -7   39.61    3.53
  12  -1  -7   35.91    1.58
  12  -1  -7   20.49    1.91
  12   1  -7   51.93    2.33
 -12   1   7   43.78    2.46
 -12  -1   7   40.41    2.56
 -12   1   7   54.18    3.47
 -12  -1   7   38.13    2.02
  12  -1  -7   49.39    3.01
  12  -1  -7   44.61    1.95
 -12  -1   7   41.37    2.10
  12  -1  -7   29.50    2.78
  12   1  -7   44.30    1.73
 -12   1   7   33.71    2.30
 -12   1   7   31.74    2.17
 -12   1   6    2.71    0.67
 -12  -1   6    2.31    0.63
  12   1  -6   -0.44    2.78
  12  -1  -6   -0.42    2.96
 -12  -1   6    0.84    2.56
 -12   1   6    0.22    2.12
 -12  -1   6    3.38    0.73
  12  -1  -6    1.03    1.10
  12  -1  -6    1.82    0.40
  12   1  -6    3.25    0.64
  12  -1  -6    3.56    1.53
 -12  -1   6    0.47    0.74
 -12   1   6    0.43    0.56
 -12   1   6    3.02    0.82
 -12   1   6    3.80    1.15
  12  -1  -6    2.23    0.47
  12   1  -6    2.85    0.77
  12  -1  -6    1.08    0.78
  12   1  -6    1.42    0.61
 -12  -1   6    1.83    0.75
  12  -1  -6    1.99    1.31
  12   1  -6    1.62    0.57
 -12  -1   5   70.17    3.35
 -12  -1   5   68.95    3.19
 -12   1   5   67.21    3.57
  12   1  -5   77.09    4.40
 -12   1   5   59.41    5.41
  12   1  -5   64.27    3.35
  12   1  -5   80.37   11.57
  12  -1  -5   89.32   11.77
 -12  -1   5  135.85   11.73
 -12   1   5  163.17   13.28
  12  -1  -5   79.79    2.82
  12  -1  -5   65.18    4.60
  12  -1  -5  151.72    6.52
  12  -1  -5   94.90    3.11
 -12   1   5  113.26    4.97
 -12   1   5  133.88    5.87
  12   1  -5   61.14    3.76
 -12  -1   5   66.96    3.89
  12   1  -5   65.32    3.68
  12  -1  -5   94.89    3.18
  12   1  -5  113.89    4.59
 -12  -1   4   26.10    2.05
  12  -1  -4   37.77    1.73
 -12  -1   4   39.38    2.51
 -12   1   4   54.00    3.83
 -12  -1   4   66.60    4.82
 -12   1   4   64.24    4.66
  12  -1  -4   35.74    3.90
 -12  -1   4   29.60    1.88
 -12  -1   4   26.55    1.70
 -12   1   4   30.19    1.92
  12   1  -4   32.09    2.41
  12  -1  -4   33.52    2.39
 -12  -1   4   27.53    2.29
  12   1  -4   19.71    3.53
  12  -1  -4   34.12    4.11
 -12   1   4   25.74    3.16
  12   1  -4   50.44    4.49
 -12  -1   4   37.59    4.04
  12  -1  -4   34.75    1.65
  12  -1  -4   36.03    2.79
  12  -1  -4   54.35    4.69
  12  -1  -4   28.64    6.62
 -12  -1   4   63.59    9.19
 -12   1   4   58.78    8.72
 -12   1   4   74.74    9.17
  12  -1  -4   35.44    1.67
  12   1  -4   39.54    2.36
 -12  -1   3  323.96    9.95
  12  -1  -3  398.58   11.56
  12   1  -3  440.68   10.43
 -12  -1   3  380.19   10.28
 -12   1   3  471.32   11.88
  12  -1  -3  384.25    9.40
 -12  -1   3  558.81   12.50
 -12   1   3  465.78   11.27
 -12  -1   3  397.87   10.29
  12   1  -3  356.99   10.78
  12   1  -3  281.07   10.68
  12  -1  -3  314.86   11.25
 -12  -1   3  351.54    9.69
  12  -1  -3  367.53   10.36
 -12  -1   3  374.19   10.53
  12   1  -3  286.46   11.42
  12  -1  -3  327.97   11.69
 -12   1   3  340.60    9.65
  12  -1  -3  364.17   10.89
  12   1  -3  583.31   15.06
 -12  -1   3  423.23   14.08
 -12   1   3  723.72   26.59
  12  -1  -3  384.87    9.39
  12  -1  -3  411.02   10.59
  12  -1  -3  481.19   11.73
  12  -1  -3  374.09   10.12
 -12  -1   3  580.50   21.08
 -12   1   3  469.28   17.59
 -12   1   3  696.54   23.18
  12  -1  -3  364.61    9.28
  12   1  -3  403.71    9.82
  12  -1  -2   12.74    1.23
  12   1  -2    9.61    1.29
  12  -1  -2   12.80    1.36
  12  -1  -2   11.86    0.79
  12   1  -2   12.28    2.52
  12  -1  -2    9.84    2.36
  12  -1  -2   11.25    0.77
 -12  -1   2   12.57    1.04
 -12  -1   2   19.11    1.43
 -12   1   2   18.62    1.28
 -12   1   2   12.00    0.85
  12  -1  -2   11.71    1.30
  12   1  -2   18.72    2.10
 -12  -1   2   14.44    2.03
 -12   1   2   19.04    3.44
 -12  -1   2   19.83    2.92
 -12   1   2   16.98    2.47
 -12   1   2   15.01    2.61
  12  -1  -2   13.58    1.34
 -12  -1   2   13.25    1.15
  12   1  -2   13.10    1.16
 -12   1   1  217.86    6.14
 -12  -1   1  289.32    7.01
  12  -1  -1  270.79    7.07
  12   1  -1  254.58   10.26
  12  -1  -1  272.55   10.81
  12  -1  -1  218.92    7.61
  12   1  -1  321.48    9.80
  12   1  -1  343.08    9.37
 -12   1   1  326.78    6.89
 -12  -1   1  295.11    7.22
 -12   1   1  192.97    6.04
  12   1  -1  222.07    7.17
  12  -1  -1  274.05    7.18
  12   1  -1  279.27    7.02
 -12   1   1  324.79   10.41
 -12   1   1  333.11   11.03
  12  -1   0    0.17    0.23
 -12   1   0    0.34    0.20
 -12   1   0    0.67    0.25
 -12  -1   0    0.02    0.23
  12   1   0    0.23    0.55
  12  -1   0    0.09    0.62
 -12  -1   0    0.20    0.32
  12  -1   0    0.40    0.39
  12   1   0    0.45    0.46
 -12  -1   0   -0.07    0.49
 -12  -1   0    0.34    0.28
  12  -1   0    0.26    0.23
 -12   1   0    0.06    0.52
 -12   1   0    0.13    0.39
 -12  -1   0    0.32    0.47
 -12   1   0    0.28    0.45
  12  -1   0    0.25    0.25
 -12   1   0    0.32    0.17
  12  -1   0    0.33    0.25
  12   1   0    0.28    0.28
 -12   1  -1  149.36    6.20
 -12   1  -1  196.17    7.37
 -12  -1  -1  158.53    6.61
 -12   1  -1  174.67    4.50
  12   1   1  197.50    5.26
  12  -1   1  171.57    4.88
 -12  -1  -1  160.23    4.83
  12   1   1  176.81    4.72
  12  -1   1  149.73    4.72
  12  -1   1  143.12    4.71
 -12  -1  -1  166.82    5.01
 -12   1  -1  157.68    4.80
 -12  -1  -1  166.34    5.12
 -12  -1  -1  159.28    5.05
  12   1   1  177.09    4.94
 -12   1  -1  182.01    4.54
 -12  -1  -1  160.87    4.52
 -12   1  -1  133.23    4.20
 -12   1  -1  178.23    4.45
 -12   1  -1  226.75    4.95
  12   1   1  167.82    7.33
  12  -1   1  205.17    8.61
  12  -1   1  158.65    4.89
 -12  -1  -1  152.68    4.47
 -12   1  -1  165.88    7.32
  12   1   1  179.79    7.15
 -12  -1  -1  152.45    7.06
 -12  -1  -1  182.73    5.39
 -12   1  -1  183.69    5.13
 -12   1  -2    9.82    1.63
 -12  -1  -2    7.67    1.34
  12   1   2    8.05    0.84
 -12   1  -2    9.29    0.72
 -12   1  -2    9.84    0.74
 -12   1  -2   11.32    0.81
  12  -1   2    8.13    1.75
  12   1   2    8.18    1.61
  12  -1   2    8.13    0.86
  12   1   2    8.50    0.74
 -12  -1  -2    7.58    0.90
  12  -1   2    8.93    0.93
 -12   1  -2    8.67    0.87
 -12   1  -2   10.49    0.75
 -12   1  -2    9.20    0.67
  12  -1   2    9.51    0.87
  12  -1   2    7.04    0.82
  12   1   2    6.63    0.72
 -12  -1  -2    7.65    0.78
 -12  -1  -2    7.51    0.87
 -12   1  -2    6.61    1.55
 -12   1  -2    7.23    1.45
  12   1   2    7.88    1.47
 -12   1  -2    8.61    0.92
 -12  -1  -2    7.35    0.78
 -12   1  -3  106.08    5.73
 -12   1  -3   77.42    4.49
 -12   1  -3  102.01    2.87
 -12   1  -3   89.42    2.71
 -12   1  -3  100.01    2.84
  12  -1   3  101.97    3.26
  12  -1   3   83.60    3.65
 -12  -1  -3   82.49    3.34
  12  -1   3   87.10    3.48
 -12   1  -3   86.80    3.30
  12  -1   3   95.80    3.26
  12   1   3   73.52    2.94
 -12   1  -3  109.80    2.96
  12   1   3   84.27    3.14
 -12   1  -3   98.08    2.86
 -12   1  -3  100.74    2.99
 -12  -1  -3   86.46    2.80
  12   1   3   88.57    5.56
  12  -1   3  110.49    6.35
  12   1   3   82.46    3.03
 -12  -1  -3   76.34    3.28
  12   1   3   88.13    5.62
 -12   1  -3   93.20    3.33
 -12  -1  -3   78.48    3.43
 -12   1  -3   83.42    3.36
 -12  -1  -3   76.82    3.08
 -12   1  -4   21.50    2.48
 -12  -1  -4   22.81    2.49
 -12   1  -4   14.68    1.80
  12  -1   4   18.80    1.13
 -12   1  -4   19.96    0.93
 -12  -1  -4   14.05    0.89
  12  -1   4   17.36    1.42
 -12   1  -4   16.62    1.26
 -12  -1  -4   17.27    1.40
  12   1   4   17.96    1.19
  12  -1   4   15.68    1.24
 -12  -1  -4   14.63    1.17
 -12   1  -4   19.29    0.96
 -12   1  -4   22.28    1.15
 -12  -1  -4   19.80    1.08
  12   1   4   17.63    2.35
  12  -1   4   16.61    2.38
  12  -1   4   17.63    1.34
 -12  -1  -4   16.96    1.25
 -12   1  -4   14.03    2.58
 -12  -1  -4   12.44    2.46
 -12  -1  -4   15.77    1.28
 -12   1  -4   16.73    1.27
 -12  -1  -4   16.04    1.15
 -12   1  -4   17.49    0.99
  12  -1   4   19.65    1.19
  12   1   4   15.93    1.08
  12   1   4   16.17    1.13
  12   1   4   16.32    2.36
 -12   1  -5    9.67    0.70
  12  -1   5    6.38    0.64
  12  -1   5    7.30    0.79
  12   1   5    8.50    0.82
 -12  -1  -5    7.90    0.74
 -12   1  -5    7.22    0.78
 -12  -1  -5    6.57    0.79
  12  -1   5    7.70    0.66
  12   1   5    5.63    0.60
  12   1   5    7.02    0.67
 -12   1  -5    6.54    0.54
 -12   1  -5    6.72    0.68
 -12   1  -5    6.94    0.64
  12  -1   5    6.11    0.70
 -12   1  -6    0.77    0.21
 -12  -1  -6    1.16    0.30
 -12   1  -6    1.01    0.24
  12  -1   6    0.79    0.21
  12  -1   6    0.81    0.22
  12   1   6    0.89    0.24
 -12   1  -6    1.13    0.25
 -12  -1  -6    1.02    0.28
 -12   1  -6    1.02    0.27
 -12   1  -6    0.95    0.19
  12  -1   7    2.19    0.23
  12   1   7    2.88    0.28
  12  -1   7    2.01    0.21
 -12   1  -7    2.33    0.22
 -12  -1  -7    3.60    0.35
 -12   1  -7    3.42    0.33
 -12  -1  -7    2.77    0.28
  12  -2  -9    0.63    0.22
  12  -2  -9    0.36    0.37
  12  -2  -9    0.55    0.26
 -12  -2   9    0.60    0.16
 -12   2   9    0.71    0.20
  12  -2  -9    0.55    0.24
 -12  -2   9    0.36    0.14
 -12   2   9    0.61    0.16
  12   2  -9    0.72    0.20
 -12   2   9    0.56    0.19
 -12   2   8   37.19    1.94
  12   2  -8   17.12    1.97
  12   2  -8   55.31    1.92
 -12   2   8   44.55    2.44
 -12  -2   8   53.37    2.52
 -12   2   8   48.52    2.26
  12  -2  -8   51.91    2.31
  12  -2  -8   40.46    2.58
 -12   2   8   37.12    2.06
 -12  -2   8   37.36    1.84
  12  -2  -8   45.34    2.26
  12  -2  -8   36.56    1.62
  12   2  -7    8.29    1.12
 -12   2   7   11.39    1.47
  12   2  -7    7.38    1.65
  12   2  -7    8.50    1.04
 -12  -2   7   10.50    1.01
 -12   2   7   13.98    1.53
 -12  -2   7   15.29    1.44
  12  -2  -7   11.81    1.48
  12   2  -7   17.15    1.11
  12  -2  -7   13.37    1.86
  12   2  -7   14.63    1.35
  12  -2  -7   12.82    0.99
 -12  -2   7    3.42    1.10
 -12  -2   6   11.47    2.42
  12   2  -6   27.55    2.09
  12   2  -6   27.97    2.47
 -12   2   6   30.39    2.46
  12   2  -6   26.98    2.24
  12   2  -6   22.37    2.04
 -12  -2   6   34.50    2.19
 -12   2   6   52.22    3.32
  12   2  -6   30.85    1.97
  12  -2  -6   32.13    1.55
  12   2  -6   31.51    1.84
 -12  -2   6   35.02    1.87
  12  -2  -6   25.48    1.54
 -12  -2   6   51.97    2.85
  12  -2  -6   37.74    2.77
  12  -2  -6   48.53    3.43
 -12   2   6   33.60    2.56
  12  -2  -6   46.13    2.01
  12   2  -6   51.42    3.38
 -12   2   5    0.62    0.46
  12   2  -5    1.16    0.77
 -12  -2   5   -0.17    0.97
 -12   2   5    0.78    0.86
  12   2  -5    0.94    1.83
  12  -2  -5    0.42    1.63
  12  -2  -5   -0.40    0.98
  12   2  -5    0.55    1.04
 -12  -2   5    0.70    1.85
 -12   2   5    2.49    1.99
 -12  -2   5    1.05    0.60
  12  -2  -5    0.73    0.34
  12  -2  -5    0.88    0.70
  12  -2  -5    0.67    1.97
  12  -2  -5    1.13    1.06
 -12  -2   5    0.53    0.36
 -12  -2   5    0.81    0.38
 -12  -2   5    0.64    1.18
 -12   2   5    1.14    0.92
 -12  -2   5    1.05    0.50
 -12   2   5    1.22    0.77
  12  -2  -5    0.73    0.32
  12   2  -5    0.98    0.57
 -12  -2   5    0.59    0.45
  12  -2  -5    1.17    1.08
  12   2  -5   -0.54    1.55
 -12  -2   4  189.97    6.99
  12   2  -4  180.14    8.02
 -12  -2   4  211.41    6.74
 -12   2   4  347.93   10.08
  12  -2  -4  209.27    5.99
 -12  -2   4  341.76    9.65
 -12   2   4  298.51    8.75
 -12  -2   4  214.18    6.45
 -12  -2   4  220.11    6.48
  12  -2  -4  253.46   10.87
 -12   2   4  213.09    6.62
  12   2  -4  188.59    7.35
  12   2  -4  151.99    9.43
  12  -2  -4  247.03   10.47
 -12   2   4  176.68    9.76
 -12   2   4  197.18    6.51
  12   2  -4  294.37   13.84
  12   2  -4  723.06   36.83
 -12  -2   4  343.29    9.48
  12  -2  -4  188.31    5.96
  12  -2  -4  216.41    7.07
  12  -2  -4  390.18   12.38
  12  -2  -4  391.17   11.90
  12   2  -4  140.36   17.40
  12  -2  -4  190.17   18.21
  12  -2  -4  239.50   19.68
 -12  -2   4  322.94   16.90
 -12   2   4  279.28   14.88
 -12   2   4  457.45   23.55
  12  -2  -4  210.21    6.01
  12   2  -4  412.83   14.29
 -12  -2   3   -0.03    0.26
  12   2  -3    0.50    0.46
  12  -2  -3    0.09    0.22
 -12   2   3    1.22    0.57
  12  -2  -3    0.16    0.23
 -12  -2   3    0.25    0.25
 -12  -2   3   -0.04    0.53
 -12   2   3    0.06    0.45
 -12  -2   3    0.19    0.26
  12  -2  -3    0.25    0.34
  12   2  -3   -0.17    0.45
  12  -2  -3    0.44    0.70
 -12   2   3    0.02    0.22
  12   2  -3   -0.42    0.88
  12  -2  -3   -0.15    0.85
 -12   2   3    0.13    0.23
  12   2  -3    0.22    1.82
 -12  -2   3    0.34    0.42
  12  -2  -3    0.31    0.40
  12  -2  -3   -0.02    0.31
  12  -2  -3    0.08    0.95
  12  -2  -3    0.11    0.66
  12  -2  -3   -0.36    1.68
 -12  -2   3    0.15    0.81
 -12   2   3    0.11    0.63
 -12   2   3   -0.58    2.31
  12   2  -3    0.23    0.51
  12  -2  -3    0.16    0.25
 -12   2   2  547.55   18.11
  12  -2  -2  349.61    9.77
  12   2  -2  375.16    9.71
  12   2  -2  422.46    9.56
  12  -2  -2  368.59    8.99
  12  -2  -2  280.09    8.34
 -12  -2   2  397.43    9.41
 -12  -2   2  393.59    8.89
 -12  -2   2  331.37    8.96
 -12  -2   2  311.12    8.74
 -12   2   2  347.90    8.80
 -12  -2   2  417.07    9.38
 -12   2   2  277.85    8.14
  12   2  -2  370.80    9.46
 -12   2   2  385.24    8.82
 -12   2   2  316.13    8.35
  12   2  -2  258.57   13.15
  12  -2  -2  279.13   13.62
  12  -2  -2  386.63    9.57
  12  -2  -2  367.90    9.74
  12  -2  -2  403.29    9.80
  12   2  -2  331.08   11.90
  12   2  -2  558.73   15.48
 -12   2   2  542.87   19.48
  12  -2  -2  307.77    8.42
 -12   2   1    2.03    1.05
 -12   2   1    0.77    0.89
  12   2  -1    1.36    0.40
 -12   2   1    1.09    0.23
  12   2  -1    0.82    0.48
  12  -2  -1    1.91    0.54
  12  -2  -1    1.12    0.30
  12  -2  -1    1.56    0.42
 -12  -2   1    1.54    0.41
 -12  -2   1    1.56    0.44
  12  -2  -1    2.19    0.61
 -12  -2   1    0.95    0.36
 -12   2   1    1.01    0.33
 -12  -2   1    1.20    0.39
  12  -2  -1    0.99    0.42
 -12   2   1    1.31    0.28
 -12   2   1    1.52    0.29
 -12   2   1    1.68    0.35
  12   2  -1    0.74    0.77
  12  -2  -1    0.71    0.82
  12  -2  -1    1.45    0.47
  12  -2  -1    1.06    0.31
  12  -2  -1    1.61    0.46
  12   2  -1    2.45    0.96
 -12   2   1    1.74    1.08
  12  -2  -1    1.39    0.37
 -12   2   0  172.69    7.37
 -12   2   0  166.60    6.48
 -12   2   0  182.77    7.90
 -12   2   0  144.19    4.07
  12  -2   0  147.04    4.51
 -12   2   0  136.11    3.88
  12   2   0  170.66    4.71
 -12  -2   0  149.46    4.61
  12  -2   0  126.25    4.27
  12  -2   0  139.73    4.63
 -12  -2   0  155.95    4.37
 -12  -2   0  142.99    4.72
  12  -2   0  194.84    5.92
 -12   2   0  157.72    4.62
 -12  -2   0  153.64    4.88
 -12   2   0  168.96    4.25
  12  -2   0  149.64    4.48
 -12   2   0  127.99    3.80
  12   2   0  131.68    6.35
  12  -2   0  147.26    7.13
  12  -2   0  158.44    5.06
 -12  -2   0  181.48    4.52
  12   2   0  183.89    6.91
 -12  -2   0  137.23    6.23
 -12   2   0  159.63    7.31
 -12   2   0  177.96    8.17
 -12  -2   0  151.63    4.82
  12  -2   0  162.98    4.57
 -12   2  -1   39.10    3.55
  12   2   1   45.28    3.61
  12   2   1   33.00    2.66
 -12  -2  -1   29.68    2.77
 -12   2  -1   37.96    3.45
 -12   2  -1   36.46    3.05
 -12   2  -1   47.47    3.33
 -12   2  -1   35.38    1.38
  12  -2   1   34.96    1.61
 -12   2  -1   39.94    1.50
  12   2   1   39.50    1.91
  12  -2   1   37.52    1.74
 -12  -2  -1   34.45    1.77
  12  -2   1   29.98    1.70
  12  -2   1   30.28    1.80
  12   2   1   42.83    1.73
 -12  -2  -1   34.87    1.98
  12   2   1   37.21    1.72
 -12   2  -1   35.27    1.46
  12   2   1   27.44    2.65
  12  -2   1   36.05    3.38
 -12  -2  -1   27.32    2.61
 -12  -2  -1   36.34    1.61
  12  -2   1   30.43    1.88
  12  -2   1   37.82    2.08
  12  -2   1   39.34    2.20
 -12  -2  -1   37.15    2.09
 -12   2  -1   41.68    1.95
 -12   2  -2  123.65    5.92
 -12   2  -2  183.25    7.40
 -12   2  -2  144.00    3.88
 -12   2  -2  177.67    4.37
  12  -2   2  139.21    4.14
 -12   2  -2  155.03    4.71
 -12  -2  -2  116.59    4.29
 -12  -2  -2  122.99    4.26
 -12   2  -2  143.49    4.45
  12  -2   2  134.46    4.95
 -12   2  -2  193.37    4.58
  12   2   2  131.29    4.26
 -12   2  -2  129.27    4.03
 -12   2  -2  127.41    3.72
 -12   2  -2  159.40    4.04
  12   2   2  130.29    6.35
  12  -2   2  155.68    7.53
  12  -2   2  139.22    4.85
 -12  -2  -2  145.79    4.86
  12  -2   2  142.13    4.95
  12  -2   2  149.89    4.66
 -12  -2  -2  127.17    4.02
  12   2   2  153.03    7.14
 -12   2  -2  115.87    6.77
 -12   2  -2  135.98    7.05
 -12  -2  -2  127.11    4.78
 -12   2  -2  150.67    4.61
 -12  -2  -2  115.26    4.06
 -12   2  -3    0.26    0.45
 -12  -2  -3    0.07    0.34
 -12   2  -3    0.22    0.35
  12  -2   3    0.07    0.18
 -12   2  -3   -0.02    0.20
 -12   2  -3    0.11    0.27
 -12  -2  -3   -0.13    0.49
 -12   2  -3    0.12    0.43
  12  -2   3    0.04    0.26
 -12  -2  -3   -0.03    0.23
  12  -2   3   -0.03    0.25
 -12   2  -3   -0.05    0.27
  12   2   3    0.04    0.21
 -12   2  -3    0.21    0.24
  12   2   3    0.02    0.18
 -12   2  -3    0.05    0.21
 -12   2  -3    0.10    0.18
 -12   2  -3    0.13    0.21
  12   2   3   -0.08    0.47
  12  -2   3    0.10    0.57
  12  -2   3    0.20    0.18
 -12  -2  -3    0.15    0.25
  12  -2   3   -0.03    0.28
  12  -2   3    0.28    0.23
  12   2   3    0.10    0.42
 -12   2  -3    0.16    0.26
 -12   2  -3    0.11    0.22
 -12   2  -4   25.30    2.69
 -12  -2  -4   25.58    2.48
 -12   2  -4   24.28    2.45
 -12   2  -4   32.68    1.32
 -12   2  -4   34.59    1.37
 -12   2  -4   32.23    1.33
  12  -2   4   22.82    1.70
 -12   2  -4   25.84    1.58
 -12  -2  -4   25.71    1.75
 -12   2  -4   24.17    1.43
 -12  -2  -4   23.00    1.54
 -12   2  -4   32.91    1.37
 -12   2  -4   29.51    1.32
  12   2   4   23.10    2.59
  12  -2   4   24.40    2.82
  12   2   4   24.54    2.97
 -12   2  -4   15.20    2.54
 -12  -2  -4   19.23    2.86
 -12  -2  -4   26.49    1.61
  12  -2   4   20.73    1.25
 -12   2  -4   22.37    1.46
 -12   2  -4   25.77    1.49
  12   2   4   21.46    1.27
  12   2   4   25.18    1.43
 -12   2  -5    0.28    0.17
 -12   2  -5    0.19    0.18
 -12   2  -5    0.30    0.22
 -12  -2  -5    0.32    0.26
 -12   2  -5    0.35    0.21
 -12  -2  -5    0.31    0.27
  12   2   5    0.30    0.20
  12   2   5    0.28    0.16
 -12   2  -5    0.29    0.16
 -12   2  -5    0.36    0.22
 -12  -2  -5    0.24    0.20
 -12   2  -5    0.46    0.20
  12  -2   5    0.42    0.20
  12  -2   5    0.21    0.15
  12  -2   5    0.16    0.22
  12   2   5    0.29    0.23
 -12   2  -6    1.91    0.27
  12  -2   6    1.53    0.25
  12  -2   6    1.18    0.25
  12   2   6    1.21    0.23
 -12   2  -6    1.50    0.27
 -12  -2  -6    1.66    0.34
 -12  -2  -6    1.94    0.32
 -12   2  -6    2.05    0.34
 -12   2  -6    1.80    0.25
  12   2   6    1.34    0.25
 -12   2  -7    1.44    0.21
 -12  -2  -7    1.43    0.20
  12   2   7    1.21    0.17
  12  -2   7    0.93    0.15
  12  -2   7    0.99    0.12
  12  -3  -9    2.60    0.29
  12  -3  -9    2.71    0.29
 -12   3   9    3.13    0.30
 -12  -3   8    0.88    0.30
  12  -3  -8    0.96    0.38
 -12   3   8    0.78    0.29
  12   3  -8    0.24    0.36
 -12   3   8    0.82    0.37
  12   3  -8    1.39    0.39
  12  -3  -8    1.35    0.41
 -12   3   8    0.82    0.25
  12  -3  -8    0.86    0.75
  12  -3  -8    0.62    0.45
 -12   3   8    0.93    0.33
 -12   3   8    0.84    0.30
  12   3  -8    0.91    0.35
 -12   3   7   26.33    1.87
 -12   3   7   26.66    1.84
  12   3  -7   21.80    1.58
 -12  -3   7   31.26    2.14
  12  -3  -7   21.37    2.24
  12  -3  -7   31.73    2.65
 -12  -3   7   33.70    1.86
 -12   3   7   33.77    1.81
  12  -3  -7   36.04    2.02
 -12   3   7   32.97    2.07
  12   3  -7   34.57    2.12
  12  -3  -7   32.26    1.97
  12  -3  -7   27.95    1.51
  12   3  -7   20.32    1.74
 -12   3   7   26.16    2.08
  12   3  -7   14.98    2.15
  12   3  -7   20.43    1.65
  12   3  -6    5.42    0.98
 -12  -3   6    0.81    1.11
 -12   3   6    6.23    1.06
  12   3  -6    5.48    1.21
  12   3  -6    4.76    1.03
 -12  -3   6   10.06    1.39
  12  -3  -6    7.01    2.01
  12  -3  -6    7.49    1.45
 -12   3   6    5.12    0.94
  12   3  -6    3.47    1.15
 -12   3   6    6.80    1.03
 -12  -3   6    7.31    1.21
  12   3  -6    4.98    0.69
  12  -3  -6    7.83    1.07
 -12   3   6    7.89    1.15
  12   3  -6    6.23    0.88
  12  -3  -6    7.20    1.08
  12   3  -6    6.69    1.63
  12  -3  -6    7.17    0.80
 -12   3   5  245.81    7.72
  12  -3  -5  131.21    4.69
  12   3  -5  198.23    5.94
 -12  -3   5  168.71    5.06
 -12  -3   5  221.15    6.63
 -12   3   5  166.85    5.47
  12  -3  -5  183.98    5.81
 -12   3   5  170.00    5.76
  12   3  -5  132.40    6.45
 -12   3   5  141.16    9.33
 -12  -3   5   29.25    5.23
  12   3  -5  145.26   10.27
  12   3  -5  194.04   13.43
 -12  -3   5  249.20    7.89
  12  -3  -5  200.99    7.78
  12  -3  -5  274.65    9.04
  12   3  -5   93.39   12.33
  12  -3  -5  152.32   15.30
 -12  -3   5  191.23   11.27
 -12   3   5  152.67    8.93
 -12   3   5  281.40   17.99
  12   3  -5  253.40    8.33
  12  -3  -5  179.10    5.22
  12  -3  -5  161.86    5.66
  12   3  -4    0.39    0.73
  12  -3  -4    0.45    0.30
 -12   3   4    0.88    0.73
  12   3  -4    0.41    0.60
 -12  -3   4    0.37    0.53
 -12   3   4   -0.05    0.40
 -12  -3   4    0.62    0.35
 -12  -3   4    0.37    0.39
  12  -3  -4    0.43    0.40
 -12   3   4    0.62    0.35
  12   3  -4    0.27    0.53
 -12  -3   4    0.11    0.59
 -12   3   4    0.78    0.42
 -12   3   4    0.28    0.55
  12   3  -4    0.61    1.42
  12  -3  -4    0.42    0.40
 -12  -3   4    0.29    0.55
  12  -3  -4    1.36    1.38
  12  -3  -4    1.38    1.11
  12   3  -4    0.51    2.17
  12  -3  -4    0.43    1.85
  12  -3  -4    0.97    1.47
  12   3  -4    0.91    1.83
 -12  -3   4    0.14    0.72
 -12   3   4    0.31    0.57
 -12   3   4   -0.44    3.56
  12   3  -4    0.15    1.10
  12   3  -3   72.11    3.71
  12  -3  -3   59.23    2.56
 -12  -3   3   77.28    3.24
  12  -3  -3   77.38    3.01
 -12  -3   3   69.24    2.76
 -12  -3   3   73.03    2.82
 -12   3   3   64.51    2.52
 -12  -3   3   79.11    3.04
  12  -3  -3   81.37    5.32
  12   3  -3   69.03    3.51
  12   3  -3   24.55    3.76
  12  -3  -3   72.67    5.28
 -12  -3   3   46.38    3.77
 -12   3   3   77.78    2.84
 -12   3   3   66.66    2.51
  12   3  -3   88.17    9.27
  12   3  -3  119.31   12.22
 -12  -3   3   87.10    3.50
  12  -3  -3   82.78    3.49
  12  -3  -3  124.61    6.41
  12  -3  -3   74.40    3.49
  12  -3  -3   85.96   12.50
 -12  -3   3   75.30    5.20
 -12   3   3   61.11    4.35
 -12   3   3  136.61   10.87
  12  -3  -3   69.36    2.91
  12   3  -3  113.98    6.16
  12  -3  -3   64.06    2.58
  12   3  -2   10.47    1.16
 -12   3   2    9.37    0.67
  12  -3  -2   10.43    1.18
  12  -3  -2   10.30    0.92
 -12  -3   2   11.14    1.13
  12  -3  -2   11.18    0.99
 -12  -3   2    9.96    0.83
 -12   3   2   10.18    0.78
 -12  -3   2   11.78    0.97
  12  -3  -2   11.19    1.69
 -12  -3   2    9.53    1.40
 -12   3   2    9.90    0.72
  12   3  -2   11.76    1.15
  12   3  -2    7.76    1.13
  12  -3  -2   10.23    1.33
 -12   3   2   12.21    0.87
  12   3  -2   11.10    2.21
  12   3  -2   17.02    3.31
 -12   3   2   16.59    3.35
  12  -3  -2   10.24    1.41
  12  -3  -2   12.04    1.22
  12  -3  -2   11.94    1.48
 -12   3   2   13.71    2.88
  12  -3  -2   12.66    3.67
  12  -3  -2   10.19    0.88
 -12   3   1  347.97   12.37
 -12   3   1  391.44   13.77
  12   3  -1  295.83    7.70
 -12   3   1  276.55    6.88
 -12   3   1  239.62    6.68
  12   3  -1  261.82    7.32
  12  -3  -1  261.26    8.10
 -12  -3   1  267.62    7.91
 -12  -3   1  290.39    7.08
  12  -3  -1  293.09    9.68
 -12  -3   1  263.08    8.39
 -12   3   1  283.12    6.97
 -12   3   1  351.00    7.47
  12  -3  -1  203.95   10.38
  12   3  -1  202.14    9.88
  12  -3  -1  287.91    8.97
  12  -3  -1  346.59    8.21
  12  -3  -1  281.17    7.92
  12   3  -1  400.92   12.77
 -12   3   1  264.67   10.16
 -12   3   1  377.46   13.77
  12  -3  -1  264.72    7.38
 -12   3   0   -0.38    0.95
 -12   3   0    1.03    0.24
  12   3   0    2.42    0.46
 -12   3   0    0.97    0.27
 -12  -3   0    2.53    0.54
  12  -3   0    0.73    0.36
  12  -3   0    0.61    0.41
  12  -3   0    1.05    0.59
 -12   3   0    0.44    0.30
 -12   3   0    0.97    0.32
 -12   3   0    0.98    0.24
  12   3   0    0.07    0.43
  12  -3   0    0.17    0.58
  12  -3   0    0.75    0.40
 -12  -3   0    1.01    0.38
 -12  -3   0   -0.46    0.96
  12  -3   0    0.49    0.37
  12   3   0    0.51    0.59
 -12   3   0    0.76    0.71
  12   3   0    1.40    0.79
 -12   3   0    0.41    0.71
 -12  -3   0    0.87    0.40
 -12   3  -1  234.60    9.86
  12   3   1  200.05    7.81
 -12   3  -1  193.33    8.93
 -12   3  -1  223.50    9.07
 -12   3  -1  236.67    9.39
 -12   3  -1  200.24    5.40
 -12   3  -1  232.30    5.64
  12   3   1  226.55    6.09
 -12   3  -1  178.06    6.03
 -12  -3  -1  207.77    6.14
  12  -3   1  238.11    7.88
  12   3   1  192.34    5.60
 -12   3  -1  293.28    6.30
 -12   3  -1  230.56    5.62
 -12   3  -1  188.06    5.23
  12   3   1  165.55    7.26
  12  -3   1  203.41    8.47
 -12  -3  -1  173.63    8.06
  12  -3   1  256.56    6.34
 -12  -3  -1  220.90    5.80
  12  -3   1  211.39    6.83
  12  -3   1  228.38    7.24
 -12  -3  -1  183.15    6.41
 -12   3  -1  249.32    6.33
 -12   3  -2    2.30    0.93
 -12   3  -2    4.94    1.15
 -12  -3  -2    3.16    0.92
 -12   3  -2    4.91    0.57
 -12   3  -2    3.69    0.47
 -12   3  -2    3.75    0.67
  12  -3   2    3.41    0.76
 -12  -3  -2    3.31    0.59
 -12  -3  -2    3.12    0.70
  12  -3   2    3.49    0.79
  12   3   2    3.77    0.55
 -12   3  -2    4.15    0.52
 -12   3  -2    4.02    0.45
  12   3   2    3.33    0.87
  12  -3   2    3.67    1.10
  12  -3   2    3.62    0.73
 -12  -3  -2    4.21    0.77
  12  -3   2    3.02    0.72
  12  -3   2    3.98    0.69
 -12  -3  -2    3.57    0.52
 -12   3  -2    4.54    1.40
 -12   3  -2    4.74    0.69
 -12  -3  -2    2.87    0.64
 -12   3  -3   14.47    0.96
 -12   3  -3   16.43    1.05
 -12   3  -3   12.05    0.83
  12  -3   3    9.71    1.19
 -12   3  -3    6.06    1.56
 -12   3  -3   13.04    1.15
 -12   3  -3   14.13    1.09
 -12  -3  -3    9.54    1.14
 -12  -3  -3    9.59    1.12
 -12   3  -3   17.03    1.11
  12   3   3    9.63    0.77
  12   3   3   10.32    0.91
 -12   3  -3   13.63    0.91
 -12   3  -3   11.28    0.76
 -12   3  -3   13.18    0.84
  12   3   3    9.11    1.43
  12  -3   3   11.82    1.88
 -12  -3  -3   10.39    1.11
  12  -3   3   11.27    1.16
  12  -3   3   10.66    1.20
  12  -3   3   12.22    1.08
 -12  -3  -3    8.84    1.97
 -12   3  -3    9.56    1.55
 -12   3  -3   12.82    1.86
 -12  -3  -3    9.39    1.51
 -12   3  -3   14.02    1.10
 -12   3  -3   11.05    1.01
  12   3   4    1.29    0.34
  12   3   4    1.33    0.29
 -12   3  -4    2.03    0.38
 -12   3  -4    1.54    0.29
 -12   3  -4    1.66    0.32
 -12  -3  -4    1.32    0.38
 -12   3  -4    2.18    0.39
 -12   3  -4    1.75    0.34
 -12   3  -4    1.39    0.42
  12  -3   4    1.15    0.45
 -12  -3  -4    1.03    0.42
  12  -3   4    1.51    0.30
  12  -3   4    1.25    0.38
 -12   3  -4    1.30    0.37
 -12  -3  -4    1.33    0.33
 -12  -3  -4    1.43    0.43
 -12   3  -5   36.67    1.28
 -12   3  -5   30.49    1.17
 -12   3  -5   35.36    1.21
 -12  -3  -5   32.99    1.58
  12  -3   5   23.36    1.08
  12  -3   5   21.19    1.21
  12  -3   5   22.01    1.31
  12   3   5   28.04    1.32
  12   3   5   24.08    1.14
  12   3   5   27.35    1.28
 -12   3  -5   32.60    1.28
 -12  -3  -5   28.05    1.30
 -12   3  -5   31.22    1.29
 -12   3  -5   29.00    1.38
 -12  -3  -5   27.41    1.56
 -12   3  -6    0.75    0.15
  12  -3   6    0.66    0.18
 -12  -3  -6    0.76    0.24
 -12   3  -6    0.93    0.18
 -12   3  -6    0.90    0.22
 -12   3  -6    0.83    0.18
  12   3   6    0.72    0.19
  12   3   7    1.35    0.14
  12  -3   7    1.49    0.14
 -12  -3  -7    1.67    0.18
  12  -4  -8   14.68    0.97
  12  -4  -8   16.66    0.94
 -12  -4   8    7.62    0.69
 -12  -4   8   14.94    0.68
  12   4  -8   20.03    0.92
 -12   4   8   11.02    0.64
  12   4  -8   17.83    0.83
 -12   4   7    2.59    0.52
 -12   4   7    2.29    0.50
  12   4  -7    1.60    0.44
 -12  -4   7    3.49    0.58
  12  -4  -7    2.12    0.73
  12  -4  -7    2.52    0.63
  12  -4  -7    2.13    0.48
  12  -4  -7    2.78    0.58
 -12  -4   7    0.52    0.44
 -12   4   7    2.57    0.53
 -12   4   7    2.76    0.59
  12   4  -7    0.32    0.49
  12   4  -7    1.86    0.47
  12  -4  -7    2.31    0.46
  12   4  -7    2.94    0.65
  12  -4  -6   40.75    2.13
  12   4  -6   41.98    2.90
  12  -4  -6   37.39    1.93
 -12  -4   6   46.69    2.61
  12  -4  -6   34.37    2.77
  12  -4  -6   38.45    2.57
  12  -4  -6   38.40    2.44
  12  -4  -6   45.90    2.28
 -12   4   6   41.83    2.37
  12   4  -6   36.56    2.03
  12   4  -6   23.61    2.24
 -12   4   6   36.81    2.34
  12   4  -6   19.49    2.55
  12   4  -6   21.40    2.07
 -12   4   6   35.49    2.17
 -12  -4   5   25.98    2.06
  12   4  -5   12.41    1.84
  12   4  -5   20.82    1.55
 -12  -4   5   20.17    1.56
  12  -4  -5   21.83    1.60
 -12  -4   5   18.23    1.18
  12  -4  -5   24.90    2.41
  12  -4  -5   19.15    1.78
 -12   4   5   19.94    1.57
  12   4  -5   14.34    1.90
  12  -4  -5   20.31    1.52
  12   4  -5   27.14    2.38
  12  -4  -5   19.06    1.45
  12   4  -4   78.67    5.25
  12  -4  -4   98.08    4.16
  12  -4  -4  133.84    4.46
 -12  -4   4  136.39    4.36
 -12  -4   4  118.83    3.71
 -12   4   4  144.12    4.60
  12   4  -4  108.77    5.14
 -12  -4   4   53.12    4.87
 -12   4   4  121.58    8.00
 -12   4   4  129.52    4.26
 -12  -4   4  147.28    5.05
  12  -4  -4  111.42    5.38
  12   4  -4  120.92    8.72
  12  -4  -4  207.41    7.79
  12  -4  -4  124.43    4.77
 -12   4   4  219.30   15.41
  12  -4  -4  158.04   16.95
  12   4  -4  187.07    6.05
  12  -4  -4  126.39    4.36
  12   4  -3    2.44    0.78
  12  -4  -3    3.73    1.94
 -12  -4   3    2.90    1.00
 -12   4   3    4.51    0.65
 -12   4   3    3.11    0.48
  12  -4  -3    4.41    1.02
  12   4  -3    5.20    4.13
 -12   4   3    6.51    2.62
  12  -4  -3    3.31    0.74
  12  -4  -3    5.86    1.68
  12  -4  -3    3.67    0.65
 -12  -4   3    3.19    0.59
 -12  -4   3    2.83    0.59
  12  -4  -3    2.80    0.65
 -12  -4   3    3.71    0.62
  12  -4  -3    5.92    3.87
  12   4  -3    2.23    1.62
  12   4  -3    3.81    0.91
 -12   4   2  160.53    4.62
  12   4  -2  166.86    5.73
 -12  -4   2  175.61    5.43
  12  -4  -2  148.14    5.47
 -12  -4   2  180.08    5.19
 -12  -4   2  187.70    5.12
  12  -4  -2  197.09    7.75
 -12   4   2  183.97    4.84
  12   4  -2  177.13    5.63
 -12  -4   2  144.87    6.42
 -12   4   2  213.23    5.20
  12  -4  -2  187.75    7.01
 -12  -4   2  201.68    5.05
  12  -4  -2  192.71    5.85
  12  -4  -2  194.94    6.58
 -12  -4   2  141.88    8.64
  12  -4  -2  159.03    5.24
  12   4  -2  187.96   10.31
 -12   4   2  227.34   11.34
  12   4  -1   35.86    3.24
  12   4  -1   62.51    4.62
  12   4  -1   73.33    5.34
 -12   4   1   33.98    3.13
 -12   4   1   47.80    4.38
 -12   4   1   46.38    4.18
  12  -4  -1   43.24    6.21
 -12   4   1   49.52    4.41
 -12  -4   1   31.11    3.57
 -12  -4   1   44.14    1.67
  12  -4  -1   47.00    2.30
 -12  -4   1   42.53    1.74
 -12  -4   1   41.87    2.14
  12  -4  -1   30.92    2.00
  12  -4  -1   37.56    3.06
 -12  -4   1   41.87    1.90
 -12   4   1   47.90    1.76
  12   4  -1   40.96    2.00
 -12   4   1   40.49    1.54
  12  -4  -1   42.93    2.71
 -12   4   1   48.26    1.82
 -12   4   0  130.47    6.98
 -12   4   0  132.80    7.06
 -12   4   0  115.10    3.36
 -12   4   0  139.70    3.79
 -12   4   0  138.94    3.65
  12   4   0  109.07    3.62
  12  -4   0  111.78    5.46
 -12  -4   0  126.02    4.32
 -12   4   0  155.37    4.05
 -12   4   0  122.47    3.45
 -12  -4   0  115.24    3.55
 -12  -4   0  100.62    6.43
 -12  -4   0  118.56    3.38
  12  -4   0  145.71    4.47
 -12   4   0  111.00    6.35
  12   4   0  139.84    6.32
  12   4   0  194.81    7.69
 -12   4   0   95.70    5.78
 -12  -4   0  119.81    4.63
  12  -4   0  112.80    4.79
 -12   4  -1    1.55    0.83
 -12   4  -1    0.28    0.81
 -12   4  -1    1.23    0.29
 -12   4  -1    1.24    0.34
  12   4   1    1.09    0.33
  12  -4   1    0.91    0.55
 -12  -4  -1    0.76    0.43
 -12   4  -1    1.61    0.40
 -12   4  -1    1.30    0.32
 -12   4  -1    1.00    0.24
 -12  -4  -1    0.61    0.41
  12  -4   1    1.72    0.58
 -12  -4  -1    1.25    0.29
  12  -4   1    1.85    0.51
 -12  -4  -1    0.88    0.62
  12  -4   1    1.11    0.42
 -12   4  -1   -0.10    0.91
  12   4   1    1.25    0.64
  12   4   1    1.72    0.91
 -12   4  -1    1.21    0.73
 -12  -4  -1    0.71    0.39
 -12   4  -1    1.29    0.37
 -12   4  -2   64.01    2.36
 -12   4  -2   58.93    2.11
 -12   4  -2   51.46    1.94
 -12   4  -2   65.23    2.66
 -12  -4  -2   41.46    2.57
  12   4   2   47.70    1.95
 -12   4  -2   56.55    2.08
 -12   4  -2   44.90    1.76
 -12  -4  -2   53.74    2.85
  12  -4   2   50.59    2.81
 -12  -4  -2   68.93    2.11
  12  -4   2   64.54    2.81
  12   4   2   59.83    4.32
 -12   4  -2   50.70    4.03
 -12   4  -3    7.19    0.61
  12  -4   3    6.60    0.99
 -12   4  -3    8.96    0.92
 -12  -4  -3    6.37    0.88
 -12   4  -3    7.61    0.76
 -12  -4  -3    6.97    0.97
 -12   4  -3    8.66    0.71
 -12   4  -3    7.69    0.59
 -12  -4  -3    8.12    0.98
 -12  -4  -3    9.48    0.67
  12  -4   3    8.36    0.92
 -12  -4  -3    7.02    0.92
 -12   4  -3    9.99    0.91
  12  -4   3    6.34    0.84
  12  -4   3    6.38    0.90
  12   4   3    6.75    0.65
 -12   4  -4   39.57    1.50
  12   4   4   24.85    1.26
 -12   4  -4   28.92    1.21
 -12   4  -4   24.04    1.06
 -12  -4  -4   29.02    1.59
 -12   4  -4   26.78    1.14
 -12   4  -4   35.44    1.39
 -12   4  -4   31.62    1.27
 -12  -4  -4   24.01    1.59
 -12  -4  -4   25.25    1.60
  12  -4   4   18.34    1.35
  12  -4   4   22.21    1.43
 -12  -4  -4   28.66    1.64
 -12   4  -4   30.04    1.50
 -12   4  -5    3.88    0.36
 -12   4  -5    3.09    0.29
  12  -4   5    1.97    0.32
 -12   4  -5    3.92    0.34
 -12   4  -5    4.01    0.35
 -12   4  -5    3.76    0.44
 -12  -4  -5    3.05    0.48
  12   4   5    2.89    0.36
 -12   4  -5    2.75    0.37
 -12   4  -5    3.81    0.41
  12   4   6    3.28    0.32
 -12   4  -6    3.21    0.30
 -12  -4  -6    3.57    0.34
  12  -4   6    1.88    0.18
  12   4   6    2.70    0.27
  12  -4   6    2.34    0.25
 -12   4  -6    3.88    0.29
 -12   4  -6    2.11    0.20
 -12   4  -6    3.12    0.27
 -12  -4  -6    3.58    0.40
 -12  -5   8    2.58    0.19
  12   5  -7   18.03    1.21
  12  -5  -7   21.52    1.60
  12  -5  -7   27.19    1.45
  12  -5  -7   21.55    1.17
 -12   5   7   25.01    1.37
 -12   5   7   23.38    1.34
  12   5  -7   29.64    1.29
  12   5  -6    3.15    0.62
 -12  -5   6    4.81    0.62
  12  -5  -6    3.83    0.92
  12  -5  -6    4.92    0.75
  12  -5  -6    3.34    0.79
  12  -5  -6    5.07    0.71
 -12  -5   6    4.52    0.57
 -12  -5   6    4.55    0.53
  12   5  -6    3.53    0.94
 -12   5   6    3.95    0.67
  12   5  -6    2.57    0.65
  12   5  -6    2.42    0.60
  12   5  -5   14.71    1.53
  12   5  -5   12.25    1.56
  12   5  -5   15.02    1.64
 -12  -5   5   23.75    1.46
 -12  -5   5   23.49    1.29
  12  -5  -5   21.13    1.46
 -12  -5   5   22.79    1.32
  12  -5  -5   11.70    1.79
  12  -5  -5   19.66    1.92
  12  -5  -5   20.21    1.55
  12  -5  -5   19.98    1.94
 -12   5   5   20.04    1.42
  12   5  -5   11.97    1.58
  12  -5  -5   21.53    1.58
  12   5  -5   22.33    1.86
 -12   5   4   -0.03    0.26
  12   5  -4    0.05    0.40
 -12   5   4    0.12    0.25
  12  -5  -4   -0.07    0.60
  12  -5  -4    0.11    0.42
  12  -5  -4    0.06    0.36
  12  -5  -4    0.67    0.92
  12  -5  -4    0.16    0.33
 -12  -5   4    0.06    0.31
 -12  -5   4    0.08    0.28
 -12  -5   4   -0.02    0.27
  12   5  -4   -0.07    0.67
  12  -5  -4    0.21    0.45
  12   5  -4   -0.33    0.68
  12   5  -3  111.53    7.80
  12   5  -3  133.89    9.44
 -12   5   3  186.63   10.62
 -12   5   3  205.87    5.23
 -12   5   3  158.38    4.59
  12  -5  -3  129.20    6.53
  12  -5  -3  171.18    6.30
 -12  -5   3  129.96    9.57
 -12  -5   3  173.56    4.69
  12  -5  -3  168.68    5.39
  12  -5  -3  210.90    7.60
 -12  -5   3  165.98    4.73
 -12  -5   3  177.31    5.31
 -12  -5   3  159.98    4.73
 -12   5   3  181.78    9.83
  12   5  -3  126.23    5.70
  12  -5  -2    7.82    3.49
  12   5  -2    4.86    1.68
 -12   5   2    6.57    1.72
  12   5  -2    6.18    0.90
 -12  -5   2    6.74    0.86
 -12  -5   2    6.03    0.67
 -12  -5   2    6.44    0.65
  12  -5  -2    5.17    1.36
 -12   5   2    6.56    0.59
  12   5  -2    5.72    0.80
 -12   5   2    8.64    0.75
  12  -5  -2    5.46    0.66
  12  -5  -2    7.24    1.04
 -12  -5   2    7.99    0.93
 -12  -5   2    5.59    0.99
 -12  -5   2    6.12    0.63
  12  -5  -2    7.09    0.90
 -12  -5   2    4.96    1.70
 -12  -5   2    5.75    0.93
  12  -5  -2    6.35    1.31
  12   5  -2    9.77    2.05
  12   5  -2   12.32    2.97
 -12   5   2    7.77    1.82
 -12   5   1   69.95    2.25
  12   5  -1   55.26    2.45
 -12   5   1   61.60    2.01
  12  -5  -1   43.48    3.74
 -12  -5   1   65.43    2.80
  12  -5  -1   60.37    3.46
 -12   5   1   78.81    2.43
  12   5  -1   58.89    2.45
 -12   5   1   52.68    4.14
  12   5  -1   83.30    4.96
  12   5  -1  115.68    6.70
 -12   5   1   59.73    4.45
  12  -5  -1   53.64    2.51
  12  -5  -1   60.88    2.74
 -12  -5   1   68.85    2.56
 -12  -5   1   53.33    4.81
 -12  -5   1   67.09    2.17
  12  -5  -1   73.34    2.90
  12  -5  -1   61.27    2.73
 -12  -5   1   83.86    2.76
  12  -5  -1   36.88    3.26
  12  -5  -1   56.44    3.65
 -12  -5   1   55.45    2.99
  12  -5  -1   64.09    7.86
 -12   5   1   57.70    4.58
 -12   5   0    0.18    0.52
 -12   5   0    0.41    0.22
 -12   5   0    0.59    0.19
  12   5   0    0.18    0.21
 -12  -5   0    0.43    0.36
  12  -5   0    0.07    0.51
 -12  -5   0    0.56    0.43
 -12   5   0    0.33    0.27
 -12   5   0    0.72    0.32
 -12   5   0    0.49    0.20
  12  -5   0    0.29    0.29
 -12  -5   0    0.39    0.25
 -12  -5   0    0.19    0.35
 -12  -5   0    0.31    0.55
  12  -5   0    0.21    0.32
 -12  -5   0    0.38    0.37
  12  -5   0    0.46    0.55
 -12   5   0    1.03    0.70
  12   5   0    0.65    0.50
  12   5   0    0.50    0.66
 -12   5  -1   69.39    2.25
 -12   5  -1   83.28    2.50
 -12   5  -1   89.59    2.72
  12   5   1   62.90    2.26
  12  -5   1   58.28    3.76
 -12  -5  -1   57.77    2.99
 -12  -5  -1   64.18    3.40
 -12   5  -1   63.81    4.76
  12   5   1   84.14    5.21
 -12   5  -1   78.62    2.39
 -12  -5  -1   81.18    2.54
 -12  -5  -1   59.76    4.47
  12  -5   1   79.48    3.24
 -12  -5  -1   78.12    2.67
  12  -5   1   55.84    3.56
 -12  -5  -1   67.27    3.27
  12  -5   1   64.25    3.35
 -12   5  -1   62.54    4.66
  12  -5   1   72.80    6.74
 -12   5  -2   13.56    0.84
 -12   5  -2   12.40    0.71
 -12  -5  -2   15.76    1.44
  12  -5   2   11.46    1.07
 -12  -5  -2   19.99    1.04
  12  -5   2   15.23    1.27
  12  -5   2   10.67    1.39
 -12   5  -2   15.11    1.11
 -12   5  -2   17.20    1.03
 -12   5  -2   16.36    0.94
  12   5   2   12.57    0.85
 -12   5  -2   13.44    0.79
 -12   5  -2   16.46    1.04
 -12  -5  -2   13.47    1.37
 -12  -5  -2   11.88    1.20
  12  -5   2   11.45    1.06
 -12   5  -3   67.50    2.37
 -12   5  -3   59.52    1.95
 -12   5  -3   47.11    1.68
 -12  -5  -3   64.00    2.75
 -12  -5  -3   76.90    2.12
 -12  -5  -3   53.19    2.49
 -12   5  -3   54.63    2.20
  12  -5   3   39.97    2.30
  12  -5   3   46.82    2.20
 -12   5  -3   63.71    2.00
  12   5   3   56.25    2.04
 -12   5  -3   52.67    1.80
 -12   5  -4    0.23    0.17
 -12   5  -4    0.21    0.18
 -12   5  -4    0.22    0.14
 -12   5  -4    0.17    0.11
 -12  -5  -4    0.12    0.21
 -12  -5  -4    0.40    0.27
  12  -5   4    0.08    0.15
  12  -5   4    0.09    0.15
  12  -5   4    0.15    0.13
 -12  -5  -4    0.11    0.21
 -12   5  -4    0.34    0.15
  12   5   4    0.01    0.19
 -12   5  -4    0.11    0.17
 -12  -5  -5    2.53    0.30
 -12   5  -5    3.11    0.26
  12   5   5    2.10    0.27
 -12  -5  -5    1.82    0.29
 -12  -5  -5    2.59    0.38
 -12   5  -5    2.23    0.28
 -12   5  -5    2.72    0.31
  12  -5   5    2.28    0.29
  12  -5   5    1.71    0.25
 -12  -5  -5    2.33    0.37
 -12   5  -6    0.42    0.08
 -12  -5  -6    0.13    0.07
 -12  -6   7    5.31    0.28
  12  -6  -7    4.86    0.40
  12   6  -7    4.29    0.31
  12   6  -6   23.61    1.40
  12   6  -6   24.37    1.39
  12   6  -6   23.23    1.35
  12  -6  -6   38.99    2.04
 -12  -6   6   46.22    1.32
  12  -6  -6   36.72    1.60
  12   6  -6   27.36    1.42
  12   6  -6   48.72    1.45
 -12   6   6   40.00    1.63
  12   6  -5    0.50    0.35
  12   6  -5    1.08    0.38
  12  -6  -5    0.46    0.38
 -12  -6   5    1.16    0.32
  12  -6  -5    1.12    0.53
  12  -6  -5    1.08    0.50
 -12  -6   5    0.15    0.29
  12   6  -5    0.52    0.35
 -12   6   5    1.01    0.34
  12   6  -5    0.83    0.38
  12   6  -5    1.32    0.38
  12  -6  -4   23.20    2.34
  12  -6  -4   44.85    2.67
 -12  -6   4   42.87    2.01
 -12  -6   4   43.40    1.58
  12  -6  -4   38.32    1.92
  12  -6  -4   35.48    2.17
 -12  -6   4   38.93    1.56
 -12  -6   4   41.10    1.60
 -12   6   4   44.26    1.92
  12   6  -4   27.50    2.03
  12  -6  -4   24.76    1.63
  12   6  -3    0.28    0.28
 -12   6   3    0.33    0.22
  12  -6  -3   -0.02    0.38
  12  -6  -3    0.41    0.54
  12  -6  -3    0.17    0.45
 -12  -6   3    0.05    0.36
 -12  -6   3    0.13    0.23
  12  -6  -3    0.37    0.32
 -12  -6   3    0.27    0.23
 -12  -6   3    0.03    0.24
  12  -6  -3    0.49    0.52
 -12   6   2   52.92    1.85
 -12  -6   2   28.66    2.59
  12  -6  -2   36.87    1.74
  12  -6  -2   50.61    2.53
 -12  -6   2   51.92    2.16
 -12  -6   2   33.51    2.06
 -12  -6   2   44.30    1.63
  12  -6  -2   46.06    2.13
  12  -6  -2   45.26    2.42
  12  -6  -2   44.32    2.21
 -12  -6   2   55.97    2.02
 -12  -6   2   44.50    2.19
  12  -6  -2   33.88    2.88
  12   6  -2   36.83    2.13
 -12   6   1    0.64    0.21
 -12   6   1    0.29    0.20
 -12   6   1    0.63    0.28
 -12  -6   1    0.11    0.44
  12  -6  -1    0.38    0.23
  12  -6  -1    0.38    0.46
  12  -6  -1    0.83    0.32
 -12  -6   1    0.45    0.28
 -12  -6   1    0.32    0.25
 -12  -6   1    0.16    0.35
  12  -6  -1    0.42    0.33
  12  -6  -1    0.24    0.30
  12  -6  -1    0.15    0.35
 -12  -6   1    0.37    0.41
 -12  -6   1    0.05    0.33
  12   6  -1    0.43    0.27
  12  -6  -1    0.08    0.31
  12  -6  -1    0.06    0.44
 -12   6   0  124.48    3.20
 -12   6   0  109.25    2.93
 -12  -6   0   85.35    4.05
 -12  -6   0   96.23    4.38
 -12  -6   0  120.35    3.40
  12  -6   0   87.98    3.33
  12  -6   0   82.26    3.99
  12  -6   0  103.67    3.90
  12  -6   0  117.07    3.70
 -12  -6   0  105.43    3.23
  12  -6   0   74.05    3.95
  12  -6   0   93.41    4.50
 -12   6   0  136.63    3.40
  12   6   0   85.94    3.02
 -12   6  -1   19.49    1.06
 -12   6  -1   15.21    0.79
 -12  -6  -1   13.99    1.39
  12  -6   1   13.07    1.03
  12  -6   1   12.65    1.17
 -12  -6  -1   20.80    1.07
 -12  -6  -1   14.49    1.27
 -12  -6  -1   12.71    1.30
 -12   6  -1   14.86    1.01
  12  -6   1   10.94    1.28
 -12   6  -1   19.10    1.00
 -12   6  -1   13.67    0.72
 -12   6  -1   17.81    0.89
 -12   6  -2   16.11    0.81
 -12  -6  -2   17.97    1.40
  12  -6   2   17.20    1.12
  12  -6   2   14.68    1.08
 -12  -6  -2   23.21    1.07
 -12  -6  -2   18.83    1.35
 -12   6  -2   21.53    1.08
 -12  -6  -2   15.24    1.29
  12  -6   2   13.23    1.25
 -12   6  -2   16.28    0.79
 -12   6  -2   18.56    0.89
 -12   6  -2   20.95    1.01
 -12   6  -3    0.41    0.14
 -12   6  -3    0.61    0.18
 -12   6  -3    0.64    0.17
 -12  -6  -3    0.46    0.24
  12  -6   3    0.53    0.22
 -12  -6  -3    0.65    0.34
 -12  -6  -3    1.22    0.27
 -12  -6  -3    0.57    0.29
  12  -6   3    0.38    0.17
 -12   6  -3    0.55    0.19
 -12   6  -3    0.65    0.22
  12  -6   3    0.22    0.22
 -12   6  -3    0.61    0.20
 -12  -6  -4   12.30    0.58
  12  -6   4    9.17    0.60
 -12   6  -4    9.03    0.44
 -12   6  -4   10.43    0.49
 -12  -6  -4   11.94    0.80
  12  -6   4    8.15    0.47
  12  -6   4    8.43    0.60
 -12   6  -4   12.16    0.59
 -12   6  -4    9.75    0.47
 -12   6  -4    8.77    0.55
 -12   6  -5    0.57    0.11
 -12   6  -5    0.40    0.08
  12  -6   5    0.41    0.08
  12  -6   5    0.41    0.06
  12  -7  -6    0.13    0.09
  12  -7  -6    0.14    0.09
  12  -7  -6    0.07    0.09
 -12  -7   6    0.14    0.07
  12   7  -6    0.15    0.10
  12  -7  -5   29.97    1.26
  12  -7  -5   24.19    1.10
  12  -7  -5   26.33    1.28
 -12  -7   5   29.32    0.93
  12   7  -4    7.15    0.73
  12   7  -4    8.74    0.79
  12   7  -4    9.25    0.80
  12  -7  -4    8.97    0.94
 -12  -7   4   12.38    0.66
 -12  -7   4   14.84    0.68
 -12  -7   4   17.41    0.81
 -12   7   3   31.56    1.37
  12   7  -3   16.60    1.20
  12  -7  -3   24.71    1.30
 -12  -7   3   32.22    1.22
  12  -7  -3   21.16    1.76
 -12  -7   3   28.29    1.25
 -12  -7   3   26.90    1.05
  12  -7  -2    2.42    0.54
  12  -7  -2    1.93    0.37
 -12  -7   2    2.36    0.35
 -12   7   2    3.28    0.41
  12   7  -2    1.89    0.38
 -12  -7   2    2.69    0.42
  12  -7  -2    2.08    0.32
  12  -7  -2    3.32    0.48
 -12  -7   2    2.40    0.32
  12  -7  -1   41.79    2.12
  12  -7  -1   44.69    1.84
 -12  -7   1   40.82    1.53
 -12   7   1   50.53    1.62
 -12  -7   1   51.85    1.77
  12  -7  -1   34.87    1.56
 -12  -7   1   36.65    2.24
  12  -7  -1   39.11    2.38
  12  -7  -1   35.96    1.47
  12  -7   0    0.69    0.35
 -12  -7   0    0.71    0.24
  12  -7   0    0.17    0.24
 -12   7   0    0.57    0.17
 -12   7   0    0.33    0.16
  12  -7   0    0.11    0.22
  12  -7   0    0.27    0.17
 -12  -7   0    0.39    0.37
 -12   7   0    0.56    0.24
  12  -7   1   28.03    1.50
 -12  -7  -1   41.46    1.38
  12  -7   1   25.36    1.52
 -12   7  -1   37.37    1.31
 -12   7  -1   37.44    1.25
 -12   7  -1   27.53    1.02
  12  -7   1   24.73    1.26
 -12  -7  -1   32.81    1.86
 -12   7  -2    0.08    0.10
 -12   7  -2    0.04    0.07
  12  -7   2    0.04    0.12
 -12  -7  -2    0.06    0.20
 -12  -7  -2    0.06    0.19
  12  -7   2    0.07    0.12
 -12   7  -2    0.05    0.11
 -12   7  -2    0.13    0.13
 -12   7  -2    0.03    0.12
  12  -7   2   -0.09    0.18
 -12  -7  -3   15.44    0.78
  12  -7   3   13.28    0.65
 -12  -7  -3   19.13    0.77
 -12   7  -3   10.46    0.55
 -12   7  -3   16.08    0.61
 -12   7  -3   16.63    0.65
  12  -7   4    3.66    0.22
 -12  -7  -4    4.18    0.25
 -12  -7  -4    5.97    0.33
 -12   7  -4    5.94    0.29
 -12   7  -4    4.86    0.26
  12  -8  -4   15.31    0.66
  12  -8  -3    0.29    0.13
 -12  -8   3    0.31    0.09
  12  -8  -3    0.27    0.16
 -12  -8   2   33.37    1.07
  12  -8  -2   36.94    1.66
  12  -8  -1   -0.06    0.21
 -12  -8   1   -0.01    0.14
 -12  -8   1   -0.07    0.19
  12  -8  -1    0.07    0.13
  12  -8   0    5.35    0.41
  12  -8   0    6.89    0.60
  12  -8   0    5.95    0.52
  12  -8   1    1.61    0.21
 -12  -8  -1    2.28    0.29
 -12  -8  -1    1.95    0.29
 -12  -8  -1    2.61    0.26
 -12  -8  -2   26.29    0.82
 -12  -8  -2   22.09    0.82
  13   0  -9   -0.06    0.17
 -13   0   9    0.01    0.13
  13   0  -9   -0.01    0.20
  13   0  -9   -0.01    0.13
  13   0  -8   16.92    1.32
 -13   0   8   19.12    1.35
 -13   0   8   15.47    0.96
  13   0  -8   20.06    1.01
  13   0  -8   13.66    1.14
  13   0  -7   -0.04    0.43
 -13   0   7    0.08    0.36
  13   0  -7    0.34    0.25
 -13   0   7    0.10    0.76
  13   0  -7   -0.09    1.16
 -13   0   7    0.16    0.25
 -13   0   7    0.31    0.36
  13   0  -7   -0.18    0.59
  13   0  -7   -0.09    0.19
 -13   0   6  127.65    6.36
 -13   0   6  175.03    5.88
 -13   0   6  163.60    5.67
  13   0  -6  213.91    5.41
  13   0  -6  144.91    6.82
  13   0  -6  277.16    8.29
  13   0  -6  271.36    6.12
 -13   0   6  242.59    7.66
 -13   0   6  163.59    6.23
  13   0  -6  178.25    7.13
  13   0  -6  250.55    5.98
  13   0  -5    0.33    0.37
 -13   0   5   -0.18    0.71
  13   0  -5   -0.06    0.70
  13   0  -5    0.08    0.29
 -13   0   5    0.30    0.71
 -13   0   5    0.07    0.26
 -13   0   5    0.05    0.46
  13   0  -5    0.24    0.33
 -13   0   5    0.60    1.39
 -13   0   5    0.04    0.41
 -13   0   5    0.14    0.24
  13   0  -5    0.18    0.32
  13   0  -4   91.59    5.01
 -13   0   4  139.85    4.97
  13   0  -4  137.57    4.95
  13   0  -4  104.83    5.60
 -13   0   4  206.18   10.99
  13   0  -4  184.83    4.63
 -13   0   4  209.19    6.55
  13   0  -4  142.76    5.63
 -13   0   4  164.71    5.59
  13   0  -4  159.92    4.43
 -13   0   4  203.05   11.59
 -13   0   3    1.38    0.56
  13   0  -3   -0.20    0.55
 -13   0   3   -1.16    1.22
 -13   0   3   -0.41    1.00
  13   0  -3    0.12    0.38
 -13   0   3   -0.13    0.63
 -13   0   3   -0.03    0.41
 -13   0   3    0.10    0.35
  13   0  -3    0.03    0.33
 -13   0   3    0.15    0.30
  13   0  -3   -0.02    0.24
 -13   0   3    0.15    0.26
  13   0  -3    0.14    0.33
  13   0  -3    0.20    0.28
  13   0  -3    0.07    0.23
 -13   0   2   80.16    4.38
 -13   0   2   89.26    2.96
  13   0  -2   80.19    3.17
 -13   0   2   82.29    2.94
  13   0  -2   65.70    5.17
  13   0  -2   77.22    2.51
 -13   0   2   91.74    3.18
 -13   0   2   88.90    3.19
  13   0  -2   82.78    3.15
 -13   0   2   87.43    2.96
  13   0  -2   80.30    2.58
  13   0  -2   82.20    4.05
 -13   0   2   95.16    5.86
  13   0  -2   81.97    2.53
  13   0  -1   -0.02    0.28
 -13   0   1   -0.12    0.26
  13   0  -1    0.01    0.18
 -13   0   1    0.02    0.20
 -13   0   1   -0.02    0.23
 -13   0   1    0.02    0.27
 -13   0   1    0.05    0.15
  13   0  -1    0.11    0.24
 -13   0   1    0.14    0.17
 -13   0   1    0.02    0.20
  13   0  -1   -0.52    0.65
  13   0  -1    0.01    0.16
  13   0  -1    0.05    0.26
 -13   0   1   -0.17    0.71
 -13   0   1    0.67    0.43
  13   0   0  185.94    4.95
 -13   0   0  184.86    4.97
 -13   0   0  191.20    4.66
 -13   0   0  164.18    4.40
  13   0   0  176.28    7.47
  13   0   0  129.98    4.05
 -13   0   0  143.96    4.12
 -13   0   0  181.13    4.72
 -13   0   0  151.37    4.28
  13   0   0  169.34    4.50
  13   0   0  154.79    4.33
 -13   0   0  169.83    4.79
 -13   0   0  182.23    6.85
  13   0   0  173.49    6.28
 -13   0   0  190.27    7.57
 -13   0   0  164.45    6.60
 -13   0  -1    0.06    0.31
 -13   0  -1    0.02    0.17
  13   0   1    0.09    0.16
  13   0   1    0.20    0.17
 -13   0  -1    0.02    0.18
 -13   0  -1    0.02    0.18
 -13   0  -1    0.01    0.14
 -13   0  -1    0.01    0.13
  13   0   1   -0.08    0.49
  13   0   1    0.05    0.16
 -13   0  -1    0.01    0.17
 -13   0  -1    0.06    0.30
  13   0   1   -0.06    0.25
 -13   0  -1    0.22    0.41
 -13   0  -1    0.02    0.19
  13   0   2    1.71    0.40
 -13   0  -2    1.20    0.36
  13   0   2    1.32    0.33
 -13   0  -2    0.94    0.24
  13   0   2    1.36    0.72
  13   0   2    1.32    0.33
 -13   0  -2    1.59    0.38
 -13   0  -2    1.47    0.38
  13   0   2    1.21    0.35
 -13   0  -2    1.05    0.26
 -13   0  -2    1.50    0.66
 -13   0  -2    1.87    0.39
 -13   0  -2    1.18    0.36
  13   0   3    0.02    0.19
 -13   0  -3   -0.05    0.21
 -13   0  -3   -0.11    0.21
  13   0   3    0.08    0.39
  13   0   3   -0.04    0.21
 -13   0  -3    0.10    0.18
  13   0   3    0.19    0.18
 -13   0  -3   -0.09    0.27
 -13   0  -3   -0.02    0.18
 -13   0  -3   -0.07    0.23
  13   0   3    0.07    0.19
 -13   0  -3    0.27    0.37
  13   0   4    1.81    0.39
  13   0   4    1.61    0.36
  13   0   4    2.12    0.39
 -13   0  -4    1.75    0.40
 -13   0  -4    2.28    0.41
 -13   0  -4    2.48    0.37
 -13   0  -4    1.61    0.31
  13   0   4    1.71    0.38
  13   0   5    0.07    0.15
 -13   0  -5   -0.07    0.17
 -13   0  -5   -0.14    0.20
 -13   0  -5   -0.01    0.18
  13   0   5   -0.03    0.15
  13   0   6    7.10    0.50
 -13   0  -6    7.37    0.54
  13   0   7   -0.01    0.06
 -13   0  -7   -0.02    0.05
  13  -1  -9   24.88    1.04
  13   1  -9   26.42    0.93
  13  -1  -9   26.72    1.09
 -13  -1   9   24.86    0.96
 -13   1   9   26.85    1.00
  13   1  -8    0.25    0.28
 -13  -1   8    0.07    0.16
 -13   1   8    0.13    0.24
  13   1  -8    0.17    0.17
 -13  -1   8    0.12    0.31
 -13   1   8   -0.09    0.31
  13  -1  -8    0.15    0.35
  13   1  -8    0.23    0.36
  13  -1  -8    0.32    0.58
 -13   1   8    0.02    0.15
  13  -1  -8    0.06    0.20
 -13   1   7   38.41    2.64
 -13  -1   7   30.66    2.61
  13   1  -7   38.37    2.70
  13  -1  -7   47.90    2.69
  13   1  -7   80.22    2.55
 -13  -1   7   58.11    2.64
 -13   1   7   66.49    3.32
  13  -1  -7   54.32    1.94
 -13  -1   7   54.18    2.24
 -13  -1   7   96.70    4.59
 -13   1   7   72.86    3.40
  13   1  -7   33.01    2.71
  13   1  -7   60.76    2.00
  13  -1  -7   56.12    2.95
  13  -1  -7   57.88    3.23
 -13   1   7   50.66    2.46
 -13   1   7   51.76    2.40
  13  -1  -7   72.62    2.43
  13   1  -7   73.80    2.50
 -13  -1   6    1.06    0.54
 -13  -1   6    2.52    0.63
  13  -1  -6    2.88    0.83
  13   1  -6    4.10    0.76
 -13   1   6    4.37    1.16
  13  -1  -6    3.76    0.53
 -13  -1   6    3.50    0.69
 -13  -1   6    4.65    1.33
 -13   1   6    3.97    1.04
  13  -1  -6    2.62    0.44
  13   1  -6    4.00    0.61
  13  -1  -6    2.29    0.82
  13  -1  -6    2.66    1.59
 -13   1   6    2.61    0.56
 -13   1   6    2.94    0.57
  13   1  -6    4.18    0.71
 -13  -1   5   90.42    3.59
  13   1  -5   99.26    4.29
 -13   1   5   90.13    3.91
 -13   1   5   82.80    5.60
  13   1  -5   40.50    8.77
  13  -1  -5   71.15   10.96
 -13  -1   5  162.64   12.57
 -13   1   5  184.74   13.57
 -13   1   5  192.27   13.01
  13  -1  -5  105.02    3.38
  13   1  -5  165.20    4.30
  13  -1  -5  101.78    4.49
  13  -1  -5  154.95    6.61
 -13  -1   5  127.83    4.43
 -13  -1   5  183.13    6.93
 -13   1   5  193.61    7.22
 -13  -1   5  117.71    4.52
 -13   1   5  141.88    5.87
  13  -1  -5  122.59    3.61
  13   1  -5   87.75    3.92
 -13   1   5   86.21    3.88
 -13  -1   5   86.80    3.96
  13   1  -5   80.86    3.70
  13  -1  -5  124.30    3.71
  13   1  -5  128.96    4.10
 -13  -1   4   14.95    1.28
  13   1  -4   20.85    1.44
 -13  -1   4   18.55    1.50
 -13   1   4   18.28    1.70
  13  -1  -4   22.00    1.22
 -13  -1   4   26.23    2.14
 -13   1   4   23.01    1.87
 -13  -1   4   24.07    1.68
  13  -1  -4   12.97    1.63
 -13  -1   4   16.64    1.19
  13   1  -4   18.47    1.54
 -13  -1   4   17.94    1.53
 -13   1   4   13.97    2.04
  13   1  -4   10.77    1.78
  13  -1  -4   12.81    1.83
 -13  -1   4   20.48    2.67
 -13   1   4   32.67    5.31
  13  -1  -4   21.77    1.71
  13  -1  -4   18.44    1.11
  13  -1  -4   22.33    2.12
  13  -1  -4   14.87    3.37
 -13  -1   4   26.12    4.39
 -13   1   4   21.42    3.66
 -13   1   4   24.37    4.17
  13  -1  -4   19.49    1.15
  13   1  -4   21.80    1.33
 -13  -1   3  215.65    6.61
  13   1  -3  254.67    7.53
  13  -1  -3  226.71    7.29
  13   1  -3  278.36    6.76
 -13   1   3  241.94    7.16
 -13  -1   3  327.12    7.96
 -13   1   3  264.30    7.13
 -13  -1   3  259.32    7.10
  13   1  -3  238.11    7.36
  13   1  -3  188.80    6.86
  13  -1  -3  204.73    7.21
  13  -1  -3  226.08    6.70
 -13  -1   3  238.72    7.06
 -13   1   3  247.56    6.81
  13   1  -3  207.76    7.47
  13  -1  -3  214.16    7.55
 -13   1   3  226.67    6.62
  13  -1  -3  223.22    7.53
  13   1  -3  340.24    9.76
 -13  -1   3  253.75    9.85
 -13   1   3  372.13   15.38
  13  -1  -3  235.90    6.29
  13   1  -3  313.87    6.83
  13  -1  -3  278.89    7.33
  13  -1  -3  226.37    6.56
 -13  -1   3  346.31   13.59
 -13   1   3  272.78   11.21
 -13   1   3  348.54   13.05
  13  -1  -3  244.11    6.32
  13  -1  -3  256.82    6.98
  13   1  -3  272.47    6.53
 -13   1   2   28.13    3.08
  13  -1  -2   21.72    1.53
 -13  -1   2   22.27    1.38
  13   1  -2   21.66    1.44
 -13   1   2   18.03    1.06
  13   1  -2   21.89    2.90
  13  -1  -2   18.46    2.75
  13   1  -2   25.65    1.20
  13  -1  -2   17.45    1.00
 -13  -1   2   28.76    1.63
 -13   1   2   26.04    1.64
 -13  -1   2   21.81    1.35
 -13   1   2   24.16    1.39
  13  -1  -2   19.85    1.39
  13  -1  -2   20.48    1.53
  13   1  -2   27.11    1.27
  13  -1  -2   19.53    1.05
 -13  -1   2   26.47    1.50
  13  -1  -2   18.77    1.64
  13   1  -2   27.29    2.57
  13   1  -2   27.33    2.28
 -13  -1   2   21.64    2.41
 -13   1   2   27.86    3.58
  13  -1  -2   22.24    1.13
 -13   1   1  108.84    5.26
 -13   1   1  118.58    5.74
  13   1  -1   89.98    3.57
  13  -1  -1  101.80    3.46
  13   1  -1  104.32    3.40
  13  -1  -1  108.17    3.24
  13  -1  -1   87.51    2.88
  13   1  -1  108.75    3.02
 -13  -1   1  112.20    3.31
 -13  -1   1   92.31    3.23
 -13  -1   1  112.79    3.43
 -13   1   1  105.34    3.26
 -13   1   1  108.83    3.47
 -13  -1   1  101.84    3.31
 -13   1   1   80.99    2.75
 -13  -1   1  106.99    3.33
  13  -1  -1   95.40    3.33
 -13   1   1  115.48    3.30
 -13  -1   1  106.85    3.47
  13   1  -1   89.39    5.39
  13  -1  -1   98.74    5.84
  13  -1  -1  115.66    3.44
  13  -1  -1   77.82    2.75
  13   1  -1  100.74    2.86
  13   1  -1  107.40    4.92
 -13  -1   1   96.27    3.25
  13  -1  -1  103.87    3.05
 -13   1   0   -0.06    0.40
 -13   1   0    0.36    0.42
 -13  -1   0    0.67    0.48
  13   1   0    0.28    0.24
  13  -1   0   -0.02    0.22
  13  -1   0    0.27    0.23
 -13  -1   0    0.23    0.21
  13  -1   0    0.24    0.17
  13   1   0    0.19    0.15
 -13  -1   0    0.28    0.20
  13  -1   0    0.13    0.18
 -13   1   0    0.15    0.21
 -13  -1   0    0.56    0.27
 -13   1   0    0.56    0.28
 -13  -1   0    0.59    0.28
  13  -1   0    0.30    0.23
 -13   1   0    0.17    0.15
 -13   1   0    0.38    0.20
 -13   1   0    0.63    0.24
 -13  -1   0    0.23    0.20
  13   1   0   -0.29    0.61
  13  -1   0    0.05    0.17
  13   1   0    0.20    0.15
 -13  -1   0    0.36    0.20
  13   1   0   -0.11    0.38
 -13  -1   0    1.00    0.60
 -13  -1   0    0.41    0.25
 -13   1   0    0.21    0.21
 -13   1  -1   23.85    2.23
 -13  -1  -1   22.44    2.14
 -13   1  -1   20.83    1.04
  13   1   1   23.49    1.35
  13  -1   1   23.22    1.30
 -13  -1  -1   19.70    1.18
  13  -1   1   18.13    1.14
  13  -1   1   18.35    1.16
  13   1   1   21.36    1.16
 -13  -1  -1   18.88    1.21
 -13  -1  -1   19.34    1.27
 -13   1  -1   19.02    1.19
 -13  -1  -1   21.76    1.34
  13   1   1   20.30    1.21
 -13   1  -1   23.06    1.09
 -13   1  -1   25.38    1.21
  13   1   1   17.97    2.14
  13  -1   1   21.71    2.54
  13  -1   1   19.71    1.21
 -13  -1  -1   18.41    1.01
 -13   1  -1   17.01    2.06
  13   1   1   20.61    2.12
 -13  -1  -1   16.61    2.00
 -13   1  -1   20.81    2.42
 -13  -1  -1   18.84    1.11
 -13  -1  -1   21.84    1.40
 -13   1  -1   21.91    1.34
 -13   1  -2    2.18    0.74
 -13  -1  -2    1.45    0.59
  13   1   2    1.14    0.33
 -13   1  -2    1.37    0.30
 -13   1  -2    1.70    0.32
 -13   1  -2    1.47    0.29
 -13   1  -2    2.30    0.36
  13   1   2    1.80    0.77
  13  -1   2    2.01    0.93
  13   1   2    1.67    0.33
  13  -1   2    1.15    0.32
 -13   1  -2    1.43    0.35
 -13  -1  -2    1.50    0.40
  13  -1   2    1.51    0.39
 -13   1  -2    1.50    0.38
 -13   1  -2    1.80    0.31
  13   1   2    1.24    0.37
  13  -1   2    1.49    0.36
 -13  -1  -2    1.47    0.39
 -13  -1  -2    1.24    0.32
  13  -1   2    1.20    0.35
  13   1   2    1.50    0.35
 -13   1  -2    1.30    0.61
  13   1   2    1.29    0.60
 -13  -1  -2    1.43    0.32
 -13   1  -2    1.42    0.39
 -13   1  -3   21.71    2.27
 -13  -1  -3   18.45    2.00
 -13   1  -3   13.45    1.64
 -13   1  -3   22.15    1.02
  13  -1   3   20.57    1.18
 -13   1  -3   18.86    0.93
  13  -1   3   19.59    1.42
 -13   1  -3   18.11    1.20
  13  -1   3   20.02    1.32
 -13  -1  -3   17.66    1.22
  13   1   3   16.77    1.09
  13  -1   3   18.80    1.17
 -13   1  -3   21.41    1.03
 -13   1  -3   20.43    1.02
  13   1   3   18.39    2.26
  13  -1   3   15.57    2.15
  13   1   3   17.42    1.09
 -13  -1  -3   17.23    1.21
 -13   1  -3   18.77    1.22
 -13  -1  -3   16.73    1.23
 -13   1  -3   20.10    1.32
 -13  -1  -3   17.16    1.09
  13   1   3   17.22    2.21
 -13   1  -4    6.97    0.57
  13   1   4    6.93    0.69
 -13   1  -4    6.67    0.63
  13  -1   4    5.56    0.68
  13   1   4    6.91    0.67
 -13  -1  -4    5.96    0.72
  13  -1   4    5.89    0.67
 -13  -1  -4    6.21    0.65
  13  -1   4    5.96    0.69
  13   1   4    6.51    0.68
 -13  -1  -4    6.41    0.67
  13   1   4    5.71    0.59
  13  -1   4    5.69    0.60
 -13  -1  -4    6.24    0.70
 -13   1  -4    5.93    0.66
 -13   1  -4    6.14    0.50
 -13   1  -5    1.20    0.25
  13   1   5    1.49    0.29
 -13   1  -5    1.14    0.24
 -13  -1  -5    0.95    0.29
 -13   1  -5    1.06    0.29
  13  -1   5    1.08    0.24
  13  -1   5    0.89    0.21
  13  -1   5    1.16    0.31
  13   1   5    0.90    0.27
 -13  -1  -5    1.58    0.33
 -13   1  -5    1.13    0.21
  13   1   5    1.31    0.27
 -13  -1  -5    1.48    0.29
  13  -1   6    0.84    0.18
  13  -1   6    0.86    0.18
  13   1   6    0.94    0.20
 -13  -1  -6    1.34    0.25
 -13   1  -6    1.16    0.24
 -13  -1  -6    1.11    0.23
 -13   1  -6    0.92    0.19
 -13  -1  -7    2.26    0.20
 -13   1  -7    2.60    0.23
  13  -1   7    1.58    0.14
 -13  -1  -7    1.52    0.16
 -13  -1  -7    2.50    0.21
  13   2  -9    0.44    0.12
  13  -2  -9    0.46    0.15
  13   2  -8   37.66    2.09
  13   2  -8   78.48    2.09
 -13   2   8   53.85    2.20
 -13  -2   8   66.93    2.24
 -13   2   8   65.40    2.20
  13  -2  -8   75.21    2.51
 -13  -2   8   45.77    1.69
  13   2  -8   48.90    2.06
  13  -2  -8   60.78    2.38
 -13   2   8   52.57    2.16
  13   2  -8   76.71    2.17
  13  -2  -8   66.23    2.39
  13  -2  -8   55.71    1.93
 -13  -2   7    2.25    0.69
 -13   2   7    5.92    0.86
  13   2  -7    3.95    0.87
  13   2  -7    8.71    0.90
 -13   2   7    7.31    1.01
 -13  -2   7    9.68    1.12
 -13   2   7    8.24    0.94
  13  -2  -7    9.17    1.04
 -13  -2   7    6.88    0.84
  13   2  -7    9.12    0.72
  13  -2  -7    6.38    1.26
 -13   2   7    5.43    0.73
  13  -2  -7    7.23    0.96
  13   2  -7    7.72    0.81
  13  -2  -7    6.57    0.66
 -13  -2   6   29.96    2.77
  13   2  -6   48.17    2.63
 -13   2   6   56.44    2.90
  13   2  -6   47.99    2.54
 -13  -2   6   60.35    2.68
 -13   2   6   86.92    4.17
  13  -2  -6   53.82    2.10
 -13  -2   6   88.39    3.97
 -13   2   6   71.25    3.21
 -13  -2   6   58.00    2.34
 -13  -2   6   71.12    3.30
  13  -2  -6   66.48    3.14
  13  -2  -6   64.03    3.75
 -13   2   6   57.51    2.73
 -13   2   6   56.28    2.88
  13   2  -6   69.38    2.84
  13  -2  -6   68.72    2.50
 -13   2   5    4.04    0.72
  13   2  -5    3.19    0.81
 -13  -2   5    2.02    0.72
 -13   2   5    3.13    1.14
  13   2  -5    1.92    1.88
  13  -2  -5    0.43    1.67
  13  -2  -5    1.09    1.17
 -13  -2   5    4.35    1.87
 -13   2   5    2.62    1.27
 -13   2   5    6.94    2.84
  13  -2  -5    4.00    0.80
 -13  -2   5    5.25    0.96
  13  -2  -5    2.54    0.49
  13  -2  -5    5.19    1.78
  13  -2  -5    3.62    0.72
 -13  -2   5    3.42    0.57
 -13   2   5    4.64    0.84
 -13  -2   5    4.30    0.97
 -13  -2   5    4.49    0.67
 -13  -2   5    4.39    0.72
 -13   2   5    4.80    1.15
  13  -2  -5    2.91    0.47
  13   2  -5    3.36    0.74
  13   2  -5    4.60    0.82
  13   2  -4  150.46    5.82
 -13   2   4  185.29    6.03
  13  -2  -4  158.84    4.62
  13  -2  -4  151.17    4.44
 -13  -2   4  215.23    6.12
 -13   2   4  174.16    5.29
 -13  -2   4  160.38    4.88
  13  -2  -4  172.71    5.14
 -13  -2   4  166.73    4.93
  13  -2  -4  124.05    5.81
 -13   2   4  151.49    4.89
  13   2  -4  153.31    5.44
  13   2  -4   78.14    5.36
  13  -2  -4  119.08    5.97
 -13   2   4  151.58    4.89
 -13   2   4  132.68    7.29
  13   2  -4  232.76   10.02
 -13  -2   4  173.76    5.29
  13  -2  -4  136.14    4.40
  13  -2  -4  186.83    6.02
  13  -2  -4  163.78    5.43
  13   2  -4   80.06    9.99
  13  -2  -4  103.20   10.80
 -13  -2   4  194.66   10.35
  13  -2  -4  118.27   10.22
 -13   2   4  165.08    8.70
 -13   2   4  252.02   13.92
  13   2  -4  177.97    5.29
  13  -2  -4  157.14    5.14
  13  -2  -4  160.69    4.57
  13   2  -3    8.39    1.06
  13   2  -3    9.74    1.01
 -13   2   3    7.55    0.84
  13  -2  -3    8.10    0.79
  13  -2  -3    6.77    0.66
 -13  -2   3    7.89    0.82
 -13  -2   3    7.25    0.79
  13  -2  -3    7.93    0.84
 -13   2   3    7.32    0.81
 -13  -2   3    8.04    0.82
 -13  -2   3    8.83    1.01
  13   2  -3    7.75    1.02
  13  -2  -3    5.86    1.00
 -13   2   3    7.04    0.66
  13  -2  -3    6.28    1.07
  13   2  -3    4.96    0.98
 -13   2   3    7.44    0.75
  13   2  -3   12.24    2.10
  13  -2  -3    7.44    0.84
  13  -2  -3    6.45    0.68
  13  -2  -3    8.76    1.17
  13  -2  -3    7.28    0.96
  13  -2  -3    7.79    1.00
  13  -2  -3    6.83    2.15
 -13  -2   3    9.95    2.17
 -13   2   3    6.52    1.54
 -13   2   3    9.46    2.55
  13  -2  -3    7.32    0.84
  13   2  -3    8.67    0.81
  13  -2  -3    7.57    0.68
 -13   2   2  240.18   10.35
  13  -2  -2  163.20    5.27
  13   2  -2  148.42    5.61
  13   2  -2  204.73    5.12
  13  -2  -2  179.52    5.12
 -13  -2   2  197.70    5.38
  13  -2  -2  192.36    5.86
 -13  -2   2  166.71    5.13
 -13   2   2  166.22    4.87
 -13  -2   2  182.80    4.80
 -13   2   2  203.75    5.68
 -13  -2   2  163.23    5.02
 -13  -2   2  204.28    5.36
  13  -2  -2  170.08    5.61
  13   2  -2  182.95    5.46
 -13   2   2  189.52    5.02
 -13   2   2  155.99    4.65
  13   2  -2  127.67    7.70
  13  -2  -2  135.60    8.08
  13  -2  -2  183.60    5.43
  13  -2  -2  170.64    5.29
  13  -2  -2  187.15    5.50
  13   2  -2  237.00    9.30
  13   2  -2  252.22    8.56
 -13   2   2  245.55   11.23
 -13  -2   2  168.03    4.95
  13  -2  -2  154.22    4.69
 -13   2   1    6.45    1.41
 -13   2   1    5.69    1.45
 -13   2   1    3.90    0.43
  13   2  -1    2.99    0.69
  13  -2  -1    4.47    0.66
  13   2  -1    4.69    0.62
 -13  -2   1    5.51    0.69
  13  -2  -1    5.13    0.63
  13  -2  -1    4.04    0.49
 -13  -2   1    6.30    0.67
  13   2  -1    6.02    0.56
 -13  -2   1    3.99    0.60
 -13  -2   1    5.30    0.66
  13  -2  -1    6.90    0.91
 -13   2   1    5.31    0.64
  13  -2  -1    5.13    0.68
 -13   2   1    4.55    0.46
  13   2  -1    4.69    0.67
 -13   2   1    5.84    0.57
  13   2  -1    4.18    1.15
  13  -2  -1    4.48    1.29
  13  -2  -1    5.34    0.73
  13   2  -1    4.93    0.49
  13  -2  -1    3.56    0.45
  13   2  -1    8.88    1.41
 -13  -2   1    5.24    1.07
 -13   2   1    6.24    1.60
 -13  -2   1    4.79    0.62
  13  -2  -1    4.72    0.54
 -13   2   0   12.19    0.79
  13  -2   0   12.27    0.94
  13   2   0   14.56    1.03
 -13   2   0   13.78    0.74
 -13  -2   0   13.43    1.01
  13  -2   0   11.16    0.87
  13  -2   0   11.69    0.98
 -13  -2   0   12.68    0.88
 -13  -2   0   13.32    1.05
  13  -2   0   16.86    1.39
 -13   2   0   12.71    0.91
 -13  -2   0   13.07    1.05
 -13   2   0   14.25    1.03
 -13   2   0   14.96    0.87
  13  -2   0   12.11    0.92
 -13  -2   0   12.54    1.03
  13  -2   0   13.20    0.94
  13   2   0    9.86    1.60
  13  -2   0   11.76    1.92
  13  -2   0   14.12    1.14
 -13  -2   0   15.71    0.97
 -13  -2   0   11.43    1.56
 -13   2   0   14.32    1.97
 -13   2   0   13.41    1.62
 -13   2   0   16.28    2.15
 -13   2   0   13.07    1.84
 -13   2  -1   15.83    1.88
 -13   2  -1   19.13    2.02
 -13  -2  -1   14.50    1.73
  13  -2   1   16.76    1.03
 -13   2  -1   17.83    0.90
  13   2   1   20.01    1.23
  13  -2   1   17.18    1.11
  13  -2   1   15.10    1.07
  13  -2   1   16.25    1.17
  13   2   1   20.31    1.11
 -13  -2  -1   14.54    1.03
 -13  -2  -1   18.05    1.16
 -13  -2  -1   14.69    1.14
  13   2   1   17.73    1.08
 -13   2  -1   15.97    0.88
 -13   2  -1   25.88    1.30
  13   2   1   16.67    1.96
  13  -2   1   17.19    2.24
  13  -2   1   15.95    1.21
 -13  -2  -1   18.21    1.33
  13  -2   1   18.33    1.30
  13  -2   1   18.37    1.34
 -13  -2  -1   18.29    1.04
 -13   2  -1   16.35    2.19
  13   2   1   21.22    2.33
 -13   2  -1   16.29    2.15
 -13  -2  -1   17.42    1.28
 -13   2  -1   19.93    1.27
 -13   2  -2   48.45    3.31
 -13   2  -2   38.67    1.47
 -13   2  -2   51.82    1.83
  13   2   2   44.57    1.96
  13  -2   2   41.29    1.75
  13   2   2   39.33    1.70
 -13  -2  -2   34.77    1.72
 -13  -2  -2   36.45    1.77
 -13   2  -2   45.90    2.08
 -13   2  -2   41.28    1.93
  13  -2   2   38.69    2.09
  13   2   2   39.19    1.76
 -13   2  -2   53.02    1.86
 -13   2  -2   42.58    1.57
 -13   2  -2   42.28    1.55
 -13   2  -2   59.90    2.06
  13   2   2   37.96    3.04
  13  -2   2   42.03    3.52
  13   2   2   41.01    1.71
 -13  -2  -2   35.64    1.96
  13  -2   2   43.02    2.12
  13  -2   2   38.93    2.05
  13  -2   2   41.68    1.93
  13   2   2   43.76    3.46
 -13   2  -2   36.11    3.23
 -13  -2  -2   38.83    2.05
 -13   2  -2   45.90    2.06
 -13  -2  -2   34.47    1.59
 -13   2  -3    1.48    0.63
 -13   2  -3    1.00    0.54
 -13  -2  -3    1.12    0.53
 -13   2  -3    1.37    0.29
 -13   2  -3    1.90    0.34
 -13   2  -3    1.41    0.39
 -13   2  -3    1.13    0.66
 -13  -2  -3    0.29    0.42
  13  -2   3    1.65    0.44
 -13  -2  -3    1.03    0.35
  13  -2   3    1.22    0.38
 -13   2  -3    1.19    0.34
  13   2   3    1.11    0.31
 -13   2  -3    2.39    0.37
 -13   2  -3    1.41    0.27
  13   2   3    1.15    0.63
  13  -2   3    0.96    0.58
  13   2   3    0.94    0.58
  13   2   3    1.43    0.73
 -13   2  -3    1.26    0.36
  13   2   3    1.05    0.27
  13  -2   3    0.99    0.25
 -13  -2  -3    1.48    0.41
  13  -2   3    1.17    0.38
 -13   2  -4    2.75    0.36
 -13   2  -4    2.66    0.34
  13  -2   4    1.79    0.31
 -13   2  -4    2.67    0.36
 -13  -2  -4    2.70    0.47
  13   2   4    2.51    0.41
  13   2   4    2.87    0.41
 -13  -2  -4    2.44    0.49
 -13  -2  -4    2.29    0.43
 -13   2  -4    2.27    0.41
 -13   2  -4    2.77    0.45
  13  -2   4    1.94    0.45
 -13   2  -4    2.81    0.47
 -13   2  -5    0.80    0.19
  13  -2   5    0.78    0.19
  13  -2   5    0.49    0.17
  13   2   5    0.75    0.23
 -13   2  -5    0.81    0.23
 -13  -2  -5    0.52    0.23
 -13   2  -5    0.72    0.22
 -13  -2  -5    0.80    0.27
  13   2   5    0.61    0.19
 -13   2  -5    0.74    0.23
 -13  -2  -5    0.79    0.23
 -13   2  -5    0.95    0.21
  13  -2   6    0.68    0.13
  13   2   6    0.82    0.18
  13  -2   6    0.76    0.17
  13   2   6    1.05    0.20
 -13   2  -6    0.78    0.17
 -13  -2  -6    1.04    0.23
  13   2   6    0.84    0.17
 -13   2  -6    1.24    0.23
 -13  -2  -6    1.04    0.20
 -13   2  -6    0.89    0.15
 -13  -2  -7    0.41    0.09
  13   2   7    0.25    0.06
 -13   3   8    0.39    0.17
 -13   3   8    0.34    0.19
  13   3  -8    0.45    0.23
 -13   3   8    0.31    0.14
  13  -3  -8    0.62    0.27
 -13  -3   8    0.17    0.16
  13  -3  -8    0.93    0.48
  13  -3  -8    0.40    0.29
 -13   3   8    0.42    0.19
  13   3  -8    0.39    0.22
  13   3  -7   54.22    2.04
  13  -3  -7   45.63    2.10
  13  -3  -7   40.59    1.76
 -13  -3   7   43.74    1.94
  13   3  -7   64.90    2.01
  13  -3  -7   34.75    2.19
  13  -3  -7   43.68    2.23
  13  -3  -7   43.27    2.34
  13  -3  -7   51.45    2.21
 -13  -3   7   47.14    1.83
 -13   3   7   46.25    1.79
 -13   3   7   39.92    2.00
 -13   3   7   41.80    2.03
  13   3  -7   31.63    1.78
 -13   3   7   39.12    2.11
  13   3  -7   22.28    1.91
  13   3  -7   33.12    1.75
  13   3  -6    0.97    0.40
 -13  -3   6    0.59    0.54
  13   3  -6    0.97    0.48
 -13   3   6    0.95    0.40
  13   3  -6    0.70    0.34
  13   3  -6    0.88    0.41
 -13   3   6    0.79    0.43
 -13  -3   6    0.94    0.45
 -13   3   6    0.88    0.35
  13  -3  -6    1.42    0.51
  13  -3  -6    0.42    0.90
  13  -3  -6    0.68    0.39
 -13  -3   6    0.99    0.44
  13  -3  -6    1.00    0.48
  13   3  -6    1.46    0.52
  13  -3  -6    1.26    0.39
 -13   3   6    0.93    0.41
  13   3  -6    0.43    0.46
 -13   3   5  200.04    6.45
  13  -3  -5  143.11    4.77
 -13  -3   5  167.45    4.96
  13  -3  -5  190.11    5.61
 -13  -3   5  206.94    5.72
 -13   3   5  156.22    4.97
 -13  -3   5  191.97    5.94
  13  -3  -5  188.55    6.07
  13  -3  -5  184.50    6.33
  13  -3  -5  159.63    5.89
 -13   3   5  174.44    5.54
  13   3  -5  181.62    6.06
  13  -3  -5  168.39    5.06
  13  -3  -5  167.71    5.44
  13   3  -4    3.51    0.86
 -13   3   4    3.48    0.64
  13  -3  -4    3.28    0.53
 -13  -3   4    4.33    0.69
 -13  -3   4    3.67    0.57
  13  -3  -4    4.45    0.69
 -13  -3   4    4.06    0.66
 -13  -3   4    3.63    0.68
 -13   3   4    3.47    0.53
 -13   3   4    3.98    0.64
 -13   3   4    2.76    1.08
 -13  -3   4    2.12    0.69
 -13   3   4    3.63    0.61
  13   3  -4    7.55    2.45
 -13  -3   4    4.12    0.70
  13  -3  -4    4.03    1.08
  13  -3  -4    3.40    0.78
  13  -3  -4    3.72    0.92
  13   3  -4    0.62    1.33
  13  -3  -4    2.97    1.94
  13  -3  -4    2.55    1.78
  13   3  -4    5.07    1.57
 -13  -3   4    5.50    1.49
 -13   3   4    4.48    1.16
 -13   3   4    5.72    2.34
  13   3  -4    4.30    0.87
  13  -3  -4    3.39    0.62
  13  -3  -4    3.27    0.53
  13   3  -3   54.46    2.69
  13  -3  -3   44.81    2.77
  13   3  -3   29.94    2.29
  13  -3  -3   36.07    2.49
 -13  -3   3   42.81    2.78
 -13   3   3   56.37    2.23
 -13   3   3   46.57    1.90
  13   3  -3   44.37    4.03
  13   3  -3   74.08    5.90
 -13   3   3   69.79    6.63
  13  -3  -3   47.00    5.87
 -13   3   3   67.64    5.97
  13  -3  -3   49.94    2.66
  13  -3  -3   49.99    2.53
 -13  -3   3   54.67    2.43
 -13   3   3   44.28    1.85
  13  -3  -3   52.82    2.29
 -13  -3   3   54.74    2.15
 -13  -3   3   46.27    2.06
 -13  -3   3   55.93    2.21
  13  -3  -3   42.73    2.24
  13  -3  -3   46.22    2.04
  13   3  -3   51.82    2.70
  13  -3  -3   46.00    1.97
  13   3  -2    0.11    0.29
  13  -3  -2    0.40    0.27
  13   3  -2    0.65    0.32
  13  -3  -2    0.31    0.32
 -13   3   2    0.44    0.29
 -13  -3   2    0.29    0.29
  13  -3  -2    0.21    0.34
 -13  -3   2    0.18    0.20
 -13   3   2    0.30    0.20
  13  -3  -2    0.36    0.28
 -13  -3   2    0.48    0.27
  13   3  -2    0.34    0.32
 -13   3   2    0.22    0.20
 -13   3   2    0.38    0.22
  13   3  -2    0.18    0.26
  13  -3  -2    0.77    0.39
 -13  -3   2    0.59    0.38
 -13   3   2    0.44    0.27
  13   3  -2    0.37    0.67
 -13   3   2   -0.14    0.82
  13  -3  -2    0.18    0.42
  13  -3  -2    0.05    0.30
  13  -3  -2    0.14    0.37
  13  -3  -2    0.17    0.60
 -13   3   2    0.62    0.75
  13  -3  -2    0.20    0.23
 -13   3   1  194.47    8.27
 -13   3   1  200.62    8.79
 -13   3   1  147.10    4.08
  13   3  -1  164.17    4.75
 -13   3   1  122.78    3.86
  13   3  -1  145.28    4.46
  13  -3  -1  154.08    5.00
 -13  -3   1  144.83    4.81
 -13  -3   1  154.81    4.15
  13  -3  -1  170.02    5.86
 -13  -3   1  145.62    4.94
 -13   3   1  155.61    4.18
  13   3  -1  169.39    4.85
 -13   3   1  184.10    4.52
  13   3  -1  112.01    6.25
  13  -3  -1  116.42    6.75
  13  -3  -1  162.53    5.44
  13   3  -1  184.20    4.40
  13  -3  -1  163.22    5.13
  13  -3  -1  165.21    4.89
  13  -3  -1  147.51    4.66
  13   3  -1  215.50    8.07
  13   3  -1  221.73    7.90
 -13   3   1  144.79    6.71
 -13   3   1  187.53    8.74
  13  -3  -1  152.53    4.55
 -13   3   0    6.34    1.44
 -13   3   0    9.41    1.79
 -13   3   0    6.34    0.61
 -13   3   0    6.48    0.53
  13   3   0    6.90    0.69
 -13  -3   0    6.47    0.73
  13  -3   0    4.45    0.60
  13  -3   0    7.27    1.06
 -13   3   0    8.89    0.67
 -13   3   0    5.63    0.46
  13   3   0    4.34    1.02
  13  -3   0    5.48    1.27
  13  -3   0    6.69    0.83
 -13  -3   0    4.50    1.13
 -13  -3   0    8.97    0.77
  13  -3   0    7.73    0.81
 -13   3   0    6.27    1.44
  13   3   0    7.73    1.34
 -13   3   0    5.98    1.31
 -13  -3   0    6.11    0.76
 -13   3  -1   41.69    3.33
 -13   3  -1   40.80    1.51
 -13   3  -1   43.58    1.82
 -13   3  -1   46.21    1.65
  13   3   1   47.94    1.97
  13   3   1   52.00    1.87
 -13  -3  -1   44.00    2.00
  13  -3   1   49.68    2.70
  13   3   1   36.41    1.62
 -13   3  -1   58.76    1.98
 -13   3  -1   42.94    1.58
  13   3   1   31.57    2.59
  13  -3   1   40.88    3.28
  13  -3   1   47.49    2.34
  13  -3   1   46.89    2.37
  13  -3   1   49.49    2.23
 -13  -3  -1   46.11    1.84
 -13   3  -1   41.50    3.61
  13   3   1   60.89    4.24
 -13   3  -1   39.17    3.37
 -13  -3  -1   42.05    2.11
 -13   3  -1   51.30    2.15
 -13   3  -2    8.27    1.39
 -13   3  -2    8.91    0.62
 -13   3  -2    9.94    0.68
  13   3   2    9.36    0.84
  13  -3   2    8.81    1.00
 -13   3  -2   10.96    0.99
 -13  -3  -2    8.02    0.93
  13  -3   2    7.97    0.97
 -13   3  -2   10.51    0.88
  13   3   2    8.44    0.72
 -13   3  -2   11.80    0.83
 -13   3  -2   10.21    0.68
  13   3   2    6.27    1.12
  13  -3   2    8.67    1.51
  13   3   2    9.54    0.73
 -13  -3  -2    9.25    0.94
  13  -3   2    8.46    0.92
  13  -3   2    8.61    0.96
  13  -3   2    9.57    0.90
  13   3   2   11.63    1.81
 -13   3  -2    6.76    1.48
 -13  -3  -2    6.70    0.80
 -13   3  -2    8.75    0.84
  13   3   3    0.17    0.18
 -13   3  -3    0.51    0.23
 -13   3  -3    0.40    0.23
 -13   3  -3    0.19    0.17
 -13   3  -3    0.32    0.15
 -13  -3  -3    0.23    0.25
  13  -3   3    0.07    0.27
  13  -3   3    0.29    0.25
  13  -3   3    0.69    0.28
 -13  -3  -3    0.77    0.33
 -13   3  -3    0.44    0.26
 -13  -3  -3    1.17    0.38
 -13   3  -3    0.42    0.27
  13  -3   3    0.31    0.29
 -13   3  -3    0.45    0.19
 -13   3  -3    0.32    0.21
 -13   3  -3    0.42    0.27
 -13   3  -3    0.67    0.27
 -13  -3  -3    0.32    0.19
  13   3   4    0.09    0.13
 -13   3  -4    0.36    0.18
 -13   3  -4    0.24    0.14
 -13  -3  -4    0.40    0.22
 -13   3  -4    0.15    0.14
  13  -3   4    0.07    0.21
 -13  -3  -4    0.13    0.23
  13  -3   4    0.20    0.16
 -13   3  -4    0.20    0.21
 -13  -3  -4    0.26    0.15
 -13  -3  -4    0.06    0.21
 -13   3  -5   10.04    0.52
  13  -3   5    7.67    0.56
  13   3   5   10.07    0.65
  13   3   5   10.91    0.69
 -13  -3  -5   12.78    0.80
 -13   3  -5   12.24    0.62
 -13   3  -5   11.13    0.63
 -13   3  -5   10.50    0.68
  13   3   5    9.31    0.61
 -13  -3  -5   10.04    0.76
 -13   3  -6   -0.06    0.11
 -13  -3  -6   -0.03    0.13
  13   3   6    0.02    0.07
  13  -3   6   -0.04    0.10
 -13   3  -6   -0.02    0.09
 -13   3  -6   -0.02    0.10
  13   3   6    0.03    0.07
 -13  -4   8   17.76    0.62
  13  -4  -8   20.50    0.95
 -13   4   8   22.97    0.94
  13   4  -8   26.21    0.86
  13   4  -8   25.84    0.82
 -13   4   7    3.01    0.47
 -13   4   7    3.11    0.46
  13   4  -7    2.99    0.43
  13   4  -7    5.54    0.54
  13  -4  -7    3.20    0.63
  13  -4  -7    5.46    0.77
  13  -4  -7    2.73    0.34
  13  -4  -7    3.93    0.61
  13  -4  -7    3.98    0.56
 -13  -4   7    0.57    0.41
  13   4  -7    4.00    0.54
 -13   4   7    2.88    0.36
 -13  -4   7    3.54    0.43
 -13   4   7    3.01    0.48
  13   4  -7    1.50    0.38
  13   4  -7    2.36    0.38
  13   4  -7    3.13    0.46
  13   4  -7    4.07    0.48
  13  -4  -7    2.73    0.43
 -13   4   6   46.33    2.17
  13   4  -6   40.63    2.12
 -13  -4   6   50.27    2.13
  13  -4  -6   45.72    2.58
  13  -4  -6   55.46    2.42
  13  -4  -6   42.16    2.06
  13  -4  -6   51.74    2.49
  13  -4  -6   60.77    2.41
 -13  -4   6   56.50    2.10
 -13  -4   6   53.12    2.02
 -13   4   6   39.55    1.81
 -13  -4   6   57.75    2.16
 -13   4   6   45.45    2.27
  13   4  -6   25.22    2.11
  13   4  -6   36.52    2.09
  13   4  -6   55.04    2.33
  13  -4  -6   51.85    2.10
 -13  -4   5    2.55    0.77
  13  -4  -5    3.05    0.65
 -13  -4   5    4.59    0.68
 -13  -4   5    4.02    0.64
 -13  -4   5    3.86    0.65
  13  -4  -5    4.23    0.68
  13  -4  -5    4.32    0.91
  13  -4  -5    3.23    0.70
  13  -4  -5    3.60    0.85
 -13   4   5    3.79    0.63
  13   4  -5    3.29    0.76
  13   4  -5    3.25    0.79
  13  -4  -5    3.99    0.64
 -13  -4   4   71.62    4.00
 -13   4   4  102.77    3.42
  13  -4  -4   90.72    4.02
  13   4  -4   80.61    3.97
 -13  -4   4   99.14    3.40
  13  -4  -4   74.46    3.17
 -13  -4   4  100.92    3.38
  13  -4  -4   93.82    3.38
 -13  -4   4   83.96    2.81
 -13  -4   4  106.12    3.36
  13  -4  -4   96.30    3.70
  13  -4  -4  100.24    4.34
 -13   4   4  110.74    3.64
  13   4  -4   89.83    3.85
  13   4  -4  103.67    3.90
  13  -4  -3    0.86    1.06
  13   4  -3    1.34    0.87
 -13   4   3    0.42    1.22
  13   4  -3    1.08    0.49
 -13  -4   3    1.54    0.44
  13  -4  -3    1.30    0.44
 -13  -4   3    1.23    0.40
 -13  -4   3    0.73    0.27
  13  -4  -3    1.14    0.40
 -13  -4   3    1.35    0.39
  13   4  -3    1.04    0.48
  13  -4  -3    1.52    0.70
 -13   4   3    1.54    0.34
 -13  -4   3    1.50    0.55
 -13   4   3    1.32    0.38
  13  -4  -3    1.74    0.60
 -13  -4   3    1.55    0.39
  13  -4  -3    1.43    0.49
 -13  -4   3    0.35    0.53
  13  -4  -3    0.84    0.55
  13   4  -3    2.26    1.46
 -13   4   3    1.38    1.10
  13  -4  -3    1.60    0.43
 -13   4   2   90.53    5.76
  13   4  -2   78.77    3.17
 -13  -4   2   83.96    3.08
  13   4  -2  120.54    3.38
  13  -4  -2   75.77    3.11
  13  -4  -2   84.07    3.94
 -13  -4   2   87.92    2.96
 -13  -4   2   94.64    2.88
  13  -4  -2   81.38    3.75
 -13   4   2   82.74    2.63
  13   4  -2   81.46    3.16
 -13   4   2  100.14    2.97
  13  -4  -2   56.20    3.26
  13  -4  -2   95.56    4.06
 -13  -4   2   57.74    4.71
 -13  -4   2   97.13    2.75
  13  -4  -2   92.56    3.36
  13  -4  -2   81.62    3.27
  13   4  -2   73.01    4.54
  13   4  -2  129.32    7.05
  13   4  -2  137.21    7.36
 -13   4   2   70.21    4.32
 -13   4   2   99.20    6.43
  13  -4  -2   79.71    2.99
 -13   4   1   41.30    3.64
  13  -4  -1   36.45    4.59
  13  -4  -1   34.99    2.06
 -13   4   1   41.71    1.58
  13   4  -1   37.67    1.79
 -13   4   1   50.22    1.85
  13  -4  -1   28.60    1.54
 -13  -4   1   37.98    2.02
 -13  -4   1   27.59    2.95
  13  -4  -1   33.50    1.70
 -13  -4   1   37.10    1.39
  13  -4  -1   40.67    1.97
 -13  -4   1   36.53    1.82
  13  -4  -1   30.23    1.74
  13  -4  -1   39.30    2.54
 -13  -4   1   34.56    1.61
  13   4  -1   46.78    3.63
  13   4  -1   54.95    3.95
 -13   4   1   30.03    2.77
 -13   4   1   37.83    3.59
 -13   4   1   39.74    1.51
  13   4  -1   34.21    1.70
 -13   4   1   31.13    1.29
 -13   4   0   26.96    1.21
  13   4   0   23.67    1.29
 -13   4   0   24.82    1.12
  13   4   0   22.37    1.19
  13  -4   0   27.18    2.02
  13  -4   0   27.05    1.63
 -13   4   0   31.46    1.36
 -13   4   0   23.55    1.03
 -13  -4   0   26.28    1.66
  13  -4   0   23.92    1.69
 -13  -4   0   18.65    2.29
  13  -4   0   29.04    1.58
 -13   4   0   19.69    2.37
  13   4   0   26.26    2.46
  13   4   0   34.95    2.88
 -13   4   0   18.84    2.23
 -13   4   0   25.01    2.78
 -13   4   0   24.20    2.76
 -13   4  -1    3.09    0.35
 -13   4  -1    4.41    0.48
 -13   4  -1    4.32    0.44
  13   4   1    3.63    0.47
  13  -4   1    3.48    0.72
 -13  -4  -1    3.05    0.59
 -13   4  -1    4.36    0.50
 -13   4  -1    3.37    0.38
  13  -4   1    3.08    0.60
  13  -4   1    2.90    0.51
 -13  -4  -1    3.68    0.65
 -13   4  -1    1.73    0.74
  13  -4   1    3.45    0.59
 -13   4  -1    3.21    1.03
 -13  -4  -1    2.41    0.48
 -13   4  -1    3.81    0.54
  13   4   2   14.37    0.85
 -13   4  -2   17.50    0.90
  13  -4   2   17.00    1.21
 -13  -4  -2   18.83    1.39
  13  -4   2   18.38    1.38
  13  -4   2   14.95    1.07
  13  -4   2   20.96    1.34
 -13  -4  -2   15.67    1.25
 -13   4  -2   21.62    1.22
 -13  -4  -2   17.07    1.33
 -13   4  -2   20.69    1.29
 -13   4  -2   16.98    0.84
 -13   4  -2   21.77    1.06
 -13   4  -2   20.61    0.98
  13   4   2   18.69    1.10
 -13   4  -2   19.04    1.15
  13   4   3    1.11    0.25
 -13   4  -3    1.55    0.31
 -13   4  -3    1.73    0.28
 -13  -4  -3    1.41    0.38
  13  -4   3    1.40    0.35
  13  -4   3    1.34    0.36
 -13  -4  -3    1.35    0.39
 -13  -4  -3    1.65    0.42
 -13  -4  -3    1.19    0.36
 -13   4  -3    1.85    0.35
 -13   4  -3    1.59    0.37
  13  -4   3    1.39    0.42
 -13   4  -3    1.80    0.39
 -13   4  -3    1.39    0.24
 -13   4  -3    1.61    0.31
  13   4   3    1.26    0.33
  13   4   4    6.51    0.51
 -13   4  -4    6.99    0.46
 -13  -4  -4    7.92    0.68
 -13   4  -4    6.62    0.43
 -13   4  -4    8.70    0.55
 -13   4  -4    7.90    0.50
  13   4   4    7.23    0.60
 -13  -4  -4    7.29    0.71
 -13  -4  -4    6.84    0.68
 -13   4  -4    7.12    0.61
  13  -4   4    5.25    0.56
  13  -4   4    6.20    0.58
 -13  -4  -4    8.09    0.73
  13  -4   5    0.09    0.10
  13  -4   5   -0.01    0.12
 -13  -4  -5    0.20    0.17
  13   4   5    0.01    0.13
 -13   4  -5    0.21    0.12
 -13   4  -5    0.05    0.11
  13   4   5    0.12    0.09
 -13   4  -5    0.21    0.14
  13   4   6    1.24    0.14
 -13   4  -6    1.63    0.15
 -13  -4  -6    1.41    0.18
  13   5  -7   44.43    1.24
  13  -5  -7   28.02    1.39
 -13  -5   7   30.35    0.96
  13  -5  -7   31.43    1.32
  13  -5  -7   23.93    0.94
 -13   5   7   28.57    1.13
 -13  -5   7   18.36    1.01
  13   5  -7   34.68    1.19
  13   5  -7   35.49    1.08
 -13   5   6    0.67    0.25
  13  -5  -6    0.81    0.34
  13  -5  -6    0.33    0.27
 -13  -5   6    0.02    0.19
 -13  -5   6    0.42    0.19
  13   5  -6    0.63    0.27
 -13   5   6    0.47    0.23
  13   5  -6    0.40    0.25
  13   5  -6    0.34    0.22
  13   5  -5   22.15    1.48
  13   5  -5   20.76    1.54
  13   5  -5   20.27    1.50
  13  -5  -5   15.77    1.53
  13  -5  -5   25.41    1.77
  13  -5  -5   28.66    1.62
  13  -5  -5   21.87    1.48
  13   5  -5   31.11    1.56
 -13  -5   5   30.45    1.34
 -13  -5   5   28.44    1.39
 -13  -5   5   29.18    1.30
 -13   5   5   27.15    1.46
  13   5  -5   19.79    1.54
 -13   5   4    5.30    0.61
  13  -5  -4    3.06    0.70
  13  -5  -4    5.31    0.85
 -13  -5   4    5.58    0.58
  13  -5  -4    4.94    0.71
  13  -5  -4    4.64    0.80
 -13  -5   4    6.03    0.62
 -13   5   4    6.09    0.71
  13   5  -4    4.60    0.75
 -13  -5   4    4.94    0.63
 -13  -5   4    4.84    0.56
  13  -5  -3  112.92    4.85
  13  -5  -3  124.69    4.54
 -13  -5   3  133.96    3.60
  13  -5  -3  127.23    4.16
  13  -5  -3  110.72    4.22
 -13  -5   3  131.35    3.69
 -13  -5   3  124.48    3.98
  13   5  -3  161.43    4.43
 -13  -5   3  121.00    3.66
  13   5  -3   99.82    4.16
 -13   5   3  147.51    4.06
 -13   5   3  111.31    3.51
 -13   5   2    0.42    0.22
 -13  -5   2    0.28    0.29
  13  -5  -2    0.05    0.34
  13  -5  -2    0.43    0.32
 -13  -5   2    0.13    0.24
  13  -5  -2    0.07    0.28
 -13  -5   2    0.17    0.23
 -13  -5   2   -0.07    0.35
 -13  -5   2    0.11    0.22
  13   5  -2   -0.11    0.26
  13  -5  -2    0.07    0.38
 -13   5   2    0.49    0.20
  13   5  -2    0.13    0.26
  13  -5  -1   32.10    1.95
 -13   5   1   44.14    1.60
  13   5  -1   36.32    1.66
 -13   5   1   51.35    1.86
 -13  -5   1   34.54    1.45
  13  -5  -1   30.26    1.54
  13  -5  -1   34.27    1.69
 -13  -5   1   40.32    1.44
  13  -5  -1   42.74    1.96
 -13  -5   1   46.83    1.84
 -13  -5   1   34.72    2.12
  13  -5  -1   31.20    2.27
 -13  -5   1   36.75    1.81
  13  -5  -1   26.78    1.93
 -13  -5   1   33.42    1.92
  13  -5  -1   37.48    2.39
 -13   5   1   40.91    1.49
  13   5  -1   33.08    1.61
 -13   5   0    6.53    0.59
 -13   5   0    4.30    0.39
  13  -5   0    3.60    0.52
 -13  -5   0    5.00    0.48
 -13   5   0    5.61    0.51
  13   5   0    4.05    0.49
 -13   5   0    5.00    0.45
 -13  -5   0    4.70    0.63
  13  -5   0    4.59    0.86
 -13  -5   0    4.37    0.73
  13  -5   0    5.36    0.70
  13  -5   0    6.58    0.73
 -13  -5   0    5.80    0.62
 -13   5   0    5.15    0.56
  13  -5   0    3.65    0.72
 -13  -5   0    4.31    0.68
  13  -5   0    4.77    0.78
 -13   5  -1   17.63    0.83
  13  -5   1   14.15    1.32
 -13  -5  -1   15.51    1.23
  13  -5   1   15.92    1.31
  13  -5   1   15.60    1.17
 -13  -5  -1   23.69    1.08
  13  -5   1   19.01    1.29
 -13  -5  -1   18.07    1.04
 -13  -5  -1   16.32    1.33
  13  -5   1   14.97    1.42
 -13   5  -1   20.79    1.05
 -13   5  -1   14.69    0.75
 -13   5  -1   20.93    1.01
  13   5   1   15.47    0.91
 -13   5  -1   19.38    0.91
 -13   5  -2   12.29    0.77
 -13   5  -2    9.62    0.59
 -13  -5  -2   11.06    0.99
  13  -5   2    8.74    0.76
 -13  -5  -2   14.47    0.78
  13  -5   2   11.42    0.95
 -13  -5  -2   10.84    0.99
 -13   5  -2   11.80    0.79
 -13  -5  -2   11.42    1.04
 -13  -5  -2   10.55    0.91
  13  -5   2    9.22    1.02
 -13   5  -2   10.64    0.83
  13  -5   2    8.31    0.71
 -13   5  -2   10.10    0.58
 -13   5  -2   11.62    0.70
 -13   5  -2   11.82    0.67
  13   5   2    9.24    0.64
 -13   5  -3   19.25    0.81
 -13  -5  -3   21.80    1.26
  13  -5   3   15.12    1.03
  13  -5   3   15.58    0.93
  13  -5   3   16.90    0.91
 -13  -5  -3   19.52    1.21
 -13  -5  -3   20.24    1.18
 -13   5  -3   18.09    0.97
 -13   5  -3   21.32    1.08
 -13   5  -3   16.99    0.74
 -13   5  -3   20.82    0.85
  13   5   3   19.17    0.92
 -13   5  -4    0.52    0.13
 -13   5  -4    0.56    0.15
 -13   5  -4    0.59    0.16
  13  -5   4    0.23    0.13
  13  -5   4    0.52    0.18
  13   5   4    0.47    0.13
 -13  -5  -4    0.51    0.18
 -13  -5  -4    0.44    5.31
 -13  -5  -4    0.57    0.21
 -13   5  -4    0.36    0.17
 -13   5  -4    0.48    0.16
  13   5   4    0.44    0.15
  13  -5   5    0.32    0.10
 -13  -5  -5    0.22    0.11
 -13   5  -5    0.32    0.11
 -13   5  -5    0.54    0.12
 -13  -5  -5    0.34    0.09
  13  -6  -6   40.71    1.48
 -13  -6   6   41.37    1.14
  13  -6  -5    0.69    0.34
 -13  -6   5    0.39    0.20
  13  -6  -5    0.38    0.25
  13  -6  -5    0.36    0.26
 -13  -6   5    0.12    0.19
  13   6  -5    0.60    0.27
  13   6  -5    0.39    0.20
  13   6  -5    0.40    0.22
 -13   6   5    0.63    0.22
  13   6  -5    0.64    0.23
  13  -6  -4   24.46    1.75
  13  -6  -4   39.51    2.02
 -13  -6   4   36.84    1.30
  13  -6  -4   34.99    1.64
  13  -6  -4   28.60    1.51
 -13  -6   4   35.48    1.32
  13   6  -4   45.35    1.62
  13   6  -4   24.97    1.55
 -13   6   4   36.53    1.56
  13   6  -4   27.02    1.59
  13  -6  -3    2.35    0.58
  13  -6  -3    2.89    0.67
  13  -6  -3    3.79    0.64
 -13  -6   3    3.50    0.39
  13  -6  -3    3.19    0.51
 -13   6   3    4.10    0.49
 -13  -6   3    3.08    0.48
  13   6  -3    2.76    0.50
 -13   6   2   32.87    1.44
 -13   6   2   25.54    1.14
 -13  -6   2   23.04    1.10
 -13  -6   2   20.89    1.61
  13  -6  -2   27.01    1.48
 -13  -6   2   24.91    1.04
  13  -6  -2   24.28    1.35
  13  -6  -2   25.15    1.52
  13  -6  -2   21.29    1.26
 -13  -6   2   28.66    1.27
 -13  -6   2   22.53    1.30
  13  -6  -2   22.35    1.78
  13   6  -2   18.21    1.21
  13   6  -1    0.80    0.26
 -13  -6   1    1.17    0.39
 -13   6   1    1.71    0.33
 -13  -6   1    1.02    0.42
  13  -6  -1    0.71    0.22
  13  -6  -1    1.42    0.45
 -13  -6   1    1.06    0.26
 -13  -6   1    0.96    0.31
  13  -6  -1    1.13    0.37
  13  -6  -1    1.19    0.36
 -13   6   1    1.11    0.21
 -13   6   1    1.68    0.28
  13  -6  -1    0.98    0.30
  13  -6  -1    1.16    0.49
 -13   6   1    1.14    0.26
 -13   6   0   57.17    1.78
  13   6   0   41.46    1.64
 -13   6   0   73.00    2.16
 -13  -6   0   50.89    2.44
 -13  -6   0   51.87    1.74
  13  -6   0   39.93    1.73
  13  -6   0   41.91    2.16
  13  -6   0   54.74    2.08
 -13  -6   0   49.75    1.78
 -13  -6   0   42.61    2.17
  13  -6   0   37.06    2.03
 -13   6   0   56.06    1.71
 -13   6   0   44.99    1.49
 -13   6  -1    9.72    0.63
  13   6   1    6.06    0.51
 -13   6  -1    6.13    0.42
 -13  -6  -1    8.26    0.88
  13  -6   1    6.47    0.59
  13  -6   1    6.74    0.68
 -13  -6  -1   11.89    0.71
  13  -6   1    7.71    0.74
 -13  -6  -1    8.59    0.80
 -13  -6  -1    7.43    0.80
 -13   6  -1    7.22    0.60
  13  -6   1    6.23    0.74
 -13   6  -1    8.64    0.56
 -13   6  -1    8.46    0.52
 -13   6  -2    6.09    0.45
 -13   6  -2    5.89    0.41
 -13  -6  -2    4.07    0.57
 -13  -6  -2    6.03    0.66
  13  -6   2    4.45    0.47
  13  -6   2    4.59    0.47
 -13  -6  -2    7.67    0.53
 -13  -6  -2    5.68    0.62
 -13   6  -2    4.87    0.36
 -13   6  -2    6.23    0.47
 -13   6  -2    5.33    0.49
  13  -6   2    4.70    0.58
 -13   6  -3    0.10    0.08
 -13  -6  -3    0.03    0.15
 -13  -6  -3   -0.01    0.21
  13  -6   3    0.08    0.12
  13  -6   3   -0.05    0.15
 -13  -6  -3    0.07    0.17
  13  -6   3    0.06    0.09
 -13   6  -3    0.11    0.10
 -13   6  -3    0.03    0.09
 -13   6  -3   -0.03    0.12
 -13  -6  -4    4.57    0.39
 -13   6  -4    4.51    0.30
 -13  -6  -4    4.69    0.36
 -13   6  -4    3.56    0.27
  13  -6   4    3.23    0.29
  13  -7  -5   21.59    0.97
 -13  -7   5   23.48    0.76
 -13  -7   4    2.60    0.29
  13   7  -4    1.62    0.26
  13   7  -4    1.62    0.27
  13  -7  -4    1.76    0.32
  13  -7  -4    2.61    0.36
 -13  -7   4    2.37    0.25
  13  -7  -3   20.11    1.28
  13  -7  -3   21.12    1.05
 -13  -7   3   21.54    0.79
 -13  -7   3   22.63    0.89
 -13   7   3   23.25    1.02
  13   7  -3   14.74    0.88
 -13  -7   3   18.42    0.75
  13   7  -3   14.61    0.90
  13  -7  -2    9.71    0.81
  13  -7  -2    9.55    0.69
 -13  -7   2    9.63    0.58
 -13   7   2   10.51    0.64
  13  -7  -2    8.01    0.57
 -13  -7   2    9.66    0.56
  13  -7  -1   30.32    1.46
  13  -7  -1   28.49    1.27
 -13  -7   1   25.75    1.05
 -13   7   1   30.39    1.10
  13  -7  -1   27.53    1.56
 -13  -7   1   30.43    1.11
 -13  -7   1   27.45    1.51
  13  -7   0    2.33    0.40
 -13   7   0    3.79    0.37
 -13   7   0    2.69    0.28
  13  -7   0    2.60    0.43
 -13  -7   0    3.69    0.38
  13  -7   0    2.51    0.31
 -13  -7   0    3.19    0.52
 -13   7  -1   12.73    0.59
  13  -7   1   10.06    0.62
 -13  -7  -1   14.24    0.95
  13  -7   1   12.36    0.75
 -13  -7  -1   17.61    0.73
  13  -7   1    9.36    0.65
 -13   7  -1   17.60    0.79
 -13   7  -1   14.24    0.64
 -13   7  -1   11.69    0.62
  13  -7   1   11.42    0.76
  13  -7   2    0.02    0.09
 -13  -7  -2   -0.03    0.14
 -13  -7  -2   -0.02    0.14
  13  -7   2    0.02    0.08
 -13   7  -2   -0.01    0.08
 -13   7  -2    0.04    0.08
 -13   7  -2    0.03    0.10
 -13   7  -3    2.78    0.19
  13  -7   3    3.29    0.21
  13  -7   3    4.60    0.26
 -13  -7  -3    6.72    0.31
 -13  -7  -3    6.11    0.39
  13  -8  -2   26.56    1.18
 -13  -8   2   33.67    1.00
  13  -8  -1    0.55    0.14
  13  -8  -1    0.65    0.20
 -13  -8   1    0.81    0.17
  13  -8   0    3.28    0.29
 -13  -8   0    4.87    0.30
 -13  -8  -1    1.73    0.15
 -13  -8  -1    1.94    0.20
 -14   0   9   -0.07    0.11
  14   0  -8   12.85    0.88
  14   0  -8   19.70    0.90
  14   0  -8   16.56    0.97
 -14   0   8   17.87    0.99
 -14   0   8   14.92    0.79
 -14   0   7    0.03    0.39
 -14   0   7    0.01    0.17
 -14   0   7   -0.06    0.25
  14   0  -7   -0.08    0.25
 -14   0   7    0.25    0.27
  14   0  -7    0.09    0.21
  14   0  -7    0.17    0.35
  14   0  -7    0.02    0.17
 -14   0   7    0.09    0.21
  14   0  -6  108.57    3.22
  14   0  -6   96.47    3.86
 -14   0   6  129.82    4.51
 -14   0   6  127.25    4.21
 -14   0   6   90.19    3.64
  14   0  -6   93.97    3.94
  14   0  -6  142.17    3.68
 -14   0   6  104.86    3.97
  14   0  -6  127.26    3.56
 -14   0   6   76.96    3.74
 -14   0   5   -0.12    0.52
  14   0  -5    0.22    0.38
  14   0  -5   -0.11    0.26
 -14   0   5    0.07    0.35
 -14   0   5    0.17    0.35
 -14   0   5    0.10    0.21
 -14   0   5    0.15    0.31
  14   0  -5   -0.02    0.28
 -14   0   5    0.02    0.15
  14   0  -5   -0.07    0.25
  14   0  -4   17.82    1.45
 -14   0   4   23.50    1.30
  14   0  -4   26.28    1.55
 -14   0   4   27.32    1.61
  14   0  -4   19.45    1.67
  14   0  -4   27.87    2.33
 -14   0   4   34.25    3.77
  14   0  -4   34.31    1.48
 -14   0   4   29.63    1.77
 -14   0   4   23.22    1.42
  14   0  -4   28.48    1.86
 -14   0   4   26.62    1.68
 -14   0   4   26.65    3.25
  14   0  -4   29.33    1.33
 -14   0   3    0.19    0.21
  14   0  -3    0.31    0.28
  14   0  -3    0.14    0.21
  14   0  -3   -0.15    0.43
  14   0  -3    0.10    0.27
 -14   0   3    0.10    0.58
  14   0  -3   -0.04    0.22
 -14   0   3    0.08    0.27
 -14   0   3   -0.05    0.36
  14   0  -3   -0.06    0.25
  14   0  -3   -0.01    0.20
 -14   0   3   -0.29    0.91
  14   0  -3   -0.04    0.19
 -14   0   2    2.06    0.65
  14   0  -2    2.12    0.44
  14   0  -2    2.14    0.36
 -14   0   2    2.11    0.38
 -14   0   2    2.01    0.39
  14   0  -2    0.56    0.69
  14   0  -2    1.84    0.32
 -14   0   2    2.42    0.49
 -14   0   2    1.98    0.45
 -14   0   2    1.91    0.42
  14   0  -2    2.02    0.46
 -14   0   2    2.33    0.40
  14   0  -2    2.45    0.64
 -14   0   2    1.87    0.87
  14   0  -2    1.98    0.34
  14   0  -1    0.39    0.25
 -14   0   1   -0.04    0.18
  14   0  -1   -0.01    0.12
  14   0  -1    0.75    0.24
 -14   0   1    0.04    0.14
 -14   0   1    0.08    0.18
 -14   0   1   -0.05    0.18
 -14   0   1    0.06    0.20
 -14   0   1    0.03    0.13
  14   0  -1    0.02    0.19
 -14   0   1    0.19    0.16
 -14   0   1    0.02    0.16
  14   0  -1    0.08    0.46
  14   0  -1    0.02    0.16
  14   0  -1    0.04    0.24
  14   0  -1   -0.13    0.25
 -14   0   1   -0.15    0.38
 -14   0   1    0.06    0.18
 -14   0   0   42.12    2.98
  14   0   0   57.26    2.19
 -14   0   0   50.61    1.81
  14   0   0   54.90    2.09
 -14   0   0   55.84    1.96
 -14   0   0   49.24    1.80
  14   0   0   48.32    3.56
  14   0   0   52.71    1.95
  14   0   0   39.79    1.56
 -14   0   0   41.46    1.56
 -14   0   0   52.01    2.08
 -14   0   0   52.62    1.96
  14   0   0   45.36    1.76
  14   0   0   47.54    1.83
 -14   0   0   49.02    3.12
  14   0   0   49.77    2.95
 -14   0   0   48.19    3.48
 -14   0   0   55.40    2.19
 -14   0  -1    0.05    0.13
 -14   0  -1    0.09    0.13
 -14   0  -1    0.12    0.14
  14   0   1   -0.07    0.30
  14   0   1    0.21    0.17
 -14   0  -1    0.17    0.17
 -14   0  -1    0.29    0.30
 -14   0  -1   -0.05    0.21
  14   0   1   -0.05    0.27
 -14   0  -1    0.34    0.36
 -14   0  -1   -0.07    0.13
 -14   0  -1   -0.07    0.24
  14   0   1    0.01    0.13
  14   0   1   -0.02    0.15
  14   0   2    1.59    0.66
  14   0   2    1.47    0.32
 -14   0  -2    2.14    0.40
 -14   0  -2    1.95    0.40
 -14   0  -2    2.30    0.38
 -14   0  -2    2.50    0.46
  14   0   2    1.74    0.36
 -14   0  -2    1.85    0.39
  14   0   2    2.24    0.42
 -14   0  -2    1.62    0.62
  14   0   3   -0.05    0.18
 -14   0  -3   -0.05    0.15
 -14   0  -3   -0.02    0.20
 -14   0  -3   -0.02    0.18
 -14   0  -3    0.02    0.13
  14   0   3    0.05    0.16
 -14   0  -3   -0.09    0.25
  14   0   3   -0.13    0.35
 -14   0  -3    0.02    0.24
 -14   0  -3    0.08    0.28
  14   0   3    0.06    0.17
  14   0   3   -0.02    0.18
 -14   0  -3    0.34    0.34
  14   0   4    4.06    0.50
 -14   0  -4    3.83    0.37
  14   0   4    3.66    0.46
  14   0   4    4.48    0.47
 -14   0  -4    4.19    0.51
 -14   0  -4    4.34    0.48
  14   0   4    4.38    0.50
  14   0   5   -0.01    0.09
  14   0   5   -0.04    0.15
 -14   0  -5   -0.03    0.13
  14   0   6   11.54    0.54
  14   0   6   10.49    0.53
 -14   0  -6   14.99    0.68
 -14   0  -6   13.77    0.61
 -14  -1   9   20.68    0.67
  14   1  -8    0.40    0.22
  14  -1  -8    0.72    0.28
  14  -1  -8    0.53    0.37
  14  -1  -8    0.37    0.23
 -14  -1   8    0.44    0.22
 -14   1   8    0.58    0.24
 -14   1   8    0.28    0.19
 -14  -1   8    0.23    0.12
  14  -1  -8    0.24    0.27
 -14   1   8    0.32    0.18
  14   1  -8    0.35    0.15
  14  -1  -8    0.45    0.21
  14   1  -8    0.33    0.21
 -14   1   7   35.05    1.99
 -14  -1   7   32.98    2.06
  14   1  -7   65.35    2.02
 -14   1   7   47.27    2.15
  14  -1  -7   45.88    1.65
 -14  -1   7   60.66    2.52
 -14   1   7   50.75    2.16
 -14  -1   7   47.83    1.85
  14   1  -7   49.31    1.67
  14   1  -7   44.15    2.09
  14  -1  -7   51.67    2.19
 -14   1   7   44.22    1.95
  14   1  -7   64.25    2.05
  14  -1  -7   50.65    2.24
 -14  -1   6    2.46    0.58
 -14   1   6    3.44    0.54
 -14   1   6    3.28    0.50
  14  -1  -6    2.94    0.42
  14  -1  -6    3.80    0.70
  14   1  -6    5.04    0.58
  14   1  -6    3.40    0.70
  14  -1  -6    3.95    0.97
 -14  -1   6    3.91    0.51
 -14  -1   6    4.70    0.81
 -14   1   6    4.73    0.74
 -14  -1   6    4.74    0.65
  14   1  -6    5.81    0.68
 -14   1   6    3.71    0.70
  14  -1  -6    4.48    0.52
 -14   1   6    3.87    0.65
 -14  -1   6    3.20    0.55
  14  -1  -6    3.94    0.67
  14  -1  -6    4.78    0.60
  14   1  -6    4.52    0.58
 -14  -1   5   40.15    2.46
  14   1  -5   50.99    2.49
 -14   1   5   48.32    2.37
  14  -1  -5   59.20    2.16
  14   1  -5   65.29    2.31
  14  -1  -5   55.44    2.57
 -14   1   5   64.34    6.03
  14  -1  -5   51.84    2.01
  14   1  -5   77.31    2.49
  14  -1  -5   55.48    2.66
 -14  -1   5   68.22    3.00
 -14   1   5   62.14    2.77
 -14  -1   5   59.68    2.39
 -14  -1   5   63.42    2.66
 -14  -1   5   55.74    2.58
 -14   1   5   51.20    2.57
  14  -1  -5   61.45    2.15
  14  -1  -5   62.76    2.21
  14   1  -5   31.07    4.80
  14  -1  -5   34.06    5.02
 -14  -1   5   56.06    5.29
 -14   1   5   56.21    5.00
 -14   1   5   47.69    2.33
 -14  -1   5   44.94    2.26
 -14  -1   4    7.97    0.79
  14   1  -4    9.46    1.10
  14   1  -4   11.49    0.89
 -14   1   4    8.58    0.92
  14  -1  -4    9.36    0.76
 -14  -1   4   11.04    1.12
 -14   1   4    9.36    0.94
 -14  -1   4   10.73    0.96
 -14  -1   4   12.12    1.08
  14  -1  -4    6.23    0.87
  14   1  -4    8.68    0.92
  14   1  -4    6.23    0.97
  14  -1  -4    6.58    0.99
 -14  -1   4    7.83    1.52
 -14   1   4   15.17    2.85
  14  -1  -4    8.91    0.74
  14  -1  -4    8.82    1.04
  14  -1  -4    7.08    1.76
 -14  -1   4   10.91    2.25
 -14   1   4    8.37    1.80
 -14   1   4   11.28    2.11
  14  -1  -4   10.56    0.79
  14   1  -4    9.42    0.75
  14  -1  -4    9.90    0.94
  14   1  -3  106.36    3.76
  14   1  -3   79.04    3.20
  14  -1  -3   83.32    3.43
 -14   1   3   98.17    3.30
 -14  -1   3   93.18    3.37
  14   1  -3   82.36    3.54
  14  -1  -3   86.53    3.64
 -14   1   3   66.95    4.09
 -14   1   3   89.39    3.16
  14   1  -3  107.55    5.34
  14   1  -3  116.26    4.88
 -14  -1   3   98.33    5.37
 -14   1   3  131.73    7.81
  14  -1  -3  108.43    3.31
  14   1  -3  113.41    3.15
 -14  -1   3  103.88    3.48
 -14   1   3  112.11    3.83
 -14  -1   3  121.48    3.82
 -14   1   3   98.92    3.32
 -14  -1   3   83.74    3.04
  14   1  -3  110.84    3.83
  14  -1  -3   91.81    3.48
  14   1  -3  105.67    3.13
  14  -1  -3  111.03    3.31
 -14   1   3   91.81    3.01
  14  -1  -3   84.07    6.10
 -14  -1   3  122.85    6.87
 -14   1   3   95.52    5.59
 -14   1   3  111.55    6.20
  14   1  -3  105.75    3.00
  14  -1  -3   91.23    2.90
 -14   1   2   19.56    2.18
 -14   1   2   19.00    2.30
  14  -1  -2   15.87    1.13
  14   1  -2    4.90    1.31
  14  -1  -2   20.98    1.15
  14  -1  -2   15.65    0.91
 -14  -1   2   20.27    1.20
  14   1  -2   21.17    1.04
 -14  -1   2   21.30    1.30
 -14   1   2   18.55    1.12
 -14   1   2   19.68    1.31
  14  -1  -2   19.36    1.31
 -14   1   2   19.77    1.15
 -14  -1   2   17.32    1.12
 -14   1   2   15.74    0.94
  14   1  -2   11.52    1.94
  14  -1  -2   12.96    2.15
  14  -1  -2   21.55    1.23
  14  -1  -2   14.69    0.88
  14   1  -2   20.24    0.98
  14  -1  -2   13.30    1.35
  14   1  -2   18.85    1.94
  14   1  -2   17.46    1.74
 -14   1   2   21.87    2.90
 -14  -1   2   18.61    1.13
  14  -1  -2   19.05    1.01
 -14   1   1    3.78    0.88
 -14   1   1    4.15    1.04
  14  -1  -1    4.28    0.58
 -14  -1   1    4.36    0.58
  14  -1  -1    4.54    0.53
  14  -1  -1    3.62    0.43
  14   1  -1    4.28    0.46
 -14  -1   1    4.46    0.52
 -14  -1   1    3.50    0.52
 -14   1   1    4.60    0.64
 -14  -1   1    3.74    0.52
 -14   1   1    4.41    0.59
 -14  -1   1    3.89    0.51
 -14  -1   1    4.27    0.50
  14  -1  -1    3.70    0.53
 -14   1   1    5.06    0.55
  14   1  -1    3.59    1.05
  14  -1  -1    2.82    0.98
  14  -1  -1    4.94    0.58
  14  -1  -1    3.12    0.37
  14   1  -1    4.00    0.41
 -14  -1   1    5.45    0.51
  14   1  -1    4.57    0.93
 -14  -1   1    5.13    1.11
 -14  -1   1    4.17    0.53
  14  -1  -1    5.50    0.53
  14   1   0    0.15    0.20
  14  -1   0    0.07    0.18
 -14  -1   0    0.37    0.22
  14  -1   0    0.07    0.14
  14   1   0    0.14    0.14
  14  -1   0    0.05    0.14
  14   1   0    1.17    0.27
 -14  -1   0    0.02    0.16
 -14   1   0    0.40    0.23
 -14  -1   0    0.11    0.20
  14  -1   0    0.13    0.17
 -14   1   0    0.10    0.16
 -14   1   0    0.02    0.14
  14   1   0   -0.14    0.48
  14  -1   0   -0.24    0.54
 -14   1   0    0.07    0.23
  14   1   0   -0.05    0.31
  14   1   0    0.06    0.24
 -14  -1   0    0.06    0.24
 -14   1   0    0.07    0.29
 -14  -1   0    0.11    0.14
 -14   1   0    0.06    0.28
 -14  -1   0    0.04    0.18
 -14   1   0    0.08    0.19
 -14   1  -1    3.04    0.81
 -14  -1  -1    2.70    0.75
  14  -1   1    3.40    0.48
  14   1   1    3.76    0.52
  14  -1   1    3.70    0.50
 -14   1  -1    3.04    0.38
 -14  -1  -1    3.04    0.46
  14  -1   1    3.39    0.47
  14  -1   1    3.33    0.47
  14   1   1    3.54    0.45
 -14  -1  -1    3.27    0.45
 -14   1  -1    3.13    0.46
  14  -1   1    3.51    0.52
 -14  -1  -1    3.93    0.54
 -14   1  -1    3.27    0.50
 -14   1  -1    3.57    0.41
  14  -1   1    3.33    0.44
 -14   1  -1    4.72    0.51
 -14   1  -1    4.01    0.46
  14   1   1    2.10    0.85
  14  -1   1    2.41    0.99
  14  -1   1    3.32    0.48
  14   1   1    3.32    0.43
  14  -1   1    4.47    0.57
 -14  -1  -1    2.63    0.36
 -14   1  -1    3.12    0.84
  14   1   1    3.11    0.82
 -14  -1  -1    3.19    0.83
 -14   1  -1    3.55    1.00
 -14  -1  -1    2.84    0.39
 -14  -1  -1    3.22    0.52
 -14   1  -1    3.49    0.53
 -14   1  -2    3.53    0.86
 -14  -1  -2    3.49    0.84
 -14   1  -2    4.66    0.46
  14  -1   2    4.98    0.57
 -14   1  -2    5.45    0.66
  14   1   2    4.43    0.52
 -14  -1  -2    3.85    0.52
 -14   1  -2    4.56    0.57
  14  -1   2    4.66    0.59
  14   1   2    4.24    0.51
 -14   1  -2    4.55    0.45
 -14   1  -2    5.19    0.50
  14   1   2    3.28    0.91
  14  -1   2    4.27    1.10
  14  -1   2    3.89    0.51
  14   1   2    3.95    0.47
 -14  -1  -2    3.56    0.53
 -14   1  -2    4.21    0.52
  14   1   2    4.56    1.03
 -14   1  -2    4.34    0.55
 -14   1  -2    4.75    0.61
 -14  -1  -2    3.97    0.46
 -14   1  -3    9.47    0.61
  14  -1   3   10.56    0.76
  14  -1   3    9.70    0.88
 -14   1  -3    9.53    0.78
  14   1   3   10.19    0.77
  14  -1   3   10.38    0.85
 -14  -1  -3    9.09    0.78
  14   1   3    8.55    0.69
 -14   1  -3    8.83    0.60
  14   1   3    8.55    1.39
  14  -1   3    8.57    1.44
  14   1   3    9.04    0.71
 -14  -1  -3    9.71    0.80
 -14   1  -3    6.53    1.38
 -14  -1  -3    8.54    1.58
 -14  -1  -3    9.03    0.80
 -14   1  -3   10.42    0.84
 -14  -1  -3    8.32    0.66
 -14   1  -3    9.70    0.78
 -14   1  -3   10.00    1.38
 -14  -1  -3    9.84    1.38
 -14   1  -4    1.64    0.26
  14   1   4    1.75    0.33
 -14   1  -4    2.06    0.31
  14  -1   4    1.92    0.36
 -14  -1  -4    2.17    0.40
  14  -1   4    1.82    0.34
 -14  -1  -4    1.71    0.31
  14   1   4    2.22    0.35
  14  -1   4    1.47    0.27
  14  -1   4    1.85    0.36
  14   1   4    2.22    0.37
 -14  -1  -4    2.02    0.34
 -14   1  -4    1.92    0.35
 -14  -1  -4    1.60    0.35
 -14   1  -4    2.05    0.26
 -14   1  -4    2.23    0.37
  14   1   4    1.88    0.30
  14   1   5    3.95    0.37
 -14   1  -5    3.75    0.34
 -14  -1  -5    4.15    0.45
 -14   1  -5    3.77    0.41
 -14  -1  -5    3.97    0.41
  14   1   5    2.83    0.31
  14  -1   5    2.93    0.31
  14  -1   5    2.43    0.28
  14  -1   5    3.60    0.41
  14   1   5    3.83    0.42
  14  -1   6    0.75    0.12
  14   1   6    0.72    0.14
  14  -1   6    0.80    0.14
  14   1   6    0.65    0.12
 -14  -1  -6    0.92    0.17
 -14  -1  -6    1.14    0.18
 -14   1  -6    1.13    0.19
 -14   2   8   43.23    1.64
  14  -2  -8   45.93    1.76
  14  -2  -8   57.62    1.87
 -14  -2   8   41.20    1.37
 -14  -2   8   49.50    1.59
 -14   2   8   54.07    1.64
 -14   2   8   41.16    1.59
  14   2  -8   59.36    1.59
  14   2  -8   63.46    1.71
  14  -2  -8   52.11    1.80
  14  -2  -8   46.82    1.57
  14   2  -8   35.10    1.60
 -14  -2   7    1.55    0.43
 -14   2   7    2.90    0.51
  14   2  -7    2.34    0.51
  14   2  -7    3.90    0.51
 -14   2   7    2.32    0.43
 -14  -2   7    3.57    0.53
 -14   2   7    2.74    0.45
  14  -2  -7    3.66    0.58
  14   2  -7    3.56    0.42
 -14  -2   7    2.58    0.32
  14  -2  -7    3.59    0.69
  14  -2  -7    2.94    0.55
 -14   2   7    2.76    0.46
 -14   2   7    2.92    0.45
  14  -2  -7    2.48    0.50
  14   2  -7    3.84    0.49
  14  -2  -7    3.62    0.46
 -14  -2   6   19.09    1.60
  14   2  -6   22.76    1.42
 -14   2   6   24.55    1.58
  14  -2  -6   24.03    1.20
 -14  -2   6   36.24    1.90
 -14   2   6   28.20    1.53
  14  -2  -6   32.13    1.74
 -14  -2   6   25.28    1.31
 -14  -2   6   24.60    1.30
  14   2  -6   40.33    1.62
  14  -2  -6   27.52    1.75
 -14   2   6   26.85    1.53
 -14   2   6   25.84    1.62
  14   2  -6   31.42    1.46
  14  -2  -6   30.28    1.71
  14   2  -5    4.81    0.65
 -14  -2   5    3.94    0.75
  14   2  -5    4.89    0.73
  14   2  -5    5.22    0.71
  14   2  -5    6.87    0.79
 -14   2   5    5.39    0.75
  14  -2  -5    5.91    0.59
 -14  -2   5    7.31    0.91
 -14   2   5    5.19    0.68
 -14  -2   5    5.90    0.66
 -14  -2   5    7.79    0.77
  14  -2  -5    6.94    0.80
 -14  -2   5    5.34    0.61
  14  -2  -5    4.79    0.57
  14  -2  -5    6.33    1.07
  14  -2  -5    5.90    0.65
  14  -2  -5    5.90    0.88
 -14   2   5    6.55    0.78
  14   2  -5    6.86    0.89
  14  -2  -5    6.33    0.79
  14   2  -5    6.72    0.69
  14  -2  -5    6.04    0.68
  14   2  -4   44.42    2.43
  14   2  -4   48.32    2.06
 -14   2   4   36.95    1.92
  14  -2  -4   43.47    1.83
  14  -2  -4   43.75    1.79
 -14  -2   4   47.58    2.04
 -14  -2   4   46.48    2.03
  14  -2  -4   48.76    2.08
 -14  -2   4   45.39    1.85
 -14  -2   4   56.46    2.43
 -14   2   4   45.69    2.00
  14  -2  -4   32.55    2.09
 -14   2   4   44.89    2.02
  14   2  -4   43.11    2.22
 -14  -2   4   37.32    2.27
  14   2  -4   28.24    2.04
  14  -2  -4   32.43    2.17
 -14   2   4   43.22    2.00
 -14   2   4   38.59    3.28
  14   2  -4   56.35    3.79
 -14   2   4   57.90    5.66
  14  -2  -4   39.49    1.73
  14  -2  -4   51.87    2.33
  14  -2  -4   41.12    1.93
  14  -2  -4   45.39    2.31
  14   2  -4   30.01    4.22
  14  -2  -4   30.87    4.26
 -14  -2   4   51.18    4.49
 -14   2   4   37.97    3.46
  14  -2  -4   33.16    3.97
 -14   2   4   49.12    4.60
  14   2  -4   49.08    1.88
  14  -2  -4   45.99    2.09
  14  -2  -4   42.83    1.78
  14   2  -3    2.20    0.54
  14   2  -3    2.48    0.45
  14  -2  -3    1.65    0.33
  14  -2  -3    2.02    0.40
 -14  -2   3    2.06    0.47
 -14  -2   3    1.99    0.43
 -14  -2   3    2.08    0.37
 -14  -2   3    1.80    0.41
 -14   2   3    2.30    0.53
 -14  -2   3    2.11    0.49
 -14   2   3    2.01    0.41
  14   2  -3    2.39    0.54
  14  -2  -3    1.51    0.47
  14   2  -3    1.18    0.45
  14  -2  -3    1.80    0.55
 -14   2   3    2.22    0.41
  14   2  -3    3.26    0.92
  14  -2  -3    1.86    0.41
  14   2  -3    3.03    0.47
  14  -2  -3    1.80    0.37
  14  -2  -3    2.29    0.49
  14  -2  -3    1.77    0.45
  14  -2  -3    1.27    0.83
 -14   2   3    1.29    1.07
  14   2  -3    2.34    0.37
  14  -2  -3    1.68    0.34
  14   2  -2   21.77    1.83
  14   2  -2   37.66    1.50
  14  -2  -2   31.74    1.57
 -14  -2   2   36.43    1.70
  14  -2  -2   34.84    1.88
 -14  -2   2   30.93    1.61
 -14  -2   2   34.23    1.62
 -14   2   2   30.77    1.43
 -14  -2   2   29.36    1.54
 -14   2   2   39.76    1.83
  14  -2  -2   30.30    1.74
  14   2  -2   35.44    1.80
 -14   2   2   32.76    4.74
 -14   2   2   28.25    1.33
  14   2  -2   38.59    3.12
  14   2  -2   42.86    2.99
 -14   2   2   38.13    3.87
  14  -2  -2   33.75    1.74
  14   2  -2   37.93    1.48
 -14   2   2   37.56    3.31
 -14   2   2   38.82    3.58
 -14  -2   2   30.93    1.50
  14  -2  -2   30.64    1.42
 -14   2   1    3.67    1.02
 -14   2   1    3.50    1.07
 -14   2   1    2.37    0.31
  14   2  -1    1.31    0.49
  14  -2  -1    2.50    0.47
  14   2  -1    2.70    0.47
 -14  -2   1    2.82    0.47
  14  -2  -1    2.48    0.38
  14  -2  -1    2.43    0.43
 -14  -2   1    2.74    0.45
  14   2  -1    3.12    0.40
 -14  -2   1    2.30    0.42
  14  -2  -1    3.28    0.59
 -14   2   1    3.45    0.54
 -14   2   1    2.89    0.46
  14  -2  -1    2.89    0.47
 -14   2   1    2.70    0.36
  14   2  -1    2.77    0.49
 -14   2   1    3.61    0.49
 -14   2   1    2.75    0.39
  14   2  -1    1.97    0.75
  14  -2  -1    2.05    0.83
  14  -2  -1    3.30    0.54
  14   2  -1    2.54    0.34
 -14  -2   1    3.59    0.48
  14   2  -1    3.60    0.94
 -14  -2   1    1.99    0.66
 -14   2   1    2.97    0.92
  14   2  -1    3.64    0.88
 -14   2   1    3.32    1.12
 -14  -2   1    2.30    0.42
  14  -2  -1    3.03    0.43
 -14   2   0    0.64    0.50
  14   2   0    0.91    0.29
  14   2   0    1.08    0.33
  14  -2   0    1.09    0.29
 -14  -2   0    0.93    0.29
  14  -2   0    1.15    0.29
 -14  -2   0    1.24    0.34
 -14   2   0    1.32    0.32
  14  -2   0    0.90    0.34
 -14  -2   0    1.07    0.31
 -14   2   0    0.35    0.23
 -14   2   0    1.68    0.31
 -14   2   0    0.99    0.28
  14   2   0    0.61    0.47
  14  -2   0    0.30    0.42
  14  -2   0    1.30    0.35
  14   2   0    0.74    0.20
  14  -2   0    1.45    0.36
  14  -2   0    1.65    0.37
 -14  -2   0    1.10    0.29
 -14  -2   0    0.84    0.45
 -14   2   0    1.18    0.63
 -14  -2   0    0.51    0.38
 -14   2   0    1.06    0.55
 -14  -2   0    1.88    0.40
 -14   2   0    1.28    0.37
 -14   2  -1    2.64    0.72
  14   2   1    3.03    0.46
 -14   2  -1    2.56    0.32
  14  -2   1    2.11    0.42
  14   2   1    2.40    0.38
 -14  -2  -1    1.98    0.35
 -14  -2  -1    2.47    0.42
 -14  -2  -1    2.41    0.43
 -14   2  -1    2.86    0.39
 -14   2  -1    3.71    0.46
  14   2   1    2.52    0.75
  14  -2   1    2.75    0.87
  14  -2   1    2.87    0.49
  14  -2   1    2.56    0.46
  14  -2   1    2.52    0.46
 -14  -2  -1    2.52    0.49
  14  -2   1    3.22    0.49
 -14  -2  -1    2.31    0.37
 -14   2  -1    3.45    0.97
  14   2   1    3.12    0.90
 -14   2  -1    2.08    0.75
 -14  -2  -1    2.30    0.44
 -14   2  -1    2.64    0.47
 -14   2  -2   11.28    1.44
 -14   2  -2   13.59    0.79
  14   2   2   10.45    0.82
  14   2   2    9.76    0.74
  14  -2   2   10.42    0.95
 -14   2  -2   11.17    0.92
 -14   2  -2   11.16    0.88
  14  -2   2   10.83    0.95
  14   2   2    8.37    0.70
 -14   2  -2   12.82    0.79
 -14   2  -2   14.82    0.88
  14   2   2    8.48    1.34
  14  -2   2    9.59    1.58
  14   2   2   11.31    1.67
  14  -2   2   10.60    0.82
  14   2   2   10.84    0.76
 -14  -2  -2   10.64    0.89
  14  -2   2   10.31    0.89
  14  -2   2   10.43    0.89
 -14  -2  -2    9.44    0.85
 -14   2  -2   11.87    0.93
 -14  -2  -2    7.62    0.60
 -14   2  -3    0.78    0.19
  14   2   3    0.80    0.22
  14  -2   3    0.68    0.18
 -14  -2  -3    0.63    0.28
  14  -2   3    0.90    0.29
 -14   2  -3    0.99    0.22
  14   2   3    0.63    0.26
  14   2   3    0.86    0.24
 -14   2  -3    1.02    0.23
 -14   2  -3    1.13    0.25
 -14  -2  -3    0.66    0.26
  14  -2   3    0.51    0.25
 -14   2  -3    0.84    0.27
 -14  -2  -3    0.58    0.28
 -14   2  -3    1.05    0.29
 -14   2  -3    0.74    0.29
  14  -2   3    0.97    0.31
 -14   2  -4    4.41    0.36
  14  -2   4    3.25    0.34
 -14  -2  -4    5.61    0.55
 -14   2  -4    4.65    0.48
  14  -2   4    4.78    0.56
  14   2   4    4.93    0.46
 -14  -2  -4    4.02    0.52
 -14  -2  -4    4.89    0.52
  14   2   4    3.34    0.39
 -14   2  -4    4.25    0.46
 -14  -2  -4    4.19    0.45
 -14   2  -4    5.01    0.42
 -14   2  -4    5.53    0.53
  14  -2   5    0.87    0.17
  14  -2   5    1.04    0.21
  14   2   5    1.09    0.22
 -14  -2  -5    1.41    0.25
 -14   2  -5    1.24    0.22
 -14  -2  -5    1.38    0.28
 -14   2  -5    1.11    0.21
  14   2   5    1.02    0.19
 -14  -2  -5    1.25    0.22
 -14   2  -5    1.30    0.19
 -14  -2  -6    3.70    0.31
 -14   2  -6    3.89    0.30
  14  -3  -8    0.06    0.15
 -14   3   8    0.01    0.14
  14  -3  -8    0.07    0.17
 -14  -3   8    0.07    0.09
  14   3  -8    0.13    0.12
 -14  -3   8   -0.07    0.13
  14   3  -8    0.01    0.15
  14   3  -7   42.47    1.49
  14  -3  -7   34.74    1.44
  14   3  -7   48.35    1.50
  14  -3  -7   32.14    1.69
  14  -3  -7   41.94    1.72
  14  -3  -7   35.64    1.73
  14  -3  -7   44.15    1.76
 -14   3   7   37.09    1.35
 -14  -3   7   35.29    1.33
 -14  -3   7   36.38    1.37
 -14   3   7   29.16    1.35
 -14   3   7   34.69    1.58
  14   3  -7   29.05    1.39
 -14   3   7   34.28    1.64
  14   3  -7   25.49    1.51
  14   3  -6    0.24    0.23
 -14  -3   6    0.06    0.23
  14   3  -6    0.09    0.22
 -14   3   6    0.05    0.23
  14   3  -6    0.51    0.27
 -14   3   6    0.19    0.20
  14   3  -6    0.40    0.33
  14  -3  -6    0.22    0.30
 -14  -3   6    0.23    0.24
 -14  -3   6    0.26    0.22
 -14   3   6    0.18    0.19
 -14  -3   6    0.23    0.19
  14  -3  -6    0.37    0.32
  14   3  -6    0.68    0.32
  14  -3  -6    0.59    0.60
  14  -3  -6    0.27    0.33
  14  -3  -6    0.34    0.20
  14  -3  -6    0.32    0.25
  14   3  -6    0.20    0.23
 -14   3   6    0.26    0.25
  14   3  -5   89.20    3.52
  14   3  -5  105.30    3.47
 -14   3   5   80.02    3.03
  14  -3  -5   80.85    2.89
  14  -3  -5  102.48    3.41
 -14  -3   5   92.73    3.01
 -14  -3   5  116.89    3.43
 -14   3   5   91.57    2.96
 -14  -3   5  106.40    3.25
  14  -3  -5   99.49    3.55
 -14  -3   5   92.96    3.09
  14  -3  -5  103.88    3.53
  14  -3  -5   84.49    3.15
  14  -3  -5   91.17    3.54
 -14   3   5   97.32    3.42
  14   3  -5  102.11    3.18
  14  -3  -5   96.52    3.33
 -14   3   4    6.97    0.75
 -14  -3   4    4.78    0.81
 -14   3   4    6.55    0.72
 -14   3   4    5.61    1.32
  14   3  -4    3.21    1.30
  14  -3  -4    3.80    1.39
 -14   3   4    6.49    1.76
  14   3  -4    7.17    1.55
 -14   3   4    8.73    2.15
  14  -3  -4    4.65    0.70
  14  -3  -4    5.92    0.80
 -14  -3   4    6.29    0.72
 -14  -3   4    6.47    0.68
  14  -3  -4    7.22    0.76
 -14  -3   4    6.81    0.73
 -14  -3   4    7.57    0.72
 -14   3   4    5.64    0.58
  14   3  -4    7.30    0.81
  14  -3  -4    5.69    0.63
  14   3  -4    5.78    0.88
  14   3  -4    6.64    0.65
  14  -3  -4    6.43    0.66
  14   3  -3    7.99    0.92
  14  -3  -3    6.99    0.88
 -14   3   3    7.87    0.68
  14   3  -3    5.78    0.76
  14  -3  -3    6.89    0.85
 -14  -3   3    7.53    0.94
 -14   3   3   10.57    0.86
  14  -3  -3    7.72    1.94
 -14   3   3   11.73    2.14
  14   3  -3   12.67    1.88
 -14   3   3    8.49    1.96
  14  -3  -3    8.49    0.89
  14  -3  -3    6.74    0.78
 -14  -3   3    8.95    0.88
  14  -3  -3    8.61    0.81
 -14  -3   3    9.66    0.78
 -14   3   3    8.21    0.65
 -14   3   3    9.39    0.88
 -14  -3   3    9.84    0.76
  14   3  -3   11.15    0.89
  14  -3  -3    7.49    0.82
  14  -3  -3   10.82    0.84
  14   3  -3    9.82    1.02
  14  -3  -3    9.99    0.80
  14   3  -2    0.55    0.30
 -14   3   2    0.36    0.22
  14   3  -2    0.46    0.24
  14  -3  -2    0.39    0.27
 -14  -3   2    0.56    0.28
 -14   3   2    0.69    0.27
  14  -3  -2    0.37    0.61
 -14   3   2    0.68    0.59
 -14   3   2    0.58    0.56
  14   3  -2    0.27    0.40
 -14   3   2    0.42    0.52
  14  -3  -2    0.47    0.29
  14  -3  -2    0.32    0.29
 -14  -3   2    0.69    0.30
  14  -3  -2    0.50    0.31
 -14   3   2    0.63    0.26
 -14  -3   2    0.66    0.23
  14   3  -2    1.39    0.31
  14  -3  -2    0.48    0.25
  14  -3  -2    0.49    0.28
 -14  -3   2    0.45    0.26
  14   3  -2    0.35    0.26
  14  -3  -2    0.69    0.26
 -14   3   1   30.57    2.89
 -14   3   1   29.93    3.12
 -14   3   1   24.05    1.11
  14   3  -1   26.37    1.43
 -14  -3   1   26.47    1.43
  14  -3  -1   24.63    1.51
 -14  -3   1   28.48    1.36
  14  -3  -1   29.87    1.87
  14  -3  -1   29.05    1.65
 -14   3   1   27.64    1.20
  14   3  -1   30.70    1.55
 -14   3   1   31.86    1.38
  14   3  -1   17.47    2.07
  14  -3  -1   17.73    2.24
  14  -3  -1   27.42    1.60
  14   3  -1   30.43    1.21
  14  -3  -1   32.36    1.59
 -14  -3   1   19.22    2.14
 -14  -3   1   36.62    1.57
  14   3  -1   33.71    2.80
  14   3  -1   40.86    2.89
 -14   3   1   23.84    2.37
 -14   3   1   28.44    3.06
 -14  -3   1   24.89    1.40
  14  -3  -1   27.56    1.39
  14   3   0    1.27    0.31
 -14   3   0    1.74    0.29
  14   3   0    1.23    0.32
 -14   3   0    1.53    0.25
 -14  -3   0    1.56    0.36
  14  -3   0    1.29    0.33
  14  -3   0    2.17    0.53
 -14   3   0    1.82    0.32
 -14   3   0    1.74    0.73
  14   3   0    1.18    0.53
  14  -3   0    1.52    0.65
 -14  -3   0    2.03    0.46
  14  -3   0    1.96    0.43
 -14  -3   0    1.89    0.37
 -14  -3   0    1.27    0.56
  14  -3   0    1.63    0.36
 -14   3   0    2.20    0.81
  14   3   0    1.63    0.65
 -14   3   0    1.34    0.63
 -14   3   0    1.93    0.43
 -14  -3   0    1.77    0.38
 -14   3  -1    9.04    0.59
  14   3   1    9.47    0.76
 -14   3  -1   12.27    0.74
  14   3   1   10.26    0.72
 -14  -3  -1    9.85    0.80
 -14  -3  -1    9.16    0.87
  14  -3   1   10.18    1.03
 -14  -3  -1    8.63    0.79
 -14   3  -1   11.11    0.89
 -14   3  -1    7.76    0.53
 -14   3  -1   12.36    0.84
  14   3   1    5.53    1.01
  14  -3   1    7.20    1.30
  14  -3   1    8.51    0.85
  14  -3   1    9.65    0.88
  14  -3   1    9.59    0.84
 -14  -3  -1    9.43    0.72
 -14   3  -1    7.74    1.31
 -14   3  -1    8.58    1.52
  14   3   1   10.92    1.72
 -14   3  -1    6.38    1.26
  14   3   2   -0.06    0.15
 -14   3  -2    0.08    0.15
 -14   3  -2   -0.01    0.17
 -14   3  -2    0.06    0.15
  14   3   2    0.15    0.29
  14   3   2    0.01    0.13
 -14  -3  -2    0.02    0.21
  14  -3   2    0.09    0.18
  14  -3   2   -0.07    0.24
  14  -3   2    0.04    0.18
 -14  -3  -2   -0.02    0.19
  14  -3   2   -0.10    0.27
 -14  -3  -2    0.33    0.23
 -14   3  -2    0.04    0.16
 -14   3  -2   -0.02    0.20
  14  -3   2   -0.02    0.19
 -14   3  -2    0.01    0.15
  14   3   2   -0.08    0.21
 -14  -3  -2    0.12    0.18
 -14   3  -2    0.02    0.18
  14   3   3    0.25    0.16
 -14   3  -3    0.13    0.15
 -14   3  -3    0.18    0.16
 -14   3  -3    0.21    0.14
 -14  -3  -3    0.29    0.21
  14  -3   3    0.47    0.24
 -14  -3  -3    0.18    0.21
 -14  -3  -3    0.28    0.22
 -14  -3  -3    0.12    0.20
 -14   3  -3    0.29    0.20
 -14   3  -3    0.43    0.24
  14  -3   3    0.12    0.25
 -14   3  -3    0.32    0.17
  14   3   3    0.07    0.19
 -14   3  -3    0.27    0.19
 -14   3  -3    0.36    0.18
 -14   3  -4    2.53    0.31
 -14   3  -4    2.76    0.38
 -14  -3  -4    2.18    0.32
  14   3   4    1.89    0.32
 -14   3  -4    2.74    0.28
 -14   3  -4    1.98    0.33
  14  -3   4    2.41    0.39
 -14  -3  -4    2.15    0.35
 -14  -3  -4    2.38    0.38
  14   3   4    2.11    0.29
  14  -3   4    1.67    0.29
  14  -3   4    1.97    0.31
  14  -3   5    9.40    0.52
  14   3   5   11.60    0.60
  14   3   5   12.60    0.63
 -14  -3  -5   15.67    0.74
 -14   3  -5   13.08    0.64
 -14  -3  -5   13.04    0.73
  14   3   5   10.86    0.57
 -14   3  -5   13.82    0.58
 -14  -3  -6    0.20    0.10
  14   3   6    0.14    0.07
  14  -3   6    0.10    0.06
 -14  -3  -6    0.06    0.06
 -14   3  -6    0.10    0.06
  14   4  -8   15.79    0.54
  14   4  -7    6.61    0.45
  14   4  -7    7.92    0.50
  14  -4  -7    5.20    0.59
  14  -4  -7    5.88    0.58
 -14   4   7    5.76    0.53
  14  -4  -7    6.17    0.56
 -14  -4   7    5.89    0.42
  14   4  -7    7.10    0.51
 -14  -4   7    6.29    0.45
 -14   4   7    4.59    0.48
  14   4  -7    4.67    0.44
 -14   4   7    4.95    0.49
 -14   4   7    5.68    0.51
 -14   4   6   28.83    1.44
 -14   4   6   27.40    1.39
 -14   4   6   26.25    1.43
  14   4  -6   19.90    1.33
  14   4  -6   24.74    1.37
  14   4  -6   22.07    1.26
 -14  -4   6   30.08    1.29
  14   4  -6   33.38    1.45
 -14  -4   6   32.09    1.36
  14  -4  -6   33.57    1.54
 -14  -4   6   31.44    1.28
  14  -4  -6   22.81    1.14
  14  -4  -6   29.28    1.56
  14   4  -6   25.72    1.33
  14   4  -6   32.56    1.29
  14  -4  -6   29.56    1.38
 -14   4   5    0.08    0.19
  14   4  -5    0.21    0.29
  14   4  -5    0.27    0.25
 -14  -4   5    0.09    0.22
  14   4  -5   -0.27    0.45
 -14  -4   5    0.18    0.24
  14  -4  -5    0.20    0.27
 -14  -4   5    0.23    0.26
  14  -4  -5    0.17    0.26
  14  -4  -5    0.13    0.27
  14  -4  -5    0.17    0.25
  14   4  -5    0.20    0.22
  14   4  -5    0.25    0.22
 -14  -4   5    0.12    0.26
 -14  -4   4   32.36    2.04
 -14   4   4   42.81    1.84
  14  -4  -4   39.60    2.14
 -14  -4   4   43.62    1.58
  14  -4  -4   38.95    1.94
  14  -4  -4   31.30    1.74
  14  -4  -4   37.88    1.78
 -14  -4   4   34.02    1.39
 -14  -4   4   45.35    1.74
 -14  -4   4   40.79    1.81
  14   4  -4   43.25    1.92
  14  -4  -4   30.96    1.64
 -14  -4   4   43.88    1.83
  14   4  -4   32.94    1.97
 -14   4   4   42.15    1.92
  14   4  -4   37.43    2.00
  14   4  -3    1.17    0.39
  14  -4  -3    1.16    0.45
 -14   4   3    1.36    0.31
 -14  -4   3    1.51    0.45
 -14   4   3    2.34    0.43
  14  -4  -3    1.28    0.45
 -14  -4   3    1.47    0.30
  14  -4  -3    1.21    0.42
  14  -4  -3    0.99    0.38
 -14   4   3    1.52    0.34
 -14  -4   3    1.19    0.32
 -14  -4   3    2.13    0.42
  14  -4  -3    0.98    0.34
  14   4  -3    2.03    0.41
 -14  -4   3    1.22    0.35
  14   4  -3    1.21    0.40
  14  -4  -3    1.53    0.39
 -14   4   2   17.86    2.29
  14  -4  -2   14.35    2.51
 -14   4   2   21.13    2.60
  14   4  -2   20.19    1.30
  14   4  -2   17.06    1.16
 -14  -4   2   21.10    1.24
  14   4  -2   27.45    1.20
  14  -4  -2   16.81    1.16
  14  -4  -2   21.21    1.55
 -14  -4   2   20.59    1.14
 -14  -4   2   21.49    1.05
  14  -4  -2   19.00    1.40
 -14   4   2   18.91    0.96
  14   4  -2   19.71    1.24
 -14   4   2   25.33    1.34
 -14   4   2   22.48    1.13
  14  -4  -2   13.71    1.14
  14  -4  -2   24.76    1.68
 -14  -4   2   14.26    1.99
 -14  -4   2   23.72    0.99
  14  -4  -2   22.58    1.35
  14  -4  -2   16.57    1.13
  14   4  -2   28.55    2.83
  14   4  -2   31.28    2.85
 -14   4   2   16.35    1.86
 -14   4   2   19.65    2.56
  14  -4  -2   18.35    1.14
 -14   4   1   15.27    0.81
  14   4  -1   16.05    1.02
 -14  -4   1   16.41    1.08
  14  -4  -1   18.67    1.46
 -14   4   1   14.93    2.02
  14  -4  -1   14.75    2.46
  14  -4  -1   13.79    1.11
 -14   4   1   16.69    0.90
  14   4  -1   14.18    1.00
 -14   4   1   19.29    1.03
  14  -4  -1   11.27    0.80
 -14  -4   1    9.79    1.55
  14  -4  -1   17.27    1.14
 -14  -4   1   21.48    1.16
 -14   4   1   12.16    1.72
  14   4  -1   18.79    2.09
 -14   4   1   11.38    1.59
 -14   4   1   15.15    2.10
 -14  -4   1   15.29    1.13
  14   4  -1   19.69    0.92
 -14   4   0    9.13    1.57
 -14   4   0   10.00    0.66
  14   4   0    8.95    0.72
 -14   4   0    8.67    0.58
  14   4   0    8.66    0.66
  14  -4   0    9.49    1.03
  14  -4   0   10.76    0.90
 -14   4   0   11.94    0.74
 -14   4   0   12.67    0.83
  14  -4   0    9.74    0.95
 -14  -4   0    9.45    0.88
 -14  -4   0    7.52    1.27
  14  -4   0    9.83    0.83
 -14  -4   0   10.50    0.78
 -14   4   0   11.12    0.85
  14   4   0   10.00    1.41
 -14   4   0    6.80    1.23
 -14   4  -1   10.40    0.59
 -14   4  -1   11.51    0.70
 -14   4  -1   11.54    0.65
  14   4   1   10.26    0.72
  14  -4   1   10.80    1.04
 -14  -4  -1   10.11    0.81
 -14  -4  -1   10.16    0.87
  14  -4   1    8.44    0.71
 -14  -4  -1   10.63    0.92
  14  -4   1   11.26    0.98
  14  -4   1   12.98    0.96
 -14   4  -1   12.31    0.75
 -14   4  -1   13.07    0.89
 -14   4  -2    4.31    0.37
 -14   4  -2    6.25    0.58
 -14  -4  -2    4.86    0.62
  14  -4   2    3.94    0.48
  14  -4   2    4.53    0.60
  14  -4   2    5.07    0.58
 -14  -4  -2    4.45    0.56
 -14   4  -2    4.86    0.54
 -14  -4  -2    4.83    0.61
 -14   4  -2    4.83    0.56
 -14   4  -2    5.18    0.46
 -14   4  -2    4.66    0.41
  14   4   2    4.82    0.49
 -14   4  -2    5.65    0.54
 -14   4  -3   -0.02    0.13
 -14   4  -3    0.03    0.13
 -14   4  -3    0.01    0.10
 -14  -4  -3    0.10    0.18
  14  -4   3   -0.12    0.13
  14  -4   3    0.06    0.13
 -14  -4  -3    0.21    0.19
 -14  -4  -3   -0.05    0.22
 -14  -4  -3   -0.02    0.18
 -14   4  -3    0.09    0.14
 -14   4  -3   -0.08    0.19
  14  -4   3   -0.11    0.24
  14   4   3   -0.06    0.17
 -14   4  -3   -0.06    0.18
 -14  -4  -4    8.50    0.58
  14   4   4    7.86    0.53
 -14   4  -4    7.27    0.41
 -14  -4  -4    7.59    0.59
 -14  -4  -4    8.49    0.63
 -14   4  -4    8.10    0.55
  14  -4   4    5.81    0.47
  14  -4   4    5.99    0.47
  14   4   5   -0.01    0.08
 -14  -4  -5    0.01    0.07
 -14  -4  -5    0.04    0.12
 -14  -4  -5    0.07    0.11
 -14   4  -5    0.04    0.07
 -14   4  -5    0.04    0.08
  14  -4   5   -0.01    0.08
  14  -4   5    0.00    0.06
  14  -5  -7   22.34    0.88
  14   5  -7   24.84    0.76
 -14   5   6    0.33    0.17
  14   5  -6    0.26    0.15
  14   5  -6    0.21    0.14
  14   5  -6    0.34    0.22
 -14  -5   6    0.42    0.15
 -14   5   6    0.11    0.17
 -14  -5   6    0.02    0.17
 -14  -5   6    0.47    0.16
  14  -5  -6    0.29    0.23
  14  -5  -6    0.36    0.17
  14   5  -6    0.48    0.16
 -14   5   6    0.40    0.17
  14  -5  -5    9.52    0.87
  14  -5  -5   12.50    1.01
 -14  -5   5   14.55    0.72
  14  -5  -5   13.83    0.96
  14  -5  -5    9.41    0.74
 -14   5   5   11.43    0.73
 -14  -5   5   14.55    0.78
  14   5  -5   15.89    0.92
 -14  -5   5   14.49    0.78
 -14   5   5   12.04    0.84
  14   5  -5   10.97    0.90
  14   5  -5   10.86    0.87
  14   5  -5    9.55    0.81
 -14   5   4    8.32    0.69
  14  -5  -4    6.63    0.79
  14  -5  -4    8.34    0.86
 -14  -5   4    9.42    0.61
  14  -5  -4    7.92    0.77
  14  -5  -4    6.09    0.66
 -14  -5   4    9.08    0.65
 -14   5   4    9.10    0.76
  14   5  -4    8.21    0.81
 -14  -5   4    8.74    0.72
  14   5  -4   10.71    0.79
 -14  -5   4    8.71    0.65
  14  -5  -3   53.30    2.57
  14  -5  -3   55.25    2.33
 -14  -5   3   57.50    1.78
  14  -5  -3   54.44    2.18
  14  -5  -3   43.09    1.97
 -14  -5   3   55.83    1.86
 -14  -5   3   51.22    2.03
  14   5  -3   68.80    2.05
 -14  -5   3   50.87    1.86
  14   5  -3   45.13    2.12
 -14   5   3   48.42    1.79
 -14   5   3   65.08    2.20
 -14   5   2    0.20    0.18
 -14   5   2    0.28    0.22
 -14  -5   2    0.02    0.19
  14  -5  -2    0.32    0.28
  14  -5  -2    0.09    0.19
 -14  -5   2    0.06    0.18
  14  -5  -2    0.43    0.25
 -14  -5   2    0.19    0.20
 -14  -5   2    0.24    0.22
  14   5  -2    0.11    0.20
  14   5  -2    0.15    0.18
  14  -5  -2    0.09    0.21
 -14   5   1    7.86    0.62
  14  -5  -1    4.18    0.44
 -14  -5   1    5.45    0.64
  14  -5  -1    4.15    0.58
  14  -5  -1    5.69    0.79
 -14  -5   1    7.05    0.63
  14  -5  -1    6.29    0.65
 -14  -5   1    5.25    0.68
  14  -5  -1    4.88    0.70
 -14  -5   1    6.11    0.63
 -14   5   1    5.21    0.45
  14   5  -1    4.85    0.51
 -14   5   1    5.60    0.50
  14   5  -1    5.38    0.54
  14   5   0    0.86    0.24
 -14   5   0    1.08    0.24
 -14   5   0    1.50    0.28
 -14   5   0    1.35    0.29
  14  -5   0    0.80    0.23
 -14  -5   0    1.15    0.32
  14  -5   0    1.10    0.35
  14  -5   0    0.88    0.33
 -14  -5   0    1.24    0.30
  14  -5   0    1.10    0.32
  14  -5   0    1.29    0.32
 -14  -5   0    0.55    0.27
 -14  -5   0    1.16    0.30
  14  -5   0    0.85    0.35
 -14   5   0    0.92    0.19
  14   5   0    1.03    0.23
 -14   5   0    1.07    0.26
 -14   5  -1    4.53    0.42
 -14   5  -1    4.90    0.50
 -14  -5  -1    3.47    0.53
  14  -5   1    3.41    0.46
 -14  -5  -1    5.00    0.44
  14  -5   1    4.21    0.53
 -14  -5  -1    4.29    0.47
 -14  -5  -1    4.15    0.57
  14  -5   1    4.21    0.64
 -14   5  -1    3.95    0.47
  14  -5   1    3.16    0.52
  14  -5   1    3.52    0.55
  14   5   1    2.96    0.36
 -14   5  -1    4.02    0.39
 -14   5  -1    3.78    0.35
 -14   5  -2    0.39    0.16
 -14   5  -2    0.21    0.15
 -14   5  -2    0.28    0.19
 -14   5  -2    0.38    0.12
 -14  -5  -2    0.22    0.20
  14  -5   2    0.30    0.15
  14  -5   2   -0.03    0.20
 -14  -5  -2    0.41    0.23
 -14  -5  -2    0.31    0.18
 -14   5  -2    0.47    0.17
 -14   5  -2    0.39    0.18
  14  -5   2    0.06    0.21
 -14   5  -2    0.34    0.19
  14   5   2    0.46    0.15
 -14   5  -2    0.39    0.13
  14   5   2    0.32    0.15
 -14   5  -3   13.15    0.62
 -14   5  -3    9.80    0.48
 -14   5  -3   14.63    0.69
 -14  -5  -3   13.80    0.62
 -14  -5  -3   12.37    0.79
  14  -5   3    8.50    0.62
  14  -5   3    8.62    0.54
  14  -5   3    9.14    0.53
 -14  -5  -3   11.22    0.75
 -14  -5  -3   10.44    0.69
 -14   5  -3   11.82    0.67
 -14   5  -3   10.62    0.50
  14   5   3    9.94    0.57
  14  -5   4    2.43    0.25
  14   5   4    2.91    0.27
 -14   5  -4    3.25    0.24
 -14  -5  -4    3.63    0.36
 -14   5  -4    2.85    3.54
 -14  -5  -4    3.09    0.31
  14  -5   4    2.32    0.25
  14  -5   4    2.31    0.23
 -14   5  -4    2.81    0.26
 -14   5  -4    3.22    0.28
 -14   5  -5    1.13    0.11
 -14   5  -5    0.99    0.11
  14  -6  -6   28.12    1.02
 -14  -6   6   34.48    0.95
  14   6  -6   24.72    0.79
  14   6  -6   35.60    0.94
 -14  -6   6   25.06    0.76
  14  -6  -5    2.79    0.37
  14  -6  -5    2.29    0.31
  14   6  -5    2.32    0.31
 -14   6   5    2.64    0.32
  14   6  -5    2.35    0.31
  14   6  -5    1.97    0.28
  14   6  -5    4.02    0.31
  14  -6  -5    3.50    4.82
 -14  -6   5    3.13    0.26
  14   6  -5    2.23    0.29
  14  -6  -4   18.81    1.01
  14  -6  -4   17.66    0.99
  14  -6  -4   13.83    0.84
 -14   6   4   18.98    0.95
  14   6  -4   14.44    0.91
  14   6  -4   23.36    0.83
  14  -6  -4   13.65    1.00
  14  -6  -4   20.66    1.16
 -14  -6   4   20.49    0.78
  14   6  -4   14.44    0.92
  14  -6  -3    3.33    0.56
  14  -6  -3    4.29    0.54
 -14  -6   3    3.88    0.35
  14  -6  -3    4.13    0.49
  14  -6  -3    4.06    0.52
 -14  -6   3    4.84    0.47
 -14   6   3    5.04    0.52
  14   6  -3    3.26    0.44
 -14   6   3    4.56    0.45
  14  -6  -3    3.38    0.52
 -14  -6   2    6.86    0.73
  14  -6  -2    7.30    0.82
  14   6  -2    9.70    0.55
  14  -6  -2    7.14    0.61
  14  -6  -2    7.86    0.72
 -14  -6   2    8.64    0.60
  14  -6  -2    7.83    0.66
 -14  -6   2    7.29    0.62
 -14   6   2    9.87    0.68
 -14   6   2    6.84    0.52
  14   6  -2    5.55    0.54
  14   6  -1    0.04    0.13
 -14   6   1    0.13    0.11
 -14   6   1   -0.01    0.14
 -14   6   1    0.32    0.21
 -14  -6   1    0.15    0.22
  14  -6  -1    0.13    0.11
  14  -6  -1    0.32    0.22
 -14  -6   1    0.11    0.11
 -14  -6   1   -0.09    0.22
  14  -6  -1    0.09    0.19
  14  -6  -1   -0.04    0.19
  14  -6  -1   -0.05    0.25
 -14   6   1    0.12    0.12
 -14   6   0   25.69    0.98
  14   6   0   18.15    0.89
 -14   6   0   30.08    1.15
 -14  -6   0   24.93    1.35
  14  -6   0   17.01    0.90
  14  -6   0   20.32    1.17
 -14  -6   0   33.56    1.12
 -14  -6   0   23.44    1.01
 -14  -6   0   22.84    1.24
 -14   6   0   23.66    1.03
  14  -6   0   18.70    1.08
 -14   6   0   22.90    0.90
  14   6   1    0.45    0.15
 -14   6  -1    0.71    0.17
 -14   6  -1    0.64    0.18
 -14   6  -1    0.89    0.22
  14  -6   1    0.60    0.17
  14  -6   1    0.57    0.19
 -14  -6  -1    0.70    0.21
  14  -6   1    0.66    0.23
 -14  -6  -1    0.75    0.23
 -14  -6  -1    0.85    0.26
 -14   6  -1    0.70    0.17
 -14   6  -1    0.64    0.18
 -14   6  -1    0.55    0.14
  14  -6   1    0.95    0.26
 -14   6  -2    2.31    0.28
  14  -6   2    2.09    0.27
 -14  -6  -2    2.26    0.36
 -14  -6  -2    2.96    0.27
 -14  -6  -2    2.66    0.35
  14  -6   2    1.76    0.24
 -14   6  -2    2.39    0.26
  14   6   2    1.98    0.24
  14  -6   2    1.91    0.30
 -14   6  -2    2.37    0.24
 -14   6  -2    2.30    0.22
 -14  -6  -3    2.66    0.23
  14  -6   3    1.83    0.21
  14  -6   3    1.71    0.23
 -14  -6  -3    2.49    0.29
  14  -6   3    1.68    0.17
 -14   6  -3    2.26    0.23
 -14   6  -3    2.71    0.24
 -14   6  -3    1.79    0.19
 -14   6  -3    2.15    0.19
 -14   6  -3    1.91    0.17
 -14   6  -4    2.73    0.17
 -14  -6  -4    2.86    0.19
 -14   6  -4    2.32    0.16
  14  -7  -5    9.22    0.42
 -14  -7   4    0.16    0.11
  14  -7  -4   -0.03    0.13
  14  -7  -4    0.14    0.10
  14   7  -4    0.17    0.08
  14   7  -3    7.23    0.48
  14   7  -3    7.01    0.48
  14  -7  -3   10.07    0.70
  14  -7  -3    8.88    0.51
  14  -7  -3   10.72    0.62
 -14  -7   3   10.20    0.49
 -14   7   2    8.02    0.48
  14   7  -2    5.35    0.42
  14  -7  -2    7.39    0.57
  14  -7  -2    7.53    0.53
 -14  -7   2    7.08    0.43
  14  -7  -2    5.54    0.35
  14  -7  -1   12.16    0.81
 -14  -7   1   17.44    0.70
 -14   7   1   16.18    0.75
 -14   7   1   12.14    0.58
  14  -7  -1   11.15    0.73
  14  -7   0    0.24    0.09
 -14  -7   0    0.28    0.19
  14  -7   0    0.13    0.14
 -14  -7   0    0.34    0.16
 -14   7   0    0.37    0.13
 -14   7   0    0.48    0.17
  14  -7   0    0.24    0.15
  14  -7   1    4.03    0.33
  14  -7   1    4.83    0.35
 -14  -7  -1    7.52    0.37
 -14   7  -1    6.12    0.38
  14  -7   1    3.84    0.30
 -14  -7  -1    6.65    0.52
 -14   7  -1    4.54    0.30
  14  -7   2    1.46    0.16
 -14   7  -2    1.20    0.13
 -14  -8   0    1.64    0.15
  14  -8   0    1.02    0.11
  15   0  -8    3.77    0.33
  15   0  -8    4.77    0.37
 -15   0   8    3.72    0.31
 -15   0   8    5.39    0.42
  15   0  -7   -0.05    0.20
 -15   0   7    0.01    0.23
 -15   0   7    0.10    0.18
 -15   0   7   -0.01    0.13
  15   0  -7    0.14    0.18
  15   0  -7   -0.05    0.19
  15   0  -7   -0.15    0.21
  15   0  -7    0.06    0.21
 -15   0   7   -0.04    0.15
  15   0  -6   32.72    1.33
 -15   0   6   35.41    1.68
 -15   0   6   39.04    1.78
 -15   0   6   27.71    1.49
  15   0  -6   28.47    1.60
 -15   0   6   31.04    1.59
  15   0  -6   41.12    1.55
  15   0  -6   29.25    1.47
  15   0  -6   42.10    1.55
 -15   0   6   24.56    1.55
 -15   0   5   -0.08    0.35
 -15   0   5    0.04    0.15
 -15   0   5   -0.04    0.22
  15   0  -5   -0.09    0.22
  15   0  -5   -0.07    0.21
  15   0  -5   -0.04    0.24
  15   0  -4    2.40    0.52
 -15   0   4    2.60    0.97
 -15   0   4    1.53    0.80
 -15   0   4    2.75    0.48
  15   0  -4    1.50    0.38
 -15   0   4    2.36    0.43
 -15   0   4    2.12    0.39
  15   0  -4    2.79    0.54
  15   0  -4    3.23    0.40
  15   0  -3    0.30    0.27
  15   0  -3    0.04    0.21
 -15   0   3    0.09    0.38
  15   0  -3    0.01    0.18
 -15   0   3    0.07    0.23
 -15   0   3    0.02    0.20
 -15   0   3    0.04    0.14
  15   0  -3    0.10    0.22
  15   0  -3   -0.01    0.17
 -15   0   3    0.22    0.19
  15   0  -3    0.05    0.18
  15   0  -3    0.04    0.16
  15   0  -2    2.63    0.45
  15   0  -2    0.23    0.51
  15   0  -2    2.39    0.35
 -15   0   2    3.03    0.40
 -15   0   2    2.63    0.42
  15   0  -2    0.97    0.66
  15   0  -2    2.48    0.33
 -15   0   2    3.17    0.50
 -15   0   2    2.67    0.43
 -15   0   2    2.89    0.48
  15   0  -2    2.94    0.37
  15   0  -2    2.43    0.59
  15   0  -2    3.39    0.53
 -15   0   2    2.52    0.39
  15   0  -1    0.07    0.18
 -15   0   1   -0.01    0.10
 -15   0   1    0.26    0.18
  15   0  -1    0.07    0.34
 -15   0   1   -0.07    0.36
 -15   0   1   -0.04    0.18
 -15   0   1   -0.04    0.18
 -15   0   1    0.07    0.16
  15   0  -1    0.29    0.15
  15   0  -1    0.07    0.13
 -15   0   1    0.21    0.15
  15   0  -1   -0.06    0.20
 -15   0   1    0.19    0.19
  15   0   0   36.60    1.62
 -15   0   0   33.41    1.41
  15   0   0   28.86    1.28
  15   0   0   31.54    1.38
 -15   0   0   33.53    1.55
 -15   0   0   35.16    1.55
  15   0   0   34.85    1.54
 -15   0   0   35.86    1.46
  15   0   0   25.55    2.50
  15   0   0   33.14    1.44
  15   0   0   24.63    1.11
 -15   0   0   26.32    1.09
 -15   0   0   32.78    2.74
 -15   0   0   36.65    1.66
  15   0   1   -0.12    0.21
 -15   0  -1   -0.02    0.13
 -15   0  -1   -0.02    0.17
  15   0   1    0.28    0.16
  15   0   1   -0.12    0.18
 -15   0  -1    0.14    0.13
  15   0   1   -0.06    0.33
  15   0   1    0.09    0.15
  15   0   1    0.03    0.13
 -15   0  -1    0.30    0.16
 -15   0  -1    0.78    0.45
  15   0   1   -0.05    0.18
  15   0   2    5.10    0.55
  15   0   2    4.41    0.51
 -15   0  -2    5.24    0.56
  15   0   2    4.25    0.48
 -15   0  -2    4.97    0.54
  15   0   2    4.77    0.54
 -15   0  -2    4.72    0.54
  15   0   2    3.12    0.83
 -15   0  -2    4.74    0.55
 -15   0  -2    4.19    0.46
 -15   0  -2    5.28    0.98
 -15   0  -3   -0.09    0.19
 -15   0  -3   -0.10    0.24
 -15   0  -3    0.03    0.09
  15   0   3    0.07    0.15
 -15   0  -3    0.01    0.12
  15   0   3   -0.01    0.15
  15   0   3    0.07    0.14
 -15   0  -3   -0.06    0.17
 -15   0  -3    0.03    0.17
  15   0   4   17.91    0.94
  15   0   4   15.38    0.82
  15   0   4   17.11    0.83
 -15   0  -4   17.02    0.91
  15   0   4   17.57    0.89
  15   0   5    0.01    0.08
  15   0   5   -0.05    0.13
 -15   0  -5    0.07    0.11
 -15   0  -5    0.07    0.11
  15   0   6   12.60    0.47
  15   0   6   13.04    0.49
  15  -1  -8    0.65    0.18
  15  -1  -8    0.56    0.19
 -15   1   8    0.77    0.18
 -15  -1   8    0.47    0.16
 -15   1   8    0.63    0.17
  15  -1  -8    0.50    0.18
  15   1  -8    0.51    0.17
 -15   1   8    0.29    0.12
 -15   1   7   18.22    1.08
 -15   1   7   15.97    0.96
  15  -1  -7   18.43    0.84
  15   1  -7   24.73    1.01
 -15   1   7   22.19    1.17
  15  -1  -7   22.02    1.10
 -15  -1   7   18.16    0.91
 -15  -1   7   22.36    1.16
 -15   1   7   18.40    0.99
  15   1  -7   19.37    0.84
  15  -1  -7   16.11    0.95
 -15   1   7   14.10    0.96
 -15  -1   7   14.39    1.02
  15   1  -7   25.04    1.04
  15  -1  -7   19.76    1.05
 -15   1   6    1.69    0.37
  15   1  -6    2.92    0.43
 -15   1   6    1.54    0.36
  15  -1  -6    2.45    0.36
 -15  -1   6    2.17    0.45
 -15   1   6    1.98    0.40
 -15  -1   6    1.78    0.33
 -15  -1   6    2.01    0.39
  15  -1  -6    2.42    0.43
  15   1  -6    2.74    0.40
  15  -1  -6    1.99    0.40
  15  -1  -6    1.76    0.31
  15  -1  -6    2.47    0.55
  15  -1  -6    1.88    0.41
 -15   1   6    1.65    0.38
 -15  -1   6    1.67    0.40
  15   1  -6    2.63    0.39
  15  -1  -6    2.12    0.39
  15  -1  -5    9.99    0.73
  15   1  -5   13.92    0.88
 -15  -1   5   12.08    0.90
  15  -1  -5   10.89    0.85
 -15  -1   5   12.76    1.01
 -15   1   5   11.80    1.03
 -15  -1   5   11.42    0.98
 -15   1   5   10.42    0.87
 -15   1   5    9.41    0.83
 -15   1   5    9.50    0.84
  15  -1  -5   11.41    0.77
  15  -1  -5   10.98    0.80
 -15   1   5    8.82    0.74
  15   1  -5    9.93    0.88
 -15   1   5   10.55    0.88
 -15  -1   5    7.78    0.84
  15  -1  -5   11.26    0.80
  15   1  -5   12.59    0.80
  15  -1  -5   11.05    0.89
  15  -1  -4    5.16    0.67
 -15   1   4    7.33    0.73
  15   1  -4    7.17    0.74
  15   1  -4    6.33    0.81
  15  -1  -4    5.88    0.78
  15   1  -4    8.01    1.26
 -15   1   4    8.15    1.79
  15  -1  -4    7.63    0.65
  15  -1  -4    7.31    0.65
 -15  -1   4    9.62    0.88
 -15  -1   4    8.22    0.79
 -15   1   4    8.55    0.87
 -15  -1   4    9.32    0.87
 -15   1   4    7.61    0.73
  15   1  -4    7.37    0.87
  15   1  -4    8.77    0.68
  15  -1  -4    8.79    0.71
  15  -1  -4    7.48    0.65
  15   1  -4    5.85    1.54
  15  -1  -4    5.17    1.51
 -15  -1   4    9.48    1.77
 -15   1   4    7.88    1.49
  15  -1  -4    7.21    0.68
  15   1  -4    8.65    0.63
  15  -1  -4    8.65    0.68
  15   1  -3    6.43    0.77
  15   1  -3    5.34    0.60
  15  -1  -3    6.40    0.72
 -15   1   3    7.40    0.70
 -15  -1   3    6.26    0.65
  15   1  -3    5.90    0.74
  15  -1  -3    6.62    0.79
 -15   1   3    5.92    0.63
  15   1  -3    7.32    1.16
 -15   1   3    7.99    1.77
  15  -1  -3   10.14    0.79
  15   1  -3    8.06    0.62
 -15  -1   3    6.82    0.74
  15  -1  -3    6.61    0.67
 -15   1   3    7.01    0.76
 -15   1   3    6.65    0.66
 -15  -1   3    8.18    0.81
  15   1  -3    6.74    0.79
  15  -1  -3    6.47    0.70
  15  -1  -3    7.45    0.68
  15  -1  -3    6.12    0.55
 -15   1   3    6.40    0.54
 -15  -1   3    8.51    0.76
  15   1  -3    7.42    0.61
  15  -1  -3    4.34    1.21
 -15   1   3    6.14    1.27
  15   1  -3   10.57    0.65
 -15  -1   3    7.55    0.69
  15  -1  -3    6.58    0.57
 -15   1   2    3.21    0.89
  15   1  -2    4.77    0.62
  15  -1  -2    4.18    0.53
  15   1  -2    4.24    0.59
  15  -1  -2    3.70    0.42
  15  -1  -2    4.28    0.51
 -15  -1   2    4.93    0.54
  15   1  -2    4.48    0.45
 -15   1   2    5.00    0.64
 -15  -1   2    4.80    0.59
 -15   1   2    4.58    0.52
 -15  -1   2    4.36    0.56
 -15   1   2    4.88    0.60
 -15  -1   2    4.75    0.51
 -15   1   2    4.43    0.52
 -15  -1   2    4.15    0.50
 -15   1   2    4.93    0.56
  15   1  -2    2.70    0.88
  15  -1  -2    3.62    1.05
  15  -1  -2    4.75    0.56
  15  -1  -2    3.52    0.40
  15   1  -2    4.00    0.41
  15   1  -2    3.84    0.83
 -15   1   2    4.20    1.22
 -15  -1   2    4.34    0.54
  15  -1  -2    4.06    0.45
  15  -1  -1    1.27    0.29
  15   1  -1    0.08    0.39
  15  -1  -1    1.40    0.34
 -15  -1   1    1.53    0.34
  15  -1  -1    1.09    0.26
  15   1  -1    1.03    0.25
  15  -1  -1    1.16    0.28
 -15  -1   1    1.50    0.29
 -15  -1   1    1.09    0.32
 -15   1   1    1.27    0.37
 -15   1   1    1.22    0.32
 -15  -1   1    1.21    0.29
 -15   1   1    1.08    0.26
  15   1  -1    1.28    0.35
  15  -1  -1    0.83    0.27
 -15   1   1    1.51    0.32
  15   1  -1    1.09    0.58
  15  -1  -1    1.40    0.66
  15  -1  -1    1.90    0.36
  15  -1  -1    0.78    0.21
  15   1  -1    0.94    0.21
 -15  -1   1    1.32    0.26
  15   1  -1    0.88    0.44
  15   1  -1    1.03    0.46
 -15  -1   1    1.85    0.68
 -15   1   1    1.28    0.63
  15  -1  -1    1.82    0.31
 -15  -1   1    1.12    0.29
  15   1   0    0.38    0.22
  15  -1   0    0.44    0.21
 -15  -1   0    0.21    0.15
 -15  -1   0    0.16    0.18
  15  -1   0    0.31    0.17
  15   1   0    0.22    0.15
  15  -1   0    0.30    0.18
  15   1   0    0.42    0.18
 -15  -1   0    0.57    0.23
 -15   1   0    0.47    0.23
  15  -1   0    0.67    0.26
 -15  -1   0    0.16    0.18
  15   1   0    0.75    0.27
  15  -1   0    0.34    0.19
 -15   1   0    0.31    0.18
 -15   1   0    0.33    0.18
  15   1   0    0.69    0.42
  15  -1   0    0.37    0.43
  15   1   0    0.46    0.16
 -15  -1   0    0.46    0.17
 -15   1   0    0.18    0.31
  15   1   0    0.45    0.33
 -15  -1   0    0.28    0.33
 -15   1   0    0.55    0.43
 -15  -1   0    0.30    0.19
 -15   1   0    0.48    0.24
 -15   1  -1    5.29    0.98
 -15  -1  -1    3.04    0.78
 -15   1  -1    4.91    0.46
 -15   1  -1    4.87    0.49
  15   1   1    3.20    0.84
  15  -1   1    4.09    1.02
  15  -1   1    4.31    0.51
  15   1   1    4.95    0.50
 -15  -1  -1    5.03    0.60
  15  -1   1    4.93    0.56
 -15   1  -1    4.42    0.51
  15  -1   1    4.64    0.57
 -15  -1  -1    4.14    0.52
 -15   1  -1    5.10    0.56
 -15  -1  -1    4.75    0.57
 -15   1  -1    5.08    0.59
 -15  -1  -1    4.08    0.43
 -15   1  -1    5.19    0.60
  15  -1   1    4.29    0.49
  15  -1   1    3.53    0.48
  15   1   1    5.09    0.52
 -15  -1  -1    4.62    0.50
 -15  -1  -1    4.49    0.50
  15  -1   1    4.64    0.52
  15   1   1    4.75    0.55
  15  -1   1    4.01    0.50
 -15   1  -1    4.22    0.91
 -15  -1  -1    3.40    0.81
 -15   1  -1    4.33    1.02
  15   1   1    4.56    0.93
 -15   1  -2    4.98    0.54
 -15   1  -2    5.84    0.61
 -15  -1  -2    3.88    0.42
  15  -1   2    4.43    1.04
  15   1   2    4.40    0.96
  15  -1   2    4.50    0.51
  15   1   2    5.13    0.51
 -15   1  -2    5.47    0.52
 -15  -1  -2    5.03    0.56
  15  -1   2    4.87    0.54
  15  -1   2    4.53    0.54
 -15  -1  -2    4.91    0.55
 -15   1  -2    5.58    0.58
  15   1   2    4.39    0.48
 -15  -1  -2    4.34    0.49
 -15   1  -2    5.73    0.61
  15  -1   2    5.11    0.53
 -15   1  -2    4.34    0.88
 -15  -1  -2    3.97    0.84
 -15  -1  -3   28.35    1.30
  15  -1   3   29.06    1.37
 -15  -1  -3   29.74    1.28
  15   1   3   30.24    1.32
 -15   1  -3   28.08    1.30
  15  -1   3   28.52    1.35
 -15  -1  -3   27.10    1.27
  15  -1   3   29.43    1.42
  15   1   3   28.63    1.31
  15  -1   3   29.81    1.25
 -15  -1  -3   26.01    1.29
 -15   1  -3   30.64    1.39
 -15  -1  -3   24.42    1.11
 -15   1  -3   30.24    1.32
  15  -1   4    0.84    0.17
  15   1   4    1.66    0.29
  15  -1   4    1.21    0.27
 -15  -1  -4    1.13    0.23
 -15   1  -4    1.21    0.21
  15  -1   4    1.12    0.25
  15   1   4    1.14    0.23
 -15  -1  -4    1.21    0.27
 -15  -1  -4    1.26    0.23
  15   1   4    1.28    0.25
 -15   1  -4    1.15    0.25
 -15   1  -4    0.82    0.24
  15  -1   5    7.87    0.42
  15   1   5    8.61    0.49
  15  -1   5    6.89    0.39
  15   1   5   10.52    0.59
  15   1   5    9.23    0.49
 -15  -1  -5   10.57    0.56
 -15  -1  -5   10.44    0.59
 -15   1  -5   10.91    0.57
  15   1   6    0.32    0.08
  15  -1   6    0.28    0.07
  15   1   6    0.25    0.05
 -15  -1  -6    0.43    0.09
 -15   1  -6    0.48    0.10
 -15  -1  -6    0.36    0.09
  15  -2  -8   16.66    0.73
 -15   2   8   22.48    0.78
  15  -2  -8   23.64    0.89
 -15  -2   8   20.20    0.74
  15   2  -8   27.36    0.88
  15  -2  -8   22.40    0.84
  15   2  -8   24.75    0.80
 -15  -2   8   22.59    0.83
 -15  -2   7    0.80    0.25
 -15   2   7    1.55    0.31
  15   2  -7    1.21    0.30
  15  -2  -7    1.41    0.31
  15   2  -7    1.36    0.24
  15  -2  -7    1.32    0.29
  15   2  -7    1.68    0.30
 -15   2   7    0.98    0.23
  15  -2  -7    1.47    0.33
 -15   2   7    1.34    4.65
 -15  -2   7    1.10    0.19
 -15  -2   7    1.32    0.29
 -15   2   7    1.28    0.26
  15  -2  -7    1.67    0.31
  15   2  -7    1.41    0.27
 -15   2   7    1.02    0.25
 -15  -2   6    3.43    0.53
 -15   2   6    3.36    0.44
  15  -2  -6    3.85    0.42
  15  -2  -6    5.13    0.59
 -15  -2   6    4.52    0.48
 -15  -2   6    4.67    0.43
 -15  -2   6    5.76    0.62
 -15   2   6    4.16    0.48
  15   2  -6    6.90    0.57
  15  -2  -6    4.49    0.63
  15  -2  -6    4.26    0.56
 -15   2   6    3.82    0.49
 -15   2   6    3.61    0.46
  15   2  -6    5.03    0.47
  15  -2  -6    5.63    0.61
  15   2  -5    3.66    0.53
 -15   2   5    4.32    0.56
  15   2  -5    5.55    0.56
 -15   2   5    2.83    0.44
  15  -2  -5    3.93    0.46
 -15  -2   5    3.85    0.49
  15  -2  -5    4.39    0.54
 -15  -2   5    4.40    0.54
 -15  -2   5    4.69    0.62
 -15   2   5    3.78    0.49
 -15  -2   5    3.74    0.42
  15  -2  -5    4.20    0.61
 -15   2   5    3.71    0.52
  15   2  -5    3.70    0.57
  15  -2  -5    3.65    0.52
  15   2  -5    4.56    0.47
  15  -2  -5    4.41    0.52
  15  -2  -4    7.97    0.83
 -15  -2   4    9.35    0.92
  15   2  -4   10.06    0.92
  15   2  -4    6.73    0.80
  15  -2  -4    6.51    0.81
  15   2  -4   13.27    1.79
 -15   2   4   13.02    2.25
  15  -2  -4    9.03    0.70
  15   2  -4   12.62    0.83
  15  -2  -4    9.41    0.84
 -15  -2   4    9.93    0.83
  15  -2  -4   11.61    0.85
 -15  -2   4   11.81    0.94
 -15  -2   4   11.58    0.89
 -15   2   4   10.49    0.91
 -15   2   4   10.00    0.77
 -15  -2   4    9.86    0.65
  15   2  -4   11.92    0.82
  15  -2  -4    9.53    0.75
  15  -2  -4   10.07    0.75
 -15  -2   4   11.58    0.94
  15   2  -4   10.32    1.01
  15   2  -4   12.57    0.76
  15  -2  -4    9.86    0.75
  15  -2  -3    0.83    0.25
  15  -2  -3    0.96    0.27
  15   2  -3    0.95    0.26
 -15  -2   3    1.14    0.34
 -15  -2   3    1.19    0.32
 -15  -2   3    0.99    0.32
 -15   2   3    1.09    0.28
 -15   2   3    0.75    0.29
 -15  -2   3    0.88    0.29
 -15   2   3    0.87    0.28
  15   2  -3    1.08    0.37
  15  -2  -3    0.60    0.30
  15   2  -3    0.57    0.29
  15  -2  -3    0.82    0.34
 -15   2   3    1.15    0.30
  15   2  -3    1.09    0.56
  15   2  -3    1.61    0.60
 -15   2   3    1.77    0.87
  15  -2  -3    0.62    0.24
  15  -2  -3    0.68    0.24
  15   2  -3    0.82    0.25
  15  -2  -3    0.90    0.29
 -15   2   3    0.64    0.48
  15  -2  -3    0.38    0.44
 -15   2   3    1.02    0.65
  15  -2  -3    0.98    0.27
  15   2  -2   21.72    1.32
 -15  -2   2   23.34    1.31
  15  -2  -2   20.83    1.18
  15  -2  -2   17.34    0.99
 -15  -2   2   24.38    1.24
  15   2  -2   22.51    1.04
  15  -2  -2   21.25    1.33
 -15  -2   2   19.98    1.20
 -15  -2   2   21.76    1.18
 -15   2   2   18.79    1.01
 -15   2   2   21.94    1.22
  15  -2  -2   19.52    1.25
  15   2  -2   21.72    1.31
 -15   2   2   18.02    0.98
  15   2  -2   18.22    1.16
  15  -2  -2   19.66    1.27
  15   2  -2   23.54    2.18
  15   2  -2   23.79    2.02
 -15  -2   2   16.99    1.84
  15  -2  -2   21.26    1.26
  15   2  -2   22.83    1.01
 -15   2   2   20.52    2.20
 -15   2   2   21.41    2.44
 -15  -2   2   19.47    1.09
  15  -2  -2   19.89    1.07
 -15   2   1    9.12    1.52
 -15   2   1    7.88    1.33
  15   2  -1    9.04    0.79
 -15  -2   1    8.94    0.77
  15  -2  -1    6.97    0.61
  15  -2  -1    8.13    0.72
  15   2  -1    8.59    0.60
 -15  -2   1    9.31    0.70
  15  -2  -1    9.48    0.88
 -15   2   1    9.27    0.80
 -15   2   1    9.69    0.74
 -15  -2   1    7.98    0.68
  15   2  -1   10.02    0.84
 -15   2   1   11.24    0.79
 -15   2   1    8.23    0.64
  15   2  -1    5.09    1.07
  15  -2  -1    6.05    1.28
  15  -2  -1    8.66    0.78
  15   2  -1    7.81    0.54
 -15  -2   1    9.62    0.69
  15   2  -1    7.89    1.22
 -15   2   1    7.73    1.34
 -15  -2   1    7.41    0.68
  15  -2  -1    8.78    0.69
  15   2   0    0.66    0.24
  15   2   0    0.60    0.25
 -15  -2   0    0.61    0.23
  15  -2   0    0.53    0.22
  15   2   0    1.13    0.28
 -15   2   0    0.65    0.24
  15  -2   0    1.16    0.33
 -15  -2   0    0.60    0.23
 -15   2   0    0.49    0.19
 -15   2   0    0.59    0.20
 -15   2   0    0.92    0.26
 -15   2   0    1.04    0.27
  15   2   0    0.61    0.40
  15  -2   0    0.48    0.42
  15  -2   0    0.91    0.29
  15  -2   0    1.15    0.30
  15  -2   0    0.90    0.25
 -15  -2   0    0.84    0.24
 -15   2   0    0.26    0.32
  15   2   0    0.66    0.45
 -15   2   0    1.39    0.62
 -15  -2   0    0.62    0.23
 -15   2   0    0.64    0.26
  15   2   1    0.94    0.27
 -15  -2  -1    0.77    0.21
 -15  -2  -1    0.97    0.26
  15   2   1    0.94    0.25
 -15   2  -1    0.94    0.29
 -15   2  -1    1.04    0.24
 -15   2  -1    1.25    0.27
 -15   2  -1    1.97    0.35
  15   2   1    0.53    0.36
  15  -2   1    0.93    0.52
  15   2   1    0.82    0.23
 -15  -2  -1    0.79    0.27
  15  -2   1    0.84    0.27
  15  -2   1    0.92    0.26
  15  -2   1    0.73    0.24
 -15  -2  -1    0.74    0.23
 -15  -2  -1    0.59    0.24
 -15   2  -1    1.53    0.35
 -15   2  -1    0.80    0.50
  15   2   1    0.65    0.42
 -15   2  -1    0.62    0.43
 -15   2  -2   34.02    1.27
 -15   2  -2   28.57    1.16
  15   2   2   25.83    1.18
 -15  -2  -2   25.77    1.32
  15  -2   2   25.91    1.31
  15  -2   2   22.99    1.27
  15  -2   2   24.65    1.18
 -15   2  -2   28.49    1.36
  15  -2   2   23.53    1.32
  15   2   2   23.40    1.13
  15  -2   2   23.62    1.36
 -15   2  -2   28.41    1.38
 -15   2  -2   29.48    1.38
 -15  -2  -2   22.09    1.24
 -15   2  -2   28.65    1.38
 -15   2  -2   26.97    1.11
  15   2   2   24.93    1.21
 -15  -2  -3    1.59    0.29
 -15   2  -3    1.35    0.23
  15   2   3    1.19    0.27
 -15   2  -3    1.20    0.32
  15  -2   3    1.20    0.31
 -15  -2  -3    1.34    0.29
  15   2   3    1.94    0.32
  15  -2   3    1.14    0.30
 -15  -2  -3    1.27    0.31
 -15   2  -3    1.70    0.31
 -15  -2  -3    1.50    0.31
  15   2   3    1.51    0.26
  15  -2   3    1.08    0.27
 -15   2  -3    1.62    0.31
 -15  -2  -3    1.12    0.30
 -15   2  -4   14.99    0.75
  15  -2   4   14.14    0.82
 -15  -2  -4   14.84    0.84
 -15  -2  -4   15.09    0.79
  15   2   4   15.72    0.75
 -15  -2  -4   17.61    0.84
  15   2   4   15.13    0.83
 -15   2  -4   14.57    0.75
 -15  -2  -4   13.80    0.70
 -15  -2  -5    0.74    0.14
 -15   2  -5    0.60    0.13
  15  -2   5    0.56    0.13
  15  -2   5    0.39    0.10
  15   2   5    0.61    0.15
  15   2   5    0.57    0.14
 -15  -2  -5    0.77    0.18
 -15   2  -5    0.60    0.13
  15  -2   6    5.22    0.25
 -15   2  -6    6.08    0.29
 -15   3   8    0.34    0.11
  15   3  -8    0.37    0.09
 -15  -3   8    0.34    0.09
  15   3  -8    0.33    0.10
  15   3  -7   16.77    0.71
  15  -3  -7   15.27    0.79
  15   3  -7   16.99    0.71
  15  -3  -7   13.65    0.86
  15  -3  -7   14.35    0.83
  15  -3  -7   15.88    0.85
 -15   3   7   13.66    0.61
 -15   3   7   14.26    0.80
 -15  -3   7   13.62    0.61
 -15  -3   7   14.66    0.72
 -15   3   7   13.57    0.78
 -15   3   7   12.63    0.79
  15   3  -7   10.75    0.73
 -15  -3   6    0.16    0.17
  15   3  -6    0.12    0.16
 -15   3   6   -0.02    0.15
  15   3  -6    0.04    0.18
 -15  -3   6    0.01    0.18
  15  -3  -6    0.06    0.22
 -15   3   6   -0.05    0.17
 -15   3   6   -0.03    0.22
 -15  -3   6    0.07    0.15
  15   3  -6    0.06    0.19
  15  -3  -6    0.05    0.19
 -15   3   6    0.11    0.15
  15  -3  -6    0.10    0.19
  15   3  -6    0.10    0.15
 -15  -3   5   23.89    1.53
  15   3  -5   27.30    1.49
  15   3  -5   27.84    1.45
  15   3  -5   33.29    1.39
  15  -3  -5   24.34    1.22
  15  -3  -5   31.78    1.46
 -15  -3   5   32.41    1.39
 -15   3   5   29.58    1.50
 -15  -3   5   31.91    1.28
 -15   3   5   27.52    1.20
  15   3  -5   37.73    1.44
  15  -3  -5   32.99    1.61
  15  -3  -5   23.28    1.18
  15  -3  -5   27.70    1.48
 -15   3   5   29.89    1.50
  15   3  -5   30.27    1.62
  15   3  -5   31.10    1.25
 -15  -3   4    1.46    0.39
 -15   3   4    1.51    0.36
  15   3  -4    1.83    0.45
  15  -3  -4    1.56    0.33
  15   3  -4    1.47    0.34
 -15  -3   4    1.66    0.35
 -15  -3   4    1.58    0.35
 -15   3   4    1.34    0.28
  15  -3  -4    1.75    0.35
 -15   3   4    1.52    0.37
 -15  -3   4    1.85    0.32
  15   3  -4    1.61    0.35
  15  -3  -4    1.51    0.38
  15  -3  -4    1.28    0.33
 -15   3   4    1.69    0.36
  15   3  -4    1.41    0.40
  15  -3  -4    1.76    0.36
  15   3  -4    1.53    0.27
  15   3  -3    1.11    0.36
  15  -3  -3    1.22    0.31
  15   3  -3    1.44    0.30
  15  -3  -3    0.86    0.29
 -15  -3   3    1.51    0.35
 -15  -3   3    0.77    0.29
 -15  -3   3    0.90    0.29
 -15   3   3    0.79    0.23
 -15   3   3    1.39    0.33
 -15  -3   3    1.46    0.27
  15   3  -3    1.09    0.35
  15  -3  -3    1.06    0.34
 -15  -3   3    0.87    0.31
  15   3  -3    0.71    0.26
 -15   3   3    1.11    0.30
  15   3  -3    1.72    0.71
 -15   3   3    1.46    0.77
  15   3  -3    1.61    0.32
  15  -3  -3    1.08    0.32
  15  -3  -3    0.66    0.27
  15  -3  -3    1.58    0.76
 -15   3   3    0.72    0.61
  15  -3  -3    1.01    0.30
  15   3  -2    2.24    0.43
  15   3  -2    1.82    0.40
 -15  -3   2    1.91    0.39
  15  -3  -2    2.05    0.40
 -15  -3   2    1.70    0.34
  15   3  -2    2.51    0.35
  15  -3  -2    1.81    0.41
 -15   3   2    1.95    0.33
  15   3  -2    1.99    0.41
 -15   3   2    1.55    0.30
  15   3  -2    1.57    0.33
  15  -3  -2    1.76    0.37
 -15   3   2    2.28    0.38
 -15   3   2    1.61    0.62
  15   3  -2    2.61    0.77
 -15   3   2    2.36    0.90
  15   3  -2    2.03    0.32
  15  -3  -2    2.58    0.42
  15  -3  -2    1.68    0.78
 -15   3   2    1.64    0.66
 -15   3   2    2.13    0.81
  15  -3  -2    1.84    0.36
  15   3  -1   12.73    1.55
 -15   3   1    8.84    1.36
 -15   3   1   11.96    1.79
 -15   3   1    9.71    1.49
  15   3  -1   11.20    0.84
 -15  -3   1   10.61    0.81
  15  -3  -1    8.50    0.70
  15  -3  -1    9.88    0.84
 -15  -3   1   11.11    0.76
 -15   3   1   12.59    0.86
  15  -3  -1   10.33    0.96
 -15   3   1    9.65    0.64
  15   3  -1   12.61    0.90
 -15   3   1   11.95    0.76
  15   3  -1    6.27    1.12
  15  -3  -1    7.60    1.33
 -15  -3   1    7.18    1.18
 -15  -3   1   13.87    0.87
  15  -3  -1   11.26    0.82
  15   3  -1   11.11    0.63
  15  -3  -1   11.43    0.93
 -15  -3   1    9.83    0.76
  15   3   0    0.17    0.16
  15   3   0    0.26    0.18
 -15  -3   0    0.33    0.22
  15   3   0    0.55    0.21
  15  -3   0    0.07    0.22
 -15   3   0    0.21    0.14
 -15   3   0    0.18    0.15
 -15   3   0    0.39    0.31
  15   3   0    0.10    0.22
  15  -3   0    0.48    0.39
  15  -3   0    0.28    0.20
 -15  -3   0    0.21    0.20
  15  -3   0    0.37    0.20
 -15  -3   0    0.35    0.18
 -15   3   0    0.27    0.22
 -15   3   0   -0.07    0.28
  15   3   0    0.20    0.29
  15   3   0    0.35    0.42
 -15   3   0    0.12    0.29
 -15   3  -1   15.48    0.79
  15   3   1   14.53    0.88
 -15   3  -1   14.22    0.70
  15   3   1   16.76    0.89
 -15  -3  -1   14.93    0.93
 -15  -3  -1   14.05    0.96
  15  -3   1   16.13    1.16
  15  -3   1   15.16    1.03
  15  -3   1   14.71    0.97
  15  -3   1   16.58    1.01
 -15  -3  -1   15.29    0.87
 -15  -3  -1   13.34    0.89
 -15   3  -1   18.26    1.06
 -15   3  -1   19.55    0.97
 -15   3  -2    1.91    0.30
 -15   3  -2    1.73    0.28
  15   3   2    2.00    0.30
 -15  -3  -2    1.13    0.32
  15  -3   2    1.50    0.32
  15  -3   2    1.21    0.31
  15  -3   2    1.72    0.33
 -15  -3  -2    1.37    0.32
 -15  -3  -2    1.72    0.33
 -15   3  -2    1.95    0.35
  15  -3   2    1.59    0.36
 -15   3  -2    1.87    0.37
  15   3   2    1.60    0.30
 -15   3  -2    1.87    0.33
 -15  -3  -2    1.20    0.28
 -15  -3  -3    4.95    0.47
 -15   3  -3    4.49    0.38
 -15  -3  -3    4.44    0.48
 -15  -3  -3    3.12    0.42
 -15   3  -3    4.00    0.43
 -15  -3  -3    3.49    0.44
  15  -3   3    3.62    0.46
 -15   3  -3    4.19    0.47
 -15   3  -3    3.68    0.40
 -15   3  -3    4.24    0.46
 -15   3  -3    4.24    0.36
  15   3   3    4.60    0.44
 -15   3  -3    3.87    0.32
 -15  -3  -4    2.05    0.25
  15   3   4    1.76    0.25
 -15   3  -4    1.94    0.27
 -15  -3  -4    2.01    0.30
 -15   3  -4    2.19    0.27
 -15  -3  -4    1.87    0.28
 -15  -3  -4    2.13    0.31
 -15   3  -4    2.06    0.24
 -15   3  -4    2.25    0.30
  15  -3   4    1.26    0.21
  15  -3   4    1.55    0.23
  15   3   4    2.05    0.28
 -15  -3  -5   21.05    0.69
 -15   3  -5   17.55    0.63
  15   3   5   16.34    0.63
  15  -3   5   12.07    0.50
  15   3   5   15.07    0.57
  15   4  -7    6.01    0.35
  15  -4  -7    4.46    0.43
  15  -4  -7    5.10    0.41
 -15   4   7    4.81    0.37
 -15  -4   7    4.81    0.28
  15   4  -7    5.32    0.32
  15   4  -7    5.86    0.36
 -15  -4   7    5.08    0.33
  15   4  -6    8.87    0.65
 -15   4   6    9.19    0.69
  15   4  -6    7.48    0.62
  15   4  -6    8.56    0.62
 -15  -4   6    9.51    0.59
  15   4  -6   11.53    0.65
 -15  -4   6   11.68    0.66
 -15   4   6    9.10    0.63
 -15  -4   6   10.66    0.57
 -15  -4   6   10.27    0.48
  15  -4  -6   10.52    0.75
  15   4  -6   12.81    0.61
  15  -4  -6   10.88    0.71
  15   4  -6    8.60    0.60
 -15   4   5    0.18    0.17
  15   4  -5    0.11    0.19
  15   4  -5    0.06    0.15
  15   4  -5    0.07    0.22
 -15  -4   5    0.16    0.15
  15  -4  -5    0.11    0.21
  15  -4  -5    0.19    0.20
  15  -4  -5    0.16    0.17
 -15   4   5    0.13    0.17
 -15  -4   5    0.36    0.18
 -15  -4   5    0.15    0.17
  15   4  -5    0.18    0.20
 -15  -4   5    0.27    0.20
  15   4  -5    0.23    0.20
  15   4  -5    0.20    0.17
  15   4  -5    0.16    0.15
 -15   4   4   13.33    0.92
  15   4  -4   11.04    0.89
 -15  -4   4   10.30    0.91
 -15   4   4   12.26    0.86
  15  -4  -4   12.78    1.02
 -15  -4   4   12.27    0.63
  15  -4  -4   11.88    0.89
  15  -4  -4    9.13    0.71
 -15   4   4   10.70    0.75
 -15  -4   4   13.29    0.75
 -15  -4   4   12.58    0.86
  15   4  -4   14.24    0.82
  15  -4  -4    9.79    0.76
 -15  -4   4   13.39    0.86
  15   4  -4   10.79    0.91
  15  -4  -4   11.62    0.85
 -15   4   3    0.02    0.16
 -15   4   3   -0.05    0.16
 -15   4   3   -0.05    0.17
  15  -4  -3    0.03    0.21
  15   4  -3   -0.07    0.20
 -15  -4   3    0.05    0.12
  15  -4  -3   -0.05    0.29
  15  -4  -3   -0.01    0.20
 -15   4   3    0.02    0.14
 -15  -4   3   -0.12    0.23
 -15  -4   3    0.10    0.18
  15  -4  -3   -0.03    0.21
  15   4  -3   -0.01    0.17
 -15  -4   3   -0.03    0.19
  15  -4  -3    0.02    0.20
  15   4  -3   -0.02    0.19
  15  -4  -2    5.94    0.61
  15   4  -2   10.76    0.65
 -15  -4   2    8.87    0.77
  15  -4  -2   10.41    0.96
  15  -4  -2    8.63    0.70
  15  -4  -2    9.54    0.76
 -15  -4   2   12.74    0.85
  15   4  -2    8.39    0.74
 -15  -4   2    8.57    0.72
  15  -4  -2    7.24    0.68
  15  -4  -2    8.31    0.83
 -15  -4   2    9.00    0.67
 -15   4   2   11.98    0.81
 -15   4   2    9.49    0.67
  15  -4  -2    6.86    0.73
  15   4  -2    8.11    0.71
 -15  -4   1    1.04    0.30
  15  -4  -1    1.02    0.32
  15   4  -1    1.13    0.22
 -15  -4   1    1.40    0.33
  15  -4  -1    0.99    0.27
  15   4  -1    1.19    0.28
  15  -4  -1    1.12    0.34
 -15   4   1    1.22    0.27
 -15   4   1    1.45    0.32
  15   4  -1    0.96    0.27
  15  -4  -1    0.76    0.27
 -15   4   1    1.11    0.23
 -15   4   0    5.86    0.52
 -15   4   0    4.46    0.40
  15   4   0    4.65    0.48
  15   4   0    7.23    0.58
  15  -4   0    4.75    0.64
 -15  -4   0    5.21    0.58
  15  -4   0    4.40    0.58
  15  -4   0    5.06    0.57
  15  -4   0    6.05    0.57
 -15  -4   0    5.25    0.52
 -15   4   0    4.77    0.52
  15  -4   0    4.18    0.51
 -15   4   0    5.23    0.46
  15   4   0    5.23    0.53
 -15   4  -1   12.70    0.67
  15   4   1   12.37    0.77
 -15   4  -1   10.68    0.58
  15   4   1   11.92    0.72
 -15   4  -1   14.40    0.89
  15  -4   1   11.97    0.95
 -15  -4  -1   11.26    0.78
 -15  -4  -1   11.98    0.87
  15  -4   1   12.66    0.91
  15  -4   1   13.77    0.89
 -15  -4  -1   14.38    0.80
 -15   4  -1   13.51    0.71
 -15   4  -1   13.80    0.83
 -15   4  -2   13.26    0.71
 -15  -4  -2   10.58    0.76
  15  -4   2    8.07    0.58
  15  -4   2   10.20    0.76
  15  -4   2   10.65    0.73
 -15  -4  -2    8.71    0.67
 -15   4  -2   11.68    0.73
 -15  -4  -2    8.97    0.72
 -15   4  -2   11.58    0.75
 -15   4  -2   10.78    0.58
  15   4   2   10.18    0.63
 -15   4  -2    9.23    0.50
 -15   4  -2   13.35    0.81
 -15   4  -2    9.71    0.63
 -15   4  -3    0.21    0.15
 -15  -4  -3    0.15    0.15
  15   4   3    0.17    0.12
 -15   4  -3    0.19    0.16
  15  -4   3    0.22    0.16
 -15  -4  -3    0.29    0.18
 -15  -4  -3    0.15    0.16
 -15  -4  -3    0.09    0.13
 -15   4  -3    0.26    0.13
 -15   4  -3    0.26    0.12
 -15   4  -3    0.32    0.13
  15  -4   3    0.24    0.12
  15  -4   3    0.11    0.11
  15   4   4   11.06    0.54
 -15  -4  -4   14.15    0.67
 -15  -4  -4   11.42    0.61
 -15   4  -4   12.78    0.53
 -15   4  -4   12.47    0.58
  15  -4   4    8.77    0.49
  15  -4   4    8.52    0.47
  15   4   4   11.47    0.55
 -15  -4  -5    0.01    0.06
  15  -4   5   -0.01    0.04
 -15  -4  -5   -0.02    0.06
  15   5  -6    0.51    0.15
  15  -5  -6    0.63    0.21
 -15  -5   6    0.32    0.09
  15  -5  -6    0.60    0.18
 -15   5   6    0.38    0.11
 -15  -5   6    0.46    0.12
  15   5  -6    0.39    0.13
 -15  -5   6    0.41    0.11
 -15   5   6    0.38    0.14
 -15   5   6    0.16    0.10
  15   5  -5    1.93    0.29
  15   5  -5    2.88    0.34
  15  -5  -5    2.51    0.40
 -15  -5   5    2.38    0.23
  15  -5  -5    2.45    0.36
  15  -5  -5    1.58    0.25
 -15   5   5    2.00    0.24
 -15  -5   5    2.35    0.27
  15   5  -5    3.08    0.32
 -15  -5   5    2.86    0.30
 -15   5   5    2.49    0.33
  15   5  -5    1.98    0.32
  15   5  -5    1.94    0.30
 -15   5   5    2.37    0.33
  15  -5  -4    2.65    0.40
  15   5  -4    3.35    0.37
  15  -5  -4    2.82    0.44
 -15  -5   4    2.50    0.27
  15  -5  -4    2.71    0.40
  15  -5  -4    2.01    0.31
 -15  -5   4    2.61    0.31
 -15   5   4    2.99    0.40
  15   5  -4    2.69    0.40
 -15  -5   4    2.66    0.35
  15   5  -4    3.65    0.37
 -15  -5   4    2.46    0.32
 -15   5   3   24.85    1.14
  15  -5  -3   21.32    1.31
  15   5  -3   25.29    1.01
  15  -5  -3   21.01    1.15
 -15  -5   3   21.70    0.84
  15  -5  -3   19.77    1.09
 -15  -5   3   20.89    1.05
 -15  -5   3   19.17    0.92
  15   5  -3   17.80    1.05
 -15   5   3   26.80    1.25
  15   5  -3   17.72    1.05
 -15   5   2    1.00    0.23
 -15   5   2    0.94    0.26
 -15  -5   2    0.96    0.25
  15  -5  -2    1.06    0.35
  15   5  -2    1.16    0.23
  15  -5  -2    0.88    0.24
  15  -5  -2    0.93    0.27
 -15  -5   2    0.84    0.26
 -15  -5   2    0.84    0.24
  15   5  -2    0.91    0.24
  15   5  -2    1.22    0.28
 -15   5   1    3.54    0.44
 -15   5   1    2.76    0.35
  15   5  -1    1.99    0.32
  15   5  -1    1.28    0.24
  15  -5  -1    1.95    0.38
 -15  -5   1    2.43    0.36
 -15  -5   1    2.31    0.40
  15  -5  -1    1.48    0.29
 -15  -5   1    1.94    0.34
  15  -5  -1    2.15    0.36
  15  -5  -1    2.73    0.39
 -15   5   1    1.86    0.28
  15   5  -1    1.68    0.29
 -15   5   1    2.50    0.35
 -15   5   0    1.69    0.25
  15   5   0    1.63    0.27
 -15   5   0    2.22    0.32
  15  -5   0    1.08    0.21
 -15  -5   0    1.33    0.30
  15  -5   0    1.54    0.34
  15  -5   0    1.15    0.28
  15  -5   0    1.49    0.30
 -15  -5   0    1.53    0.32
  15  -5   0    1.22    0.32
 -15   5   0    1.80    0.25
  15   5   0    1.32    0.23
 -15   5   0    1.50    0.26
 -15   5  -1    6.07    0.42
  15   5   1    5.28    0.46
 -15   5  -1    6.62    0.48
 -15  -5  -1    5.41    0.54
  15  -5   1    4.99    0.43
  15  -5   1    4.79    0.45
  15  -5   1    5.44    0.52
 -15   5  -1    6.12    0.50
 -15  -5  -1    5.61    0.56
  15  -5   1    5.01    0.57
 -15   5  -1    6.17    0.51
  15   5   1    6.10    0.45
  15  -5   1    5.45    0.54
  15  -5   1    5.05    0.55
 -15   5  -1    5.39    0.39
  15   5   1    4.53    0.39
 -15   5  -2    0.55    0.17
  15  -5   2    0.41    0.14
 -15  -5  -2    0.53    0.21
 -15   5  -2    0.37    0.13
 -15   5  -2    0.38    0.13
 -15   5  -2    0.45    0.14
 -15   5  -2    0.27    0.15
 -15   5  -2    0.42    0.17
  15   5   2    0.34    0.12
 -15   5  -2    0.35    0.11
  15   5   2    0.32    0.13
  15  -5   3   12.40    0.59
 -15  -5  -3   16.17    0.74
  15  -5   3   10.60    0.58
  15  -5   3   10.03    0.46
 -15   5  -3   15.27    0.65
  15   5   3   13.21    0.59
 -15   5  -3   15.22    0.58
 -15  -5  -4    2.94    0.25
  15  -5   4    2.12    0.18
 -15  -5  -4    2.42    0.19
 -15   5  -4    2.69    0.19
 -15   5  -4    2.50    0.20
  15  -6  -5    1.25    0.21
 -15  -6   5    1.29    0.19
 -15  -6   5    0.91    0.11
  15   6  -5    1.39    0.17
  15   6  -4    7.87    0.43
  15  -6  -4    5.05    0.46
  15  -6  -4    7.32    0.55
 -15  -6   4    6.58    0.33
  15  -6  -4    6.64    0.50
  15  -6  -4    6.13    0.47
 -15  -6   4    8.52    0.50
 -15   6   4    6.52    0.46
  15   6  -4    4.95    0.42
 -15   6   4    5.03    0.35
  15   6  -4    4.82    0.40
  15   6  -4    5.04    0.42
  15   6  -4    4.40    0.39
 -15  -6   3    0.04    0.15
  15  -6  -3    0.06    0.14
  15  -6  -3    0.10    0.14
 -15   6   3    0.14    0.12
 -15   6   3    0.11    0.11
  15   6  -3    0.03    0.10
  15  -6  -3    0.09    0.14
  15   6  -3   -0.04    0.13
  15  -6  -3    0.14    0.17
  15  -6  -3   -0.02    0.17
 -15   6   2    2.32    0.27
 -15   6   2    2.22    0.27
 -15   6   2    3.08    0.35
  15  -6  -2    2.65    0.36
  15  -6  -2    2.35    0.32
 -15  -6   2    2.62    0.31
  15  -6  -2    2.02    0.36
 -15  -6   2    1.79    0.33
  15   6  -2    1.89    0.26
  15  -6  -2    2.08    0.38
 -15   6   1    4.20    0.41
 -15   6   1    3.51    0.33
 -15  -6   1    2.91    0.40
  15  -6  -1    3.11    0.41
  15  -6  -1    3.49    0.38
 -15  -6   1    3.38    0.35
  15  -6  -1    3.08    0.45
  15   6  -1    2.43    0.29
 -15   6   0   14.03    0.62
  15   6   0   10.52    0.57
 -15   6   0   19.13    0.85
 -15   6   0   16.69    0.72
 -15  -6   0   14.30    0.84
  15  -6   0   10.42    0.56
  15  -6   0   12.18    0.73
 -15  -6   0   19.31    0.68
  15  -6   0   12.90    0.74
 -15  -6   0   14.68    0.77
 -15  -6   0   13.89    0.77
 -15   6   0   13.18    0.64
  15  -6   0   11.35    0.66
  15   6   0   11.17    0.61
 -15   6  -1    0.13    0.09
 -15  -6  -1    0.16    0.14
 -15   6  -1    0.12    0.09
  15  -6   1    0.17    0.09
  15  -6   1    0.11    0.10
  15  -6   1    0.11    0.13
 -15  -6  -1    0.12    0.12
 -15   6  -1    0.44    0.14
  15   6   1    0.23    0.10
 -15   6  -1    0.10    0.09
 -15   6  -1    0.28    0.11
 -15   6  -1    0.10    0.11
  15  -6   1    0.09    0.12
 -15   6  -2    4.29    0.32
 -15  -6  -2    4.44    0.30
  15  -6   2    2.80    0.24
 -15  -6  -2    3.65    0.34
 -15   6  -2    3.78    0.26
 -15  -6  -2    3.60    0.32
  15  -6   2    2.89    0.24
  15  -6   2    2.91    0.28
 -15   6  -2    3.42    0.27
 -15   6  -2    3.12    0.23
  15  -6   3    1.84    0.17
 -15   6  -3    1.93    0.16
 -15   6  -3    1.53    0.12
 -15   6  -3    2.44    0.18
 -15  -6  -3    2.15    0.21
  15  -7  -4    0.32    0.10
  15  -7  -3    5.04    0.34
 -15  -7   3    4.51    0.27
  15  -7  -3    4.32    0.35
  15  -7  -2    1.27    0.19
 -15  -7   2    1.13    0.15
 -15  -7   2    1.54    0.18
  15  -7  -1    6.46    0.44
  15  -7  -1    7.64    0.49
  15  -7   0    0.82    0.14
 -15  -7   0    1.10    0.19
 -15   7   0    0.96    0.14
  15  -7   0    0.99    0.17
 -15  -7   0    1.27    0.13
 -15  -7  -1    4.19    0.26
  15  -7   1    2.84    0.21
 -16   0   8    0.59    0.11
 -16   0   8    0.64    0.13
 -16   0   7    0.01    0.13
  16   0  -7   -0.01    0.13
  16   0  -7    0.01    0.12
 -16   0   7   -0.13    0.17
  16   0  -7   -0.04    0.18
 -16   0   7    0.09    0.10
  16   0  -6   14.26    0.75
 -16   0   6   13.82    0.85
 -16   0   6   16.52    0.98
 -16   0   6   15.24    0.89
  16   0  -6   12.56    0.86
  16   0  -6   17.01    0.86
  16   0  -6   16.32    0.83
 -16   0   6   11.51    0.86
  16   0  -5    0.10    0.16
  16   0  -5    0.02    0.19
  16   0  -5   -0.06    0.18
 -16   0   5   -0.13    0.24
 -16   0   5    0.09    0.21
  16   0  -4    6.39    0.61
 -16   0   4    7.92    0.70
  16   0  -4   11.41    0.76
 -16   0   4   10.19    0.88
 -16   0   4   10.39    0.84
 -16   0   4    8.93    0.72
  16   0  -4    9.57    0.65
 -16   0   4    8.14    0.63
  16   0  -4    6.51    0.73
  16   0  -4    9.13    0.62
 -16   0   3    0.06    0.13
  16   0  -3    0.10    0.16
  16   0  -3   -0.01    0.15
 -16   0   3   -0.06    0.17
 -16   0   3    0.15    0.23
  16   0  -3    0.17    0.18
  16   0  -3    0.05    0.15
 -16   0   3    0.02    0.13
  16   0  -3   -0.10    0.15
  16   0  -3    0.10    0.21
  16   0  -2    3.36    0.65
 -16   0   2    4.08    1.01
  16   0  -2    4.41    0.51
  16   0  -2    3.19    0.36
 -16   0   2    4.25    0.55
 -16   0   2    5.29    0.52
 -16   0   2    4.27    0.54
  16   0  -2    3.59    0.48
 -16   0   2    3.87    0.49
  16   0  -2    5.46    0.55
  16   0  -2    3.39    0.39
 -16   0   2    3.31    0.38
  16   0  -2    3.32    0.50
  16   0  -2    4.07    0.50
 -16   0   2    3.49    0.43
 -16   0   2    4.01    0.53
  16   0  -2    3.89    0.40
  16   0  -1    0.03    0.19
 -16   0   1    0.32    0.18
  16   0  -1   -0.26    0.46
  16   0  -1   -0.01    0.13
 -16   0   1    0.02    0.16
 -16   0   1   -0.03    0.16
  16   0  -1   -0.15    0.23
 -16   0   1    0.10    0.15
  16   0  -1   -0.01    0.12
  16   0  -1    0.07    0.14
 -16   0   1   -0.12    0.40
 -16   0   1   -0.02    0.17
 -16   0   0   72.75    2.26
 -16   0   0   80.96    2.64
  16   0   0   55.21    3.68
  16   0   0   72.94    2.37
 -16   0   0   76.83    2.53
 -16   0   0   75.86    2.50
  16   0   0   78.13    2.56
 -16   0   0   72.02    2.27
  16   0   0   64.80    2.21
  16   0   0   66.64    2.29
 -16   0   0   61.30    3.75
  16   0   0   77.49    2.49
 -16   0  -1   -0.05    0.15
  16   0   1   -0.06    0.29
  16   0   1    0.03    0.16
 -16   0  -1    0.11    0.17
  16   0   1    0.03    0.14
 -16   0  -1   -0.05    0.21
  16   0   1   -0.11    0.21
 -16   0  -1   -0.03    0.18
 -16   0  -1   -0.01    0.15
  16   0   1    0.01    0.17
 -16   0  -1   -0.05    0.33
  16   0   1   -0.08    0.21
  16   0   2   16.57    0.94
 -16   0  -2   14.94    0.89
 -16   0  -2   16.75    0.97
 -16   0  -2   15.13    0.82
 -16   0  -2   16.39    0.92
  16   0   2   15.59    0.88
  16   0   2   17.12    0.92
  16   0   2   15.26    0.86
 -16   0  -2   15.15    0.87
  16   0   3   -0.01    0.13
  16   0   3    0.03    0.12
 -16   0  -3   -0.06    0.15
 -16   0  -3    0.05    0.17
 -16   0  -3    0.03    0.10
  16   0   3   -0.08    0.17
 -16   0  -4   25.38    1.03
  16   0   4   22.91    0.91
  16   0   4   22.86    0.96
 -16   0  -5    0.01    0.08
 -16   0  -5    0.04    0.08
  16   0   5   -0.01    0.05
 -16  -1   8    0.16    0.09
  16  -1  -8    0.30    0.11
  16   1  -8    0.27    0.11
 -16  -1   8    0.17    0.09
 -16   1   8    0.20    0.10
 -16   1   8    0.22    0.09
  16   1  -7    4.06    0.32
 -16   1   7    4.15    0.39
  16  -1  -7    4.68    0.38
 -16  -1   7    4.06    0.36
 -16   1   7    4.44    0.44
 -16  -1   7    5.67    0.45
 -16   1   7    4.71    0.40
  16   1  -7    5.65    0.42
  16  -1  -7    4.82    0.41
  16   1  -7    5.72    0.42
 -16   1   7    4.25    0.32
 -16  -1   7    4.67    0.41
 -16   1   7    3.58    0.38
 -16  -1   7    3.72    0.41
  16  -1  -6    0.65    0.22
  16  -1  -6    0.44    0.18
  16   1  -6    0.90    0.23
 -16  -1   6    0.77    0.20
 -16  -1   6    0.88    0.25
  16  -1  -6    0.81    0.21
 -16  -1   6    0.69    0.25
 -16   1   6    0.61    0.22
  16  -1  -6    0.42    0.23
  16   1  -6    0.91    0.22
  16  -1  -6    0.91    0.23
 -16   1   6    0.56    0.18
 -16   1   6    0.53    0.20
  16   1  -6    0.71    0.25
 -16   1   6    0.79    0.25
 -16  -1   6    0.68    0.22
  16  -1  -5    0.69    0.22
  16   1  -5    0.78    0.24
 -16  -1   5    0.59    0.24
 -16  -1   5    0.93    0.30
 -16   1   5    0.70    0.29
 -16  -1   5    0.83    0.27
 -16   1   5    0.78    0.25
  16  -1  -5    0.79    0.24
  16   1  -5    0.79    0.21
  16  -1  -5    0.81    0.24
  16   1  -5    0.94    0.24
  16  -1  -5    0.62    0.20
 -16   1   5    0.66    0.19
 -16  -1   5    0.51    0.25
 -16  -1   5    0.91    0.27
 -16   1   5    0.63    0.22
  16   1  -4    7.26    0.77
  16  -1  -4    9.36    0.69
 -16   1   4    6.39    0.51
 -16  -1   4    7.63    0.65
  16   1  -4    7.93    0.59
  16  -1  -4    7.32    0.60
  16  -1  -4    7.38    0.59
  16   1  -4    8.02    0.60
 -16  -1   4    8.33    0.76
 -16  -1   4    8.30    0.74
 -16  -1   4    7.74    0.70
 -16   1   4    8.02    0.73
 -16   1   4    7.74    0.63
  16  -1  -4    5.66    0.61
 -16   1   4    7.60    0.68
  16   1  -4    8.51    0.59
 -16  -1   4    8.12    0.63
  16  -1  -4    7.47    0.60
  16   1  -4    5.65    0.67
  16  -1  -4    5.15    0.66
  16   1  -3   10.90    0.90
  16  -1  -3   11.27    0.78
  16  -1  -3    9.46    0.66
 -16   1   3    8.83    0.57
 -16  -1   3   11.30    0.77
  16   1  -3   11.69    0.70
  16  -1  -3   10.99    0.80
 -16  -1   3   11.58    0.89
 -16   1   3   10.55    0.82
 -16   1   3   12.51    0.95
 -16  -1   3   11.03    0.83
 -16   1   3    9.61    0.70
  16  -1  -3    8.65    0.75
  16   1  -3    7.27    0.62
 -16   1   3    9.49    0.75
  16   1  -3    9.32    0.73
  16   1  -3    8.72    0.79
  16  -1  -3    9.00    0.83
  16   1  -3   11.46    1.30
 -16   1   3   11.81    1.86
  16  -1  -3   11.79    0.81
  16   1  -3   10.50    0.66
  16  -1  -3    8.10    1.43
 -16  -1   3   11.31    0.79
  16  -1  -3    9.58    0.66
  16   1  -3   10.02    0.63
  16   1  -2    3.54    0.44
  16  -1  -2    3.31    0.47
 -16   1   2    3.82    0.45
 -16   1   2    3.80    0.48
  16   1  -2    3.26    0.69
 -16  -1   2    3.49    0.88
 -16   1   2    3.22    0.90
  16  -1  -2    4.09    0.49
  16  -1  -2    2.87    0.34
  16   1  -2    3.13    0.35
 -16  -1   2    3.67    0.38
 -16   1   2    4.24    0.55
  16  -1  -2    3.59    0.49
 -16  -1   2    3.90    0.49
 -16   1   2    3.68    0.49
 -16  -1   2    3.22    0.41
 -16  -1   2    4.55    0.54
 -16   1   2    3.46    0.44
  16  -1  -2    3.86    0.47
  16  -1  -2    3.07    0.38
  16   1  -2    3.41    0.38
 -16  -1   2    3.83    0.43
  16   1  -2    3.54    0.51
  16   1  -2    3.59    0.52
 -16  -1   2    4.14    0.48
  16  -1  -2    3.63    0.41
  16  -1  -1   12.50    0.88
 -16  -1   1   14.49    0.91
  16  -1  -1   11.21    0.73
  16   1  -1   15.49    0.88
  16   1  -1   12.61    0.75
 -16  -1   1   13.21    0.76
 -16  -1   1   13.24    0.90
 -16   1   1   14.67    0.97
  16  -1  -1   15.27    1.02
 -16  -1   1   13.06    0.85
  16  -1  -1   12.94    0.87
  16   1  -1   15.36    1.00
 -16   1   1   12.35    0.77
 -16   1   1   15.43    0.92
  16   1  -1    9.74    1.45
  16  -1  -1    9.88    1.58
  16  -1  -1   13.51    0.89
  16   1  -1   10.88    0.64
 -16  -1   1   13.02    0.70
 -16   1   1   12.90    1.60
 -16  -1   1   12.45    1.56
 -16   1   1   13.23    1.71
 -16  -1   1   13.77    0.89
  16   1   0    0.43    0.22
  16  -1   0    0.53    0.22
 -16  -1   0    0.48    0.19
 -16  -1   0    0.54    0.22
  16  -1   0    0.34    0.20
  16   1   0    0.70    0.20
  16  -1   0    0.55    0.22
  16   1   0    0.39    0.19
 -16  -1   0    0.39    0.21
 -16   1   0    0.95    0.28
  16  -1   0    1.05    0.29
 -16  -1   0    0.41    0.21
 -16   1   0    0.48    0.24
  16   1   0    0.46    0.24
 -16   1   0    0.53    0.20
 -16   1   0    0.65    0.23
  16   1   0    0.56    0.40
  16  -1   0    0.46    0.43
  16   1   0    0.50    0.21
  16   1   0    0.34    0.16
 -16  -1   0    0.41    0.18
 -16  -1   0    0.35    0.20
 -16   1   0    0.52    0.26
 -16   1   0    0.61    0.42
 -16  -1   0    0.54    0.35
 -16   1   0    0.54    0.45
 -16   1  -1   40.04    1.48
  16   1   1   42.53    1.67
  16  -1   1   41.14    1.58
  16   1   1   39.51    1.58
  16  -1   1   33.81    1.49
  16   1   1   38.73    1.53
 -16  -1  -1   35.76    1.44
 -16  -1  -1   38.66    1.48
 -16   1  -1   47.03    1.77
 -16  -1  -1   35.44    1.53
 -16   1  -1   42.66    1.68
  16  -1   1   34.72    1.51
  16   1   1   39.02    1.52
 -16  -1  -1   41.67    1.70
 -16   1  -1   40.75    1.58
  16  -1   1   38.52    1.60
  16  -1   1   37.52    1.56
 -16   1  -1   44.15    1.64
 -16  -1  -1   40.16    1.66
 -16   1  -1   45.30    1.77
 -16  -1  -1   32.18    1.29
  16   1   1   40.91    1.62
  16   1   2    2.49    0.35
 -16   1  -2    2.17    0.31
 -16  -1  -2    2.49    0.38
  16  -1   2    2.48    0.36
 -16   1  -2    2.96    0.41
  16  -1   2    3.05    0.42
  16   1   2    2.34    0.34
  16  -1   2    2.79    0.41
 -16  -1  -2    2.21    0.33
 -16   1  -2    2.74    0.41
  16   1   2    2.32    0.37
 -16   1  -2    2.60    0.37
 -16   1  -2    2.82    0.41
 -16  -1  -2    1.98    0.28
  16  -1   3   34.98    1.40
 -16  -1  -3   35.21    1.29
  16   1   3   35.79    1.38
  16  -1   3   32.95    1.36
 -16  -1  -3   35.10    1.33
 -16   1  -3   34.61    1.22
  16  -1   3   34.85    1.43
  16   1   3   33.61    1.31
 -16   1  -3   37.95    1.44
 -16  -1  -3   31.78    1.33
 -16   1  -3   37.37    1.42
 -16   1  -3   38.52    1.39
  16   1   4    1.30    0.23
  16  -1   4    1.16    0.20
  16   1   4    1.09    0.19
 -16   1  -4    1.17    0.22
 -16  -1  -4    1.52    0.25
 -16   1  -4    1.50    0.25
  16   1   4    1.32    0.21
  16   1   5    7.00    0.37
  16  -1   5    7.05    0.38
  16   1   5    9.33    0.45
 -16  -1  -5    9.84    0.43
 -16  -1  -5   10.07    0.48
 -16   1  -5    9.28    0.43
 -16  -2   8    7.71    0.33
  16  -2  -8    7.90    0.36
  16   2  -8    6.88    0.32
  16   2  -7    1.47    0.20
  16  -2  -7    1.04    0.18
  16  -2  -7    1.31    0.22
 -16   2   7    1.15    0.20
 -16  -2   7    1.00    0.20
 -16   2   7    1.24    0.23
  16   2  -7    1.41    0.23
 -16  -2   7    1.14    0.23
  16   2  -7    1.59    0.23
  16   2  -7    1.06    0.22
 -16   2   6    0.79    0.24
  16  -2  -6    1.06    0.22
 -16  -2   6    0.93    0.27
  16   2  -6    1.41    0.26
 -16  -2   6    1.10    0.22
  16  -2  -6    1.08    0.24
 -16   2   6    0.95    0.27
 -16  -2   6    1.19    0.26
 -16   2   6    0.99    0.22
 -16  -2   6    0.85    0.15
  16  -2  -6    1.41    0.27
  16   2  -6    1.10    0.23
  16  -2  -6    0.82    0.22
  16  -2  -6    1.36    0.29
  16   2  -6    1.08    0.22
 -16   2   6    0.80    0.23
 -16  -2   6    0.91    0.24
 -16   2   5    0.63    0.22
  16   2  -5    0.60    0.24
  16  -2  -5    0.55    0.21
  16  -2  -5    0.62    0.22
  16   2  -5    0.60    0.20
 -16  -2   5    0.86    0.28
 -16   2   5    0.57    0.21
  16  -2  -5    0.58    0.23
  16   2  -5    0.58    0.18
 -16  -2   5    0.59    0.21
  16  -2  -5    0.52    0.20
 -16  -2   5    0.52    0.21
 -16  -2   5    0.72    0.25
 -16   2   5    0.43    0.23
 -16   2   5    0.48    0.18
  16   2  -4    8.32    0.75
  16  -2  -4    8.69    0.79
 -16  -2   4    9.14    0.80
  16   2  -4   12.61    0.74
  16  -2  -4   11.59    0.75
  16  -2  -4   10.97    0.73
 -16  -2   4   12.45    0.84
 -16  -2   4   11.54    0.82
 -16  -2   4   13.61    0.89
 -16   2   4   10.38    0.69
 -16  -2   4   12.71    0.86
 -16   2   4   10.13    0.78
  16   2  -4   13.14    0.75
  16  -2  -4    8.88    0.76
  16   2  -4   10.97    0.85
  16   2  -4   11.56    0.65
  16  -2  -4   11.98    0.76
 -16  -2   3    0.02    0.14
  16   2  -3    0.08    0.17
  16  -2  -3   -0.04    0.21
 -16   2   3    0.12    0.16
 -16  -2   3    0.05    0.20
  16   2  -3    0.03    0.14
  16  -2  -3    0.01    0.16
 -16  -2   3    0.18    0.20
 -16  -2   3    0.20    0.19
 -16  -2   3    0.09    0.19
 -16   2   3    0.12    0.14
 -16   2   3    0.03    0.17
  16  -2  -3    0.12    0.16
  16   2  -3    0.09    0.16
 -16   2   3    0.13    0.15
  16   2  -3    0.08    0.23
  16  -2  -3    0.05    0.19
  16  -2  -3    0.25    0.18
  16   2  -2   20.62    1.20
 -16  -2   2   21.93    1.19
  16  -2  -2   17.33    0.95
  16  -2  -2   20.65    1.12
 -16  -2   2   22.70    1.11
  16   2  -2   20.34    0.95
 -16  -2   2   19.84    1.14
 -16   2   2   21.61    1.20
 -16   2   2   20.45    1.07
  16  -2  -2   21.19    1.20
  16  -2  -2   20.65    1.16
 -16   2   2   23.37    1.18
  16   2  -2   20.33    1.19
 -16   2   2   16.86    0.92
  16   2  -2   16.35    1.01
  16  -2  -2   17.26    1.10
  16   2  -2   20.83    1.86
 -16   2   2   18.08    1.91
  16  -2  -2   20.20    1.14
  16   2  -2   19.15    0.88
 -16  -2   2   27.88    1.12
 -16   2   2   18.43    2.00
 -16  -2   2   18.92    1.02
  16  -2  -2   19.98    1.02
  16   2  -1   11.84    0.86
 -16  -2   1   12.73    0.86
  16  -2  -1    9.87    0.70
  16  -2  -1   10.97    0.80
  16   2  -1   11.37    0.67
 -16  -2   1   11.22    0.72
 -16   2   1   13.23    0.87
 -16  -2   1   10.54    0.72
  16  -2  -1   13.03    0.96
  16   2  -1   12.72    0.89
 -16   2   1   13.75    0.86
  16   2  -1    7.03    1.16
  16  -2  -1    7.66    1.33
  16  -2  -1   12.00    0.87
  16   2  -1   10.76    0.61
 -16  -2   1   13.47    0.76
 -16  -2   1   11.31    0.77
 -16   2   1   13.65    0.94
 -16   2   1   10.38    1.47
  16   2  -1   12.50    1.51
  16   2  -1   10.46    1.28
 -16   2   1    9.91    1.43
  16   2   0   13.02    0.87
  16   2   0   11.95    0.80
  16  -2   0   10.85    0.74
  16   2   0   13.70    0.81
 -16  -2   0   14.06    0.87
 -16   2   0   12.50    0.81
 -16  -2   0   10.41    0.74
  16  -2   0   14.24    0.99
  16  -2   0   12.42    0.87
 -16  -2   0   13.41    0.92
  16  -2   0   13.24    0.90
  16  -2   0   11.88    0.80
 -16  -2   0   13.55    0.75
 -16  -2   0   12.04    0.80
 -16   2   0   15.37    0.98
 -16   2   0   16.26    0.92
 -16   2   0   13.83    0.81
 -16   2  -1    1.08    0.25
 -16   2  -1    0.75    0.20
  16   2   1    0.86    0.24
 -16  -2  -1    0.86    0.26
  16  -2   1    0.63    0.23
  16  -2   1    0.85    0.25
  16  -2   1    0.96    0.24
 -16  -2  -1    0.55    0.21
  16   2   1    1.04    0.24
 -16  -2  -1    0.67    0.23
 -16   2  -1    0.86    0.29
  16   2   1    0.93    0.25
  16   2   1    0.87    0.27
 -16   2  -1    0.73    0.26
 -16   2  -2   39.62    1.37
  16   2   2   40.77    1.47
 -16  -2  -2   41.14    1.59
  16  -2   2   40.30    1.53
  16  -2   2   37.48    1.53
 -16  -2  -2   39.94    1.61
 -16   2  -2   45.32    1.65
  16  -2   2   38.12    1.59
 -16  -2  -2   39.80    1.59
  16   2   2   36.49    1.39
  16  -2   2   37.94    1.62
  16   2   2   36.77    1.44
 -16   2  -2   48.09    1.67
 -16  -2  -2   36.18    1.50
 -16   2  -2   44.90    1.66
 -16  -2  -3    0.21    0.14
  16   2   3    0.24    0.14
 -16  -2  -3    0.32    0.17
 -16   2  -3    0.11    0.20
  16  -2   3    0.15    0.15
 -16  -2  -3    0.18    0.15
 -16  -2  -3    0.28    0.18
  16   2   3    0.39    0.17
 -16   2  -3    0.07    0.15
 -16   2  -3    0.07    0.18
 -16   2  -3    0.10    0.15
  16  -2   3    0.18    0.15
 -16   2  -4   21.31    0.85
  16   2   4   17.72    0.71
 -16  -2  -4   20.18    0.79
 -16   2  -4   19.54    0.74
  16  -2   4   18.65    0.81
 -16  -2  -4   22.46    0.83
  16  -2   4   15.06    0.70
  16   2   4   20.87    0.86
 -16  -2  -5    0.21    0.09
 -16   2  -5    0.19    0.08
  16   2   5    0.15    0.07
  16   2   5    0.08    0.07
  16   3  -7    3.92    0.28
  16  -3  -7    3.69    0.36
  16  -3  -7    2.81    0.26
 -16   3   7    3.66    0.32
 -16  -3   7    2.71    0.18
  16   3  -7    4.10    0.28
  16  -3  -7    3.90    0.34
 -16  -3   7    3.55    0.28
 -16   3   6    0.13    0.12
  16   3  -6    0.11    0.15
 -16  -3   6    0.14    0.14
  16   3  -6    0.10    0.13
 -16  -3   6   -0.04    0.16
 -16   3   6   -0.05    0.15
  16  -3  -6    0.08    0.14
 -16   3   6    0.11    0.15
 -16  -3   6    0.16    0.10
 -16   3   6    0.14    0.12
  16  -3  -6    0.33    0.16
  16   3  -6    0.15    0.13
 -16   3   6    0.15    0.10
 -16  -3   5    8.30    0.73
  16   3  -5   10.63    0.75
  16   3  -5   12.81    0.69
 -16  -3   5   13.89    0.88
  16  -3  -5   10.86    0.68
 -16  -3   5   13.90    0.82
  16  -3  -5   11.29    0.70
 -16  -3   5   12.49    0.70
 -16   3   5   10.52    0.61
 -16   3   5   10.82    0.72
 -16  -3   5   11.47    0.58
  16   3  -5   12.61    0.69
  16  -3  -5   13.10    0.86
  16  -3  -5    9.78    0.70
 -16   3   5   11.60    0.79
  16   3  -5   11.90    0.84
  16   3  -5   11.45    0.59
  16  -3  -5   12.08    0.76
 -16  -3   4    0.04    0.15
  16   3  -4   -0.02    0.18
  16  -3  -4    0.04    0.15
  16   3  -4    0.09    0.15
 -16  -3   4    0.01    0.19
 -16  -3   4   -0.07    0.20
 -16   3   4   -0.05    0.15
 -16   3   4   -0.08    0.18
 -16  -3   4    0.11    0.12
  16  -3  -4    0.02    0.17
  16  -3  -4   -0.01    0.15
 -16   3   4    0.18    0.17
  16   3  -4   -0.02    0.17
  16  -3  -4   -0.01    0.19
  16   3  -3    0.13    0.15
 -16   3   3    0.39    0.19
  16   3  -3    0.29    0.23
  16  -3  -3    0.74    0.25
  16   3  -3    0.48    0.19
 -16  -3   3    0.59    0.23
 -16   3   3    0.21    0.16
 -16  -3   3    0.40    0.15
  16  -3  -3    0.80    0.28
  16   3  -3    0.56    0.19
  16  -3  -3    0.43    0.19
  16  -3  -3    0.45    0.23
  16  -3  -3    0.34    0.22
 -16   3   2    2.23    0.32
  16   3  -2    1.43    0.29
 -16   3   2    2.48    0.38
  16   3  -2    2.60    0.41
  16   3  -2    1.87    0.35
 -16  -3   2    2.26    0.39
 -16  -3   2    2.43    0.36
  16   3  -2    2.07    0.30
 -16   3   2    2.25    0.37
 -16   3   2    2.27    0.32
  16   3  -2    2.42    0.30
  16  -3  -2    2.49    0.36
 -16  -3   2    2.88    0.40
  16   3  -2    2.43    0.40
  16  -3  -2    2.20    0.35
 -16   3   1   26.82    1.13
  16   3  -1   20.45    1.05
  16   3  -1   25.57    1.24
 -16  -3   1   26.45    1.26
  16  -3  -1   20.23    1.08
 -16   3   1   26.54    1.20
  16  -3  -1   27.33    1.40
  16   3  -1   25.98    0.99
 -16  -3   1   28.83    1.37
  16  -3  -1   26.86    1.35
  16  -3  -1   25.57    1.15
 -16  -3   1   32.30    1.26
  16   3  -1   27.25    1.29
 -16  -3   1   22.80    1.10
 -16   3   1   31.48    1.40
 -16   3   0    1.28    0.30
  16   3   0    0.84    0.25
 -16  -3   0    0.80    0.25
  16   3   0    0.96    0.25
  16  -3   0    1.02    0.29
  16  -3   0    0.55    0.28
 -16  -3   0    0.95    0.23
  16  -3   0    0.95    0.29
 -16  -3   0    0.92    0.25
  16  -3   0    1.00    0.25
  16   3   0    0.65    0.24
 -16   3   0    0.73    0.19
 -16  -3   0    0.80    0.22
 -16   3   0    0.82    0.27
 -16   3  -1   28.96    1.14
  16   3   1   32.29    1.36
  16   3   1   31.94    1.31
  16   3   1   34.16    1.29
 -16   3  -1   41.44    1.57
 -16  -3  -1   30.48    1.35
 -16   3  -1   39.91    1.54
  16  -3   1   33.83    1.56
  16   3   1   38.17    1.38
 -16  -3  -1   33.16    1.43
  16  -3   1   31.97    1.44
  16  -3   1   29.28    1.29
  16  -3   1   33.65    1.40
 -16  -3  -1   28.27    1.27
 -16   3  -1   38.49    1.50
 -16   3  -1   41.90    1.47
 -16   3  -1   40.80    1.40
 -16   3  -2    0.47    0.16
 -16   3  -2    0.73    0.18
  16   3   2    0.46    0.17
 -16  -3  -2    0.26    0.20
  16  -3   2    0.41    0.19
  16  -3   2    0.45    0.18
 -16  -3  -2    0.54    0.20
 -16  -3  -2    0.38    0.18
 -16   3  -2    0.49    0.21
 -16   3  -2    0.40    0.21
  16  -3   2    0.44    0.20
  16   3   2    0.43    0.17
  16   3   2    0.31    0.18
 -16   3  -2    0.71    0.21
 -16  -3  -3   10.18    0.58
  16   3   3    9.44    0.54
  16  -3   3    9.27    0.62
 -16   3  -3   11.33    0.64
 -16  -3  -3    9.47    0.60
  16   3   3   10.92    0.60
 -16   3  -3   10.22    0.58
 -16  -3  -3    9.75    0.61
 -16  -3  -3   11.21    0.65
 -16   3  -3    8.71    0.51
 -16   3  -3   11.32    0.63
  16  -3   3    7.92    0.50
  16  -3   3    8.19    0.54
  16   3   4    0.30    0.10
  16   3   4    0.26    0.11
 -16  -3  -4    0.25    0.12
 -16   3  -4    0.28    0.11
 -16  -3  -4    0.26    0.12
 -16   3  -4    0.21    0.08
 -16   3  -4    0.14    0.11
  16  -3   4    0.18    0.08
  16  -3   4    0.13    0.08
  16   3   4    0.31    0.12
 -16   3  -5    8.44    0.35
  16  -3   5   10.33    0.36
  16  -4  -7    1.55    0.19
 -16  -4   7    2.04    0.16
 -16   4   7    1.76    0.19
 -16   4   7    1.47    0.14
 -16  -4   7    1.42    0.13
  16   4  -7    1.65    0.15
  16   4  -7    1.66    0.14
  16   4  -6    3.11    0.30
 -16   4   6    3.41    0.35
  16   4  -6    3.19    0.31
 -16  -4   6    3.81    0.30
 -16  -4   6    4.61    0.34
  16   4  -6    4.51    0.33
 -16   4   6    3.42    0.31
 -16  -4   6    3.52    0.25
  16  -4  -6    4.06    0.40
  16  -4  -6    3.34    0.34
 -16   4   6    3.80    0.37
 -16   4   6    3.40    0.34
  16   4  -6    3.96    0.25
  16   4  -5    2.32    0.28
  16  -4  -5    2.17    0.34
  16  -4  -5    2.32    0.33
 -16   4   5    2.04    0.27
 -16  -4   5    2.06    0.23
  16   4  -5    2.37    0.28
 -16  -4   5    2.35    0.31
 -16  -4   5    2.52    0.32
  16   4  -5    2.16    0.32
 -16   4   5    2.26    0.32
  16   4  -5    2.02    0.30
 -16   4   5    2.13    0.31
  16  -4  -4    6.15    0.55
  16   4  -4    7.42    0.50
  16  -4  -4    6.21    0.61
  16  -4  -4    6.23    0.58
  16  -4  -4    6.09    0.53
 -16   4   4    5.20    0.43
 -16  -4   4    6.33    0.42
  16   4  -4    7.26    0.49
 -16  -4   4    6.82    0.56
 -16  -4   4    7.40    0.56
  16   4  -4    4.44    0.51
 -16   4   4    6.95    0.59
 -16   4   3    3.00    0.39
  16   4  -3    2.64    0.30
 -16  -4   3    2.53    0.37
  16  -4  -3    2.49    0.44
  16  -4  -3    2.51    0.37
  16  -4  -3    2.16    0.34
 -16  -4   3    3.73    0.44
 -16   4   3    1.94    0.26
 -16  -4   3    2.69    0.38
 -16  -4   3    2.86    0.37
  16   4  -3    3.14    0.32
  16   4  -3    2.35    0.38
 -16   4   3    3.25    0.41
 -16   4   2   13.09    0.79
 -16   4   2   10.61    0.65
  16   4  -2   10.85    0.57
 -16  -4   2   11.59    0.77
  16  -4  -2   12.02    0.91
  16  -4  -2    9.61    0.64
 -16  -4   2   13.76    0.79
  16  -4  -2    9.59    0.68
 -16   4   2    9.28    0.64
 -16  -4   2   10.91    0.74
  16  -4  -2    9.91    0.77
  16   4  -2    9.39    0.69
  16  -4  -2    8.10    0.68
  16   4  -2   10.19    0.74
  16   4  -1    0.06    0.14
  16  -4  -1    0.18    0.17
 -16  -4   1    0.03    0.14
  16  -4  -1   -0.10    0.20
  16  -4  -1    0.06    0.11
 -16  -4   1   -0.08    0.23
  16  -4  -1    0.04    0.13
 -16   4   1    0.08    0.14
 -16   4   1   -0.10    0.20
  16   4  -1    0.10    0.15
  16  -4  -1    0.04    0.15
  16  -4   0   13.38    0.81
 -16   4   0   13.83    0.68
  16   4   0   13.16    0.79
 -16   4   0   19.40    0.95
 -16   4   0   15.26    0.76
  16  -4   0   10.60    0.63
  16  -4   0   12.25    0.82
 -16  -4   0   14.00    0.85
  16  -4   0   13.30    0.88
  16  -4   0   15.76    0.88
 -16  -4   0   16.82    0.84
  16   4   0   16.14    0.79
  16  -4   0   13.09    0.91
 -16  -4   0   14.44    0.81
 -16   4   0   16.13    0.86
  16   4   0   12.86    0.75
 -16   4  -1   11.14    0.65
 -16   4  -1    9.26    0.56
 -16   4  -1    6.76    0.43
  16   4   1    7.31    0.53
  16   4   1    6.72    0.48
  16  -4   1    7.48    0.64
 -16   4  -1    9.23    0.64
 -16   4  -1    9.75    0.64
  16   4   1    8.81    0.56
  16  -4   1    6.73    0.57
 -16  -4  -1    7.46    0.60
  16  -4   1    7.73    0.62
  16  -4   1    8.44    0.61
 -16   4  -1    7.16    0.46
  16   4   1    8.97    0.61
 -16   4  -1    8.50    0.58
 -16  -4  -2   18.87    0.91
  16   4   2   18.19    0.83
  16   4   2   17.23    0.78
 -16   4  -2   20.22    0.90
 -16  -4  -2   21.06    0.96
 -16   4  -2   21.64    0.82
 -16   4  -2   22.34    0.95
 -16   4  -2   17.77    0.76
 -16  -4  -2   17.13    0.82
 -16   4  -2   21.21    0.89
 -16  -4  -2   18.50    0.91
 -16   4  -3    0.05    0.12
 -16  -4  -3    0.10    0.12
  16   4   3    0.09    0.09
  16   4   3    0.01    0.09
 -16  -4  -3    0.11    0.13
  16  -4   3    0.11    0.07
  16  -4   3    0.07    0.09
 -16   4  -3    0.12    0.08
 -16  -4  -3    0.23    0.13
 -16  -4  -3    0.10    0.10
  16   4   3    0.11    0.09
 -16  -4  -4   14.82    0.56
 -16   4  -4   12.87    0.48
 -16  -4  -4   12.66    0.51
 -16   4  -4   12.61    0.48
  16  -4   4    8.99    0.41
  16  -4   4    9.02    0.39
  16   4   4   10.83    0.43
  16  -5  -6   -0.03    0.09
 -16  -5   6   -0.02    0.09
  16  -5  -6   -0.02    0.07
 -16   5   6   -0.03    0.09
  16   5  -6   -0.02    0.09
  16   5  -6    0.00    0.06
  16   5  -5    0.82    0.16
  16   5  -5    0.99    0.17
  16  -5  -5    0.94    0.19
 -16  -5   5    0.99    0.21
  16  -5  -5    0.78    0.20
  16   5  -5    1.08    0.16
 -16   5   5    0.94    0.17
  16   5  -5    0.77    0.17
 -16   5   5    0.84    0.18
  16   5  -5    0.78    0.16
  16   5  -4   -0.09    0.14
  16  -5  -4   -0.03    0.16
 -16  -5   4    0.06    0.07
  16  -5  -4    0.11    0.12
 -16  -5   4   -0.10    0.23
 -16  -5   4   -0.03    0.11
  16   5  -4    0.07    0.10
 -16   5   4    0.02    0.11
  16   5  -4   -0.02    0.11
 -16   5   3   20.44    0.93
  16   5  -3   20.77    0.77
  16  -5  -3   17.58    1.01
  16  -5  -3   17.25    0.87
  16  -5  -3   18.04    0.88
 -16  -5   3   23.42    0.95
 -16   5   3   15.50    0.75
 -16  -5   3   18.06    0.85
  16   5  -3   13.89    0.80
 -16   5   3   20.88    0.99
  16   5  -3   15.35    0.84
 -16   5   2    4.82    0.40
 -16   5   2    5.92    0.50
  16   5  -2    4.68    0.33
 -16  -5   2    3.84    0.38
  16  -5  -2    4.74    0.54
  16  -5  -2    4.08    0.37
  16  -5  -2    4.71    0.44
 -16  -5   2    4.02    0.41
 -16  -5   2    4.18    0.41
 -16   5   2    4.21    0.41
  16   5  -2    3.86    0.40
 -16   5   1    7.94    0.55
 -16   5   1    6.14    0.45
  16   5  -1    5.09    0.45
  16  -5  -1    4.60    0.47
  16   5  -1    7.86    0.50
 -16  -5   1    6.42    0.49
 -16  -5   1    5.75    0.51
 -16  -5   1    5.75    0.48
  16  -5  -1    6.16    0.51
  16  -5  -1    6.03    0.48
  16   5  -1    5.12    0.43
 -16   5   1    6.13    0.47
  16   5   0    1.85    0.23
 -16   5   0    2.52    0.31
  16  -5   0    1.88    0.31
 -16  -5   0    2.36    0.33
 -16   5   0    2.40    0.25
  16   5   0    2.32    0.28
 -16   5   0    2.46    0.28
  16  -5   0    1.99    0.22
  16  -5   0    2.09    0.29
  16  -5   0    2.46    0.33
  16  -5   0    1.88    0.28
  16  -5   0    2.50    0.36
 -16   5   0    2.61    0.29
 -16   5  -1   10.06    0.49
  16   5   1    9.25    0.53
 -16   5  -1   12.83    0.64
 -16  -5  -1    9.55    0.61
  16  -5   1    8.34    0.48
  16  -5   1    8.20    0.50
  16  -5   1    9.87    0.60
 -16  -5  -1   10.44    0.63
 -16   5  -1   10.77    0.57
 -16  -5  -1   10.21    0.63
  16  -5   1    8.95    0.62
 -16   5  -1   10.93    0.58
  16   5   1   10.82    0.51
  16  -5   1    8.35    0.56
  16   5   1    8.48    0.48
 -16   5  -1    8.15    0.43
 -16   5  -2    0.07    0.09
  16  -5   2    0.01    0.07
 -16  -5  -2    0.12    0.12
  16   5   2    0.02    0.08
  16  -5   2    0.11    0.07
 -16   5  -2   -0.01    0.12
 -16   5  -2    0.07    0.07
  16   5   2    0.02    0.09
 -16   5  -2    0.09    0.07
 -16   5  -2    0.01    0.09
  16   5   3   14.99    0.56
 -16   5  -3   15.77    0.54
 -16   5  -3   16.03    0.57
 -16   5  -3   15.80    0.57
 -16  -6   5   -0.05    0.08
  16  -6  -5   -0.03    0.07
  16  -6  -5    0.00    0.06
 -16   6   5   -0.07    0.08
  16   6  -5   -0.02    0.05
  16  -6  -4    2.93    0.26
  16  -6  -4    2.82    0.27
  16   6  -4    3.15    0.21
  16  -6  -4    2.44    0.25
 -16   6   4    3.26    0.26
 -16  -6   3    0.92    0.18
  16  -6  -3    0.79    0.18
  16  -6  -3    0.96    0.18
  16   6  -3    0.72    0.11
 -16   6   3    0.70    0.15
  16  -6  -3    0.67    0.18
 -16   6   3    0.88    0.17
  16   6  -3    0.62    0.14
  16   6  -2    3.23    0.26
  16  -6  -2    2.41    0.31
  16  -6  -2    2.77    0.31
  16  -6  -2    2.77    0.28
 -16  -6   2    2.69    0.27
 -16   6   2    3.00    0.30
 -16   6   2    2.39    0.23
 -16   6   2    3.03    0.33
  16   6  -2    2.10    0.24
 -16  -6   1    3.69    0.36
  16  -6  -1    3.25    0.34
 -16  -6   1    3.57    0.32
 -16  -6   1    4.17    0.32
 -16   6   1    3.57    0.29
  16   6  -1    2.54    0.25
 -16   6   1    4.41    0.36
 -16   6   1    3.63    0.29
 -16   6   0   21.20    0.77
 -16   6   0   17.31    0.67
 -16  -6   0   17.98    0.80
  16  -6   0   14.81    0.69
  16  -6   0   15.39    0.71
 -16  -6   0   16.84    0.71
 -16   6   0   16.73    0.65
 -16  -6   0   16.78    0.71
 -16   6   0   15.25    0.61
  16   6   0   18.18    0.63
  16   6   0   13.29    0.61
 -16   6  -1    0.17    0.08
 -16   6  -1    0.20    0.10
  16  -6   1    0.11    0.06
  16  -6   1    0.10    0.07
 -16  -6  -1    0.13    0.10
 -16   6  -1    0.12    0.09
 -16   6  -1    0.11    0.06
 -16   6  -2    4.46    0.23
 -16  -6  -2    4.82    0.29
  16  -6   2    4.33    0.26
  16  -7  -2    0.02    0.07
 -16   7   1    4.87    0.25
  16  -7  -1    5.78    0.31
  16  -7   0    0.98    0.11
  17   0  -8    0.19    0.06
  17   0  -7   -0.14    0.15
 -17   0   7    0.01    0.08
 -17   0   7   -0.01    0.09
  17   0  -7   -0.01    0.09
 -17   0   7   -0.07    0.09
  17   0  -6   18.97    0.83
 -17   0   6   16.17    0.71
  17   0  -6   16.68    0.74
 -17   0   6   17.08    0.84
 -17   0   6   19.06    0.90
 -17   0   6   17.05    0.79
  17   0  -6   18.52    0.79
  17   0  -5    0.03    0.14
  17   0  -5    0.06    0.13
 -17   0   5   -0.08    0.16
 -17   0   5   -0.08    0.19
 -17   0   5   -0.01    0.14
  17   0  -5   -0.03    0.15
 -17   0   5   -0.08    0.15
  17   0  -4   14.69    0.84
  17   0  -4   11.76    0.68
 -17   0   4   10.60    0.62
 -17   0   4   13.01    0.90
 -17   0   4   10.60    0.69
 -17   0   4   12.37    0.82
  17   0  -4   14.63    0.80
  17   0  -4    8.84    0.73
 -17   0   4   13.16    0.82
  17   0  -4   11.46    0.67
  17   0  -3   -0.03    0.19
  17   0  -3   -0.01    0.20
  17   0  -3    0.21    0.16
  17   0  -3    0.13    0.18
 -17   0   3    0.12    0.14
 -17   0   3    0.03    0.20
 -17   0   3    0.07    0.16
 -17   0   3    0.16    0.19
 -17   0   3    0.04    0.15
  17   0  -3   -0.03    0.19
  17   0  -3   -0.05    0.16
  17   0  -3   -0.05    0.15
 -17   0   3    0.05    0.21
 -17   0   3   -0.03    0.15
  17   0  -3   -0.03    0.14
  17   0  -2   21.41    1.17
  17   0  -2   21.80    1.12
 -17   0   2   25.00    1.14
  17   0  -2   20.95    0.97
 -17   0   2   20.93    0.90
 -17   0   2   24.57    1.24
 -17   0   2   24.81    1.19
 -17   0   2   25.36    1.18
  17   0  -2   27.51    1.23
  17   0  -2   18.92    0.90
 -17   0   2   28.07    1.29
  17   0  -2   24.13    1.23
  17   0  -2   22.00    1.11
  17   0  -1   -0.02    0.23
 -17   0   1    0.28    0.17
  17   0  -1    0.04    0.15
  17   0  -1    0.23    0.18
 -17   0   1    0.02    0.19
 -17   0   1    0.22    0.20
  17   0  -1   -0.05    0.15
 -17   0   1    0.05    0.19
  17   0  -1   -0.04    0.22
  17   0   0   67.78    2.21
  17   0   0   54.82    1.91
  17   0   0   58.92    2.01
 -17   0   0   66.79    2.13
 -17   0   0   60.56    1.91
 -17   0   0   62.17    2.15
 -17   0   0   66.76    2.19
  17   0   0   61.02    2.05
 -17   0   0   62.20    1.93
 -17   0   0   73.47    2.33
  17   0   0   63.32    2.11
  17   0   1    0.01    0.17
 -17   0  -1    0.08    0.18
  17   0   1   -0.12    0.20
  17   0   1   -0.08    0.19
 -17   0  -1   -0.04    0.19
 -17   0  -1    0.09    0.14
 -17   0  -1   -0.03    0.19
  17   0   1   -0.07    0.16
  17   0   2   20.61    0.99
 -17   0  -2   20.20    0.92
  17   0   2   21.26    0.99
 -17   0  -2   21.72    1.03
 -17   0  -2   19.10    0.86
 -17   0  -2   21.47    0.96
 -17   0  -3   -0.03    0.10
 -17   0  -3    0.09    0.12
  17   0   3   -0.06    0.14
  17   0   3   -0.02    0.11
 -17   0  -4   11.77    0.58
  17   0   4   10.94    0.54
 -17   0  -5    0.00    0.04
  17   0   5    0.01    0.04
 -17   0  -5   -0.02    0.05
 -17   1   7    3.12    0.27
 -17  -1   7    3.39    0.28
 -17   1   7    3.35    0.27
  17   1  -7    2.96    0.29
  17   1  -7    3.61    0.29
 -17  -1   7    3.22    0.26
  17  -1  -7    3.67    0.31
  17   1  -7    3.59    0.28
  17   1  -7    2.65    0.22
  17   1  -6    0.13    0.13
 -17  -1   6    0.25    0.12
 -17   1   6    0.35    0.18
 -17  -1   6    0.26    0.15
 -17   1   6    0.10    0.11
 -17  -1   6    0.37    0.15
 -17   1   6    0.26    0.16
  17   1  -6    0.31    0.16
  17  -1  -6    0.31    0.14
  17   1  -6    0.30    0.14
 -17   1   6    0.25    0.10
 -17  -1   6    0.15    0.14
 -17   1   6    0.17    0.13
 -17  -1   6    0.20    0.13
  17  -1  -6    0.21    0.16
  17   1  -6    0.47    0.16
  17  -1  -5    5.01    0.43
  17  -1  -5    5.55    0.48
 -17   1   5    4.89    0.35
  17   1  -5    5.36    0.43
 -17  -1   5    4.93    0.43
 -17  -1   5    5.09    0.48
 -17   1   5    5.33    0.56
 -17  -1   5    5.37    0.48
 -17   1   5    4.53    0.42
 -17  -1   5    5.71    0.53
 -17   1   5    4.86    0.48
  17   1  -5    4.82    0.38
  17  -1  -5    5.01    0.44
 -17  -1   5    3.60    0.43
  17   1  -4    3.47    0.46
  17  -1  -4    3.43    0.48
  17  -1  -4    5.46    0.46
  17   1  -4    5.38    0.45
  17   1  -4    4.47    0.54
  17  -1  -4    5.58    0.50
 -17   1   4    4.07    0.34
  17   1  -4    4.79    0.41
 -17  -1   4    5.51    0.47
 -17  -1   4    5.72    0.56
 -17   1   4    5.37    0.57
 -17  -1   4    5.53    0.51
 -17   1   4    4.57    0.43
 -17  -1   4    5.73    0.57
 -17   1   4    5.06    0.51
 -17  -1   4    4.74    0.38
  17  -1  -4    2.92    0.40
 -17   1   4    4.82    0.49
 -17  -1   4    5.13    0.45
  17  -1  -4    5.28    0.46
  17   1  -4    4.97    0.40
  17   1  -3   32.54    1.48
  17  -1  -3   34.00    1.55
  17  -1  -3   42.75    1.57
  17  -1  -3   31.48    1.27
  17   1  -3   35.84    1.29
  17   1  -3   38.81    1.64
 -17  -1   3   44.45    1.67
  17  -1  -3   41.85    1.55
  17  -1  -3   33.83    1.34
  17   1  -3   36.28    1.32
 -17  -1   3   37.76    1.38
  17  -1  -3   38.49    1.49
 -17  -1   3   42.74    1.70
 -17   1   3   42.29    1.67
 -17  -1   3   40.68    1.54
 -17   1   3   34.61    1.36
 -17   1   3   40.77    1.56
 -17  -1   3   38.64    1.26
  17  -1  -3   32.19    1.43
  17   1  -3   27.09    1.22
 -17   1   3   38.00    1.51
 -17  -1   3   40.28    1.51
  17  -1  -3   38.35    1.40
  17  -1  -2    2.10    0.40
  17   1  -2    1.70    0.34
 -17   1   2    2.49    0.37
  17  -1  -2    2.75    0.40
  17  -1  -2    1.60    0.26
  17   1  -2    1.88    0.27
  17   1  -2    2.36    0.39
 -17  -1   2    2.01    0.27
  17   1  -2    2.07    0.31
  17  -1  -2    1.79    0.33
  17  -1  -2    2.24    0.38
 -17   1   2    2.33    0.40
 -17   1   2    3.20    0.41
 -17  -1   2    2.45    0.33
 -17  -1   2    2.55    0.38
 -17   1   2    2.41    0.42
  17  -1  -2    2.51    0.33
 -17  -1   2    2.61    0.41
 -17   1   2    2.09    0.30
  17  -1  -2    1.91    0.30
  17  -1  -2    2.50    0.38
  17   1  -2    2.59    0.36
  17   1  -2    2.47    0.31
 -17  -1   2    2.18    0.31
 -17   1   1   49.32    1.72
  17  -1  -1   44.11    1.69
  17   1  -1   34.18    1.31
  17  -1  -1   42.31    1.53
 -17  -1   1   47.21    1.68
  17  -1  -1   36.23    1.46
  17   1  -1   40.51    1.46
  17   1  -1   44.57    1.58
 -17  -1   1   42.62    1.49
 -17  -1   1   43.73    1.70
 -17   1   1   48.35    1.77
  17  -1  -1   49.58    1.86
 -17  -1   1   42.79    1.59
 -17  -1   1   39.26    1.35
  17   1  -1   48.51    1.79
 -17  -1   1   47.75    1.74
  17   1   0    0.23    0.19
  17  -1   0    0.67    0.23
  17  -1   0    0.30    0.17
 -17   1   0    0.56    0.22
  17  -1   0    0.20    0.21
 -17  -1   0    0.10    0.17
 -17   1   0    0.38    0.24
  17  -1   0    0.09    0.17
 -17  -1   0    0.20    0.15
 -17  -1   0    0.45    0.19
  17  -1   0    0.16    0.17
  17   1   0    0.25    0.15
  17  -1   0    0.39    0.21
  17   1   0    0.25    0.19
  17   1   0    0.29    0.22
 -17  -1   0    0.40    0.20
 -17   1   0    0.44    0.25
  17  -1   1   31.25    1.33
  17   1   1   33.99    1.32
 -17  -1  -1   37.47    1.47
 -17   1  -1   37.13    1.35
  17  -1   1   35.18    1.38
  17  -1   1   34.20    1.37
 -17  -1  -1   32.29    1.34
  17   1   1   36.25    1.42
  17   1   1   31.72    1.32
  17   1   1   34.12    1.34
 -17  -1  -1   32.24    1.24
 -17   1  -1   39.94    1.51
  17   1   1   35.70    1.38
 -17   1  -1   38.49    1.40
 -17  -1  -1   34.17    1.42
 -17   1  -1   39.32    1.53
  17   1   2    0.85    0.21
 -17   1  -2    0.76    0.24
  17  -1   2    0.67    0.21
 -17  -1  -2    0.80    0.21
  17  -1   2    0.86    0.24
  17   1   2    0.76    0.22
 -17   1  -2    0.89    0.24
 -17   1  -2    1.02    0.24
 -17   1  -2    0.77    0.23
  17   1   2    0.74    0.21
 -17  -1  -2    0.73    0.21
  17  -1   2    0.89    0.22
  17   1   3   20.39    0.83
  17  -1   3   20.82    0.91
  17   1   3   19.75    0.80
 -17  -1  -3   21.82    0.85
  17   1   3   21.90    0.90
 -17  -1  -3   21.97    0.81
  17  -1   3   20.63    0.90
  17   1   3   21.55    0.90
 -17  -1  -3   19.80    0.87
 -17   1  -3   22.56    0.92
 -17   1  -3   23.09    0.89
 -17  -1  -4    1.48    0.20
 -17   1  -4    1.35    0.19
  17   1   4    0.74    0.12
  17  -1   4    0.96    0.14
  17   1   4    1.33    0.19
  17   1   4    0.94    0.14
 -17  -1  -4    1.16    0.15
  17  -1   5    2.86    0.17
  17   1   5    2.51    0.16
  17  -2  -7    1.57    0.23
 -17   2   7    1.40    0.19
 -17  -2   7    1.35    0.16
 -17   2   7    1.49    0.16
 -17   2   7    1.60    0.20
  17   2  -7    1.46    0.16
  17   2  -7    1.62    0.17
 -17  -2   7    1.71    0.19
 -17  -2   6    1.82    0.27
 -17   2   6    2.32    0.30
  17   2  -6    2.13    0.30
  17  -2  -6    2.44    0.26
 -17  -2   6    2.68    0.29
  17   2  -6    2.89    0.28
 -17  -2   6    2.67    0.29
 -17   2   6    2.18    0.25
 -17   2   6    1.95    0.27
  17   2  -6    3.15    0.29
  17   2  -6    2.59    0.25
  17  -2  -6    2.92    0.33
 -17   2   6    2.18    0.28
 -17  -2   5    0.26    0.14
 -17  -2   5    0.04    0.13
 -17   2   5    0.11    0.11
 -17   2   5    0.07    0.14
 -17   2   5    0.42    0.17
  17  -2  -5    0.34    0.16
  17   2  -5    0.13    0.14
 -17  -2   5    0.01    0.16
  17  -2  -5    0.20    0.18
  17   2  -5    0.17    0.12
 -17   2   5    0.54    0.17
 -17  -2   4   13.20    0.86
 -17  -2   4   19.57    1.03
  17  -2  -4   14.83    0.80
  17  -2  -4   16.01    0.84
 -17  -2   4   16.81    0.86
  17   2  -4   16.18    0.77
 -17  -2   4   15.91    0.89
 -17  -2   4   17.54    0.89
 -17   2   4   13.78    0.73
 -17   2   4   14.29    0.81
  17   2  -4   16.19    0.76
  17  -2  -4   16.44    0.84
  17   2  -4   16.37    0.71
 -17   2   4   16.39    0.92
 -17  -2   3    0.69    0.21
  17   2  -3    0.26    0.19
  17  -2  -3    0.32    0.20
  17  -2  -3    0.57    0.20
  17   2  -3    0.44    0.17
 -17  -2   3    0.31    0.22
  17   2  -3    0.51    0.18
  17  -2  -3    0.53    0.20
 -17  -2   3    0.39    0.20
 -17  -2   3    0.60    0.23
 -17   2   3    0.43    0.23
 -17   2   3    0.35    0.18
 -17  -2   3    0.48    0.20
 -17   2   3    0.76    0.22
  17  -2  -3    0.33    0.20
  17   2  -3    0.74    0.23
  17  -2  -3    0.52    0.20
  17   2  -2   32.20    1.41
  17  -2  -2   34.78    1.53
  17  -2  -2   41.73    1.62
  17   2  -2   36.67    1.28
  17   2  -2   43.67    1.71
 -17  -2   2   45.17    1.67
  17  -2  -2   33.41    1.38
  17  -2  -2   39.36    1.56
  17   2  -2   39.87    1.38
 -17  -2   2   41.20    1.47
 -17  -2   2   39.70    1.61
 -17   2   2   41.72    1.61
 -17   2   2   38.94    1.45
  17  -2  -2   41.13    1.62
 -17  -2   2   41.30    1.38
  17   2  -2   43.37    1.68
  17  -2  -2   37.59    1.55
 -17   2   2   45.58    1.63
 -17  -2   2   37.95    1.44
  17  -2  -2   41.24    1.48
 -17   2   1    3.43    0.42
  17  -2  -1    3.12    0.43
  17   2  -1    2.70    0.29
  17  -2  -1    3.12    0.42
  17   2  -1    2.99    0.41
 -17  -2   1    3.14    0.42
  17  -2  -1    2.37    0.34
  17  -2  -1    3.09    0.41
  17   2  -1    2.84    0.32
  17   2  -1    3.57    0.40
 -17   2   1    2.87    0.39
  17  -2  -1    3.23    0.45
 -17  -2   1    2.54    0.33
  17  -2  -1    2.73    0.39
 -17  -2   1    2.63    0.36
 -17   2   1    3.33    0.46
  17   2   0   20.97    0.97
 -17  -2   0   21.29    1.09
  17  -2   0   19.98    1.05
  17  -2   0   17.32    0.89
  17   2   0   19.84    1.01
  17   2   0   20.57    0.97
 -17  -2   0   21.14    1.01
 -17   2   0   20.20    0.95
 -17   2   0   22.84    1.12
  17  -2   0   20.08    1.11
  17  -2   0   19.50    0.97
 -17  -2   0   19.14    0.86
 -17  -2   0   19.05    0.97
 -17   2   0   23.33    1.15
 -17   2   0   24.80    1.08
 -17   2   0   20.53    0.95
 -17   2  -1    2.35    0.30
  17   2   1    2.15    0.31
 -17  -2  -1    2.63    0.37
  17  -2   1    2.20    0.33
  17  -2   1    2.14    0.31
  17   2   1    2.01    0.32
  17   2   1    2.26    0.32
  17   2   1    2.35    0.32
  17  -2   1    2.37    0.37
 -17   2  -1    2.80    0.39
  17  -2   1    2.30    0.30
  17   2   1    2.26    0.34
 -17   2  -1    2.68    0.37
 -17  -2  -1    2.06    0.31
 -17   2  -1    2.70    0.40
  17   2   2   34.31    1.23
 -17  -2  -2   36.02    1.32
  17  -2   2   32.09    1.19
  17  -2   2   32.48    1.25
  17   2   2   31.40    1.18
  17  -2   2   33.64    1.34
 -17  -2  -2   33.73    1.31
 -17   2  -2   36.78    1.34
  17  -2   2   31.50    1.29
 -17  -2  -2   34.51    1.31
  17   2   2   32.67    1.22
 -17  -2  -2   31.86    1.24
 -17   2  -2   38.49    1.36
 -17   2  -2   39.87    1.37
  17   2   3    0.01    0.09
 -17   2  -3    0.01    0.09
  17  -2   3    0.06    0.10
 -17  -2  -3    0.09    0.10
 -17  -2  -3    0.10    0.12
  17   2   3    0.08    0.11
 -17  -2  -3    0.06    0.11
 -17   2  -3   -0.03    0.14
 -17   2  -3   -0.08    0.12
  17  -2   3    0.07    0.10
  17   2   3    0.08    0.12
 -17   2  -4    8.91    0.42
 -17  -2  -4    8.85    0.37
  17  -2   4    6.47    0.34
  17  -2   4    6.70    0.36
  17   2   4    9.07    0.45
  17   2   4    7.93    0.39
 -17   2  -5   -0.01    0.03
 -17  -2  -5    0.03    0.04
  17  -3  -7    2.65    0.24
 -17   3   7    2.37    0.21
 -17   3   7    2.20    0.19
 -17  -3   7    1.94    0.15
  17   3  -7    2.59    0.18
  17   3  -7    2.33    0.16
  17  -3  -6    1.03    0.21
  17  -3  -6    0.61    0.13
 -17   3   6    0.89    0.19
 -17   3   6    0.80    0.17
 -17  -3   6    0.90    0.18
  17   3  -6    0.98    0.17
 -17  -3   6    0.87    0.18
  17   3  -6    0.86    0.13
  17   3  -6    0.79    0.18
 -17  -3   5   12.58    0.77
 -17   3   5   15.93    0.84
 -17  -3   5   18.92    0.90
  17  -3  -5   14.34    0.72
 -17  -3   5   18.97    0.82
  17   3  -5   17.49    0.71
 -17   3   5   14.32    0.71
  17   3  -5   16.99    0.70
  17  -3  -5   16.95    0.87
  17  -3  -5   13.10    0.67
  17   3  -5   15.68    0.83
 -17   3   5   16.43    0.84
  17   3  -5   16.41    0.62
  17  -3  -5   17.82    0.84
 -17  -3   4    0.35    0.16
  17   3  -4    0.23    0.19
  17  -3  -4    0.36    0.17
  17   3  -4    0.28    0.14
 -17  -3   4    0.37    0.18
 -17   3   4    0.23    0.15
  17  -3  -4    0.45    0.20
  17   3  -4    0.23    0.15
  17  -3  -4    0.17    0.13
  17   3  -4    0.32    0.18
  17  -3  -4    0.32    0.19
  17   3  -3    4.12    0.40
 -17   3   3    6.65    0.55
  17   3  -3    5.80    0.56
 -17  -3   3    7.34    0.59
  17  -3  -3    5.95    0.51
 -17  -3   3    7.40    0.54
  17   3  -3    6.81    0.44
 -17   3   3    6.01    0.53
 -17   3   3    5.99    0.46
  17   3  -3    6.00    0.41
  17  -3  -3    8.30    0.70
  17  -3  -3    5.62    0.44
 -17  -3   3    9.81    0.59
  17  -3  -3    4.72    0.48
 -17   3   3    7.96    0.61
  17   3  -3    6.52    0.56
  17  -3  -3    6.86    0.53
  17   3  -2    0.75    0.21
  17   3  -2    1.14    0.28
 -17  -3   2    1.50    0.29
  17   3  -2    1.33    0.23
 -17   3   2    1.09    0.25
  17   3  -2    1.21    0.20
  17  -3  -2    1.50    0.32
 -17  -3   2    1.31    0.28
  17   3  -2    1.22    0.29
  17  -3  -2    1.05    0.26
 -17   3   2    1.43    0.29
 -17   3   2    1.07    0.28
  17   3  -1   32.14    1.32
 -17   3   1   53.05    1.72
 -17   3   1   38.77    1.41
  17   3  -1   40.97    1.55
  17   3  -1   50.49    1.60
 -17  -3   1   45.24    1.59
 -17   3   1   40.98    1.46
  17  -3  -1   41.41    1.64
  17   3  -1   36.92    1.25
 -17  -3   1   44.94    1.67
  17  -3  -1   43.16    1.67
 -17  -3   1   47.35    1.51
  17   3  -1   42.50    1.58
 -17   3   1   48.59    1.68
 -17   3   0    0.07    0.15
  17   3   0   -0.08    0.18
 -17  -3   0   -0.01    0.20
  17   3   0    0.24    0.16
  17  -3   0    0.10    0.16
  17  -3   0   -0.06    0.19
 -17  -3   0    0.02    0.10
  17  -3   0   -0.03    0.17
  17  -3   0    0.10    0.14
 -17  -3   0    0.17    0.18
  17   3   0    0.02    0.18
  17  -3   0    0.15    0.17
 -17  -3   0   -0.04    0.13
 -17   3   0    0.15    0.17
 -17   3  -1   33.94    1.17
  17   3   1   31.82    1.22
  17   3   1   33.72    1.20
 -17  -3  -1   31.25    1.25
  17  -3   1   30.19    1.25
  17  -3   1   30.73    1.19
 -17  -3  -1   27.18    1.15
 -17   3  -1   36.04    1.33
 -17  -3  -1   31.22    1.27
  17   3   1   30.15    1.12
 -17   3  -1   37.10    1.35
 -17   3  -1   38.71    1.37
 -17  -3  -1   25.63    1.09
 -17   3  -1   34.91    1.29
  17   3   1   31.15    1.21
 -17  -3  -2    0.18    0.13
  17   3   2    0.05    0.11
  17  -3   2    0.10    0.08
  17  -3   2    0.04    0.10
 -17  -3  -2    0.15    0.15
 -17  -3  -2    0.11    0.13
 -17  -3  -2    0.10    0.11
 -17   3  -2    0.04    0.13
 -17   3  -2    0.06    0.15
  17  -3   2    0.03    0.12
  17   3   2    0.17    0.11
  17   3   2    0.06    0.12
 -17   3  -2    0.02    0.11
 -17   3  -3    4.97    0.31
 -17  -3  -3    6.34    0.37
  17   3   3    5.75    0.37
  17   3   3    5.54    0.35
 -17  -3  -3    7.21    0.43
 -17   3  -3    7.32    0.40
  17  -3   3    6.09    0.41
  17   3   3    7.18    0.40
 -17  -3  -3    6.28    0.40
 -17  -3  -3    6.50    0.41
  17   3   3    5.95    0.37
  17  -3   3    4.51    0.31
  17  -3   3    5.12    0.35
 -17  -3  -4    0.09    0.08
 -17  -3  -4    0.05    0.06
  17  -3   4    0.02    0.04
  17  -3   4    0.02    0.04
  17   3   4    0.00    0.05
 -17   3  -4    0.10    0.06
  17  -4  -6    4.10    0.32
  17  -4  -6    2.82    0.21
 -17  -4   6    4.77    0.27
 -17   4   6    3.68    0.28
 -17   4   6    3.18    0.22
 -17  -4   6    3.83    0.25
  17   4  -6    3.89    0.24
  17   4  -6    3.75    0.24
  17   4  -5    2.49    0.23
  17  -4  -5    2.30    0.30
  17  -4  -5    1.93    0.23
 -17  -4   5    3.30    0.30
 -17   4   5    2.06    0.21
 -17  -4   5    3.01    0.29
 -17  -4   5    2.77    0.27
  17   4  -5    2.71    0.24
 -17   4   5    2.42    0.28
 -17   4   5    2.53    0.29
  17   4  -5    1.94    0.24
 -17   4   5    2.51    0.28
  17   4  -4   10.67    0.51
  17  -4  -4   10.52    0.68
  17  -4  -4   10.91    0.65
  17  -4  -4    8.39    0.53
 -17  -4   4   13.68    0.66
 -17   4   4    9.36    0.57
 -17   4   4    8.32    0.46
 -17  -4   4   11.23    0.64
  17   4  -4   10.77    0.51
 -17   4   4   11.01    0.66
  17   4  -3    1.85    0.22
 -17  -4   3    2.09    0.29
  17  -4  -3    2.01    0.35
  17  -4  -3    1.76    0.27
 -17  -4   3    2.66    0.33
  17  -4  -3    1.66    0.25
 -17   4   3    1.70    0.25
 -17  -4   3    2.63    0.34
  17   4  -3    2.06    0.23
 -17   4   3    2.13    0.31
  17   4  -3    1.78    0.29
 -17   4   2   23.21    0.99
  17   4  -2   18.09    0.91
  17  -4  -2   18.25    0.92
 -17   4   2   17.38    0.80
  17  -4  -2   18.07    0.82
 -17  -4   2   24.62    0.96
  17   4  -2   17.78    0.89
  17  -4  -2   16.79    0.88
 -17   4   2   23.47    1.04
 -17   4   2   21.16    0.96
  17   4  -2   19.95    0.75
 -17  -4   2   21.27    0.96
 -17   4   1    0.80    0.19
  17   4  -1    0.48    0.18
  17   4  -1    0.43    0.16
  17  -4  -1    0.54    0.20
  17   4  -1    0.63    0.19
 -17  -4   1    0.64    0.20
  17  -4  -1    0.69    0.22
  17  -4  -1    0.63    0.17
 -17  -4   1    0.52    0.22
  17  -4  -1    0.61    0.20
  17   4  -1    0.46    0.17
  17  -4  -1    0.28    0.16
 -17   4   1    0.64    0.21
 -17   4   0   24.07    0.97
 -17   4   0   20.23    0.83
  17   4   0   19.34    0.86
 -17   4   0   22.94    0.97
  17   4   0   22.18    0.86
  17  -4   0   20.70    1.01
 -17  -4   0   20.74    0.97
  17  -4   0   16.60    0.87
 -17  -4   0   19.97    0.93
  17  -4   0   20.50    0.98
  17  -4   0   20.63    0.93
 -17  -4   0   22.73    0.91
  17  -4   0   18.45    0.87
  17   4   0   20.51    0.91
 -17   4   0   21.39    0.91
  17   4   1    0.99    0.20
 -17   4  -1    1.15    0.23
  17  -4   1    1.26    0.24
 -17   4  -1    1.13    0.22
  17   4   1    1.28    0.22
 -17   4  -1    1.19    0.19
  17  -4   1    0.87    0.15
 -17  -4  -1    1.04    0.22
  17  -4   1    1.03    0.17
  17  -4   1    0.81    0.19
  17   4   1    1.21    0.20
  17  -4   1    1.15    0.22
  17  -4   1    0.80    0.18
 -17   4  -1    1.17    0.20
 -17  -4  -2   15.06    0.68
  17   4   2   14.43    0.64
 -17  -4  -2   16.84    0.72
 -17   4  -2   14.91    0.62
 -17  -4  -2   14.16    0.67
 -17   4  -2   15.51    0.66
 -17   4  -2   16.27    0.69
 -17   4  -2   11.76    0.51
  17   4   2   13.83    0.62
 -17  -4  -3    0.99    0.14
 -17   4  -3    0.83    0.13
  17  -4   3    0.74    0.12
  17   4   3    0.94    0.15
 -17   4  -3    0.83    0.14
  17   4   3    0.86    0.13
 -17  -4  -3    0.96    0.16
  17  -5  -5    1.96    0.22
  17  -5  -5    1.97    0.20
 -17  -5   5    2.43    0.21
  17  -5  -5    1.76    0.17
 -17   5   5    1.88    0.18
  17   5  -5    2.20    0.17
  17   5  -4    0.26    0.09
  17   5  -4    0.29    0.10
  17  -5  -4    0.21    0.11
  17  -5  -4    0.26    0.13
 -17  -5   4    0.31    0.14
  17  -5  -4    0.27    0.12
 -17   5   4    0.22    0.09
 -17  -5   4    0.31    0.11
  17   5  -4    0.27    0.10
 -17   5   4    0.35    0.12
  17   5  -4    0.27    0.11
 -17   5   3   22.29    0.90
  17   5  -3   17.11    0.77
 -17   5   3   22.30    0.86
  17   5  -3   19.36    0.65
  17  -5  -3   21.21    0.92
  17  -5  -3   18.81    0.76
  17  -5  -3   17.69    0.74
 -17  -5   3   25.23    0.85
 -17   5   3   15.66    0.64
 -17  -5   3   19.89    0.80
  17   5  -3   15.32    0.73
 -17   5   3   20.51    0.81
  17  -5  -2    2.62    0.34
  17   5  -2    2.03    0.25
  17   5  -2    3.34    0.30
 -17  -5   2    2.28    0.27
 -17  -5   2    2.63    1.88
  17  -5  -2    2.20    0.28
  17  -5  -2    2.29    0.25
 -17   5   2    2.46    0.27
 -17   5   2    3.22    0.33
 -17   5   1    9.97    0.51
 -17   5   1   11.06    0.58
 -17  -5   1    8.14    0.49
  17   5  -1    8.27    0.49
  17   5  -1   10.03    0.48
 -17  -5   1    9.18    0.54
  17  -5  -1    9.63    0.56
 -17  -5   1   10.79    2.26
  17   5  -1    8.23    0.47
 -17   5   1    9.43    0.50
  17   5   0    0.09    0.09
 -17   5   0    0.15    0.10
  17   5   0    0.08    0.11
  17  -5   0    0.07    0.12
  17  -5   0    0.09    0.08
  17  -5   0    0.10    0.10
  17  -5   0    0.12    0.12
 -17  -5   0    0.13    0.12
 -17   5   0    0.14    0.11
 -17   5   0    0.12    0.12
  17  -5   0    0.09    0.10
  17   5   0    0.01    0.09
 -17   5   0    0.18    0.09
 -17   5  -1   10.91    0.50
 -17   5  -1   10.72    0.48
 -17  -5  -1   10.76    0.54
 -17  -5  -1   10.56    0.54
  17  -5   1    8.31    0.40
  17  -5   1   10.85    0.52
 -17  -5  -1   11.24    0.56
  17   5   1    9.71    0.48
 -17   5  -1   12.07    0.54
  17  -5   1    8.83    0.47
 -17   5  -1   11.45    0.51
  17  -5   2    0.38    0.09
 -17   5  -2    0.38    0.11
  17   5   2    0.41    0.09
 -17  -5  -2    0.46    0.12
 -17   5  -3    7.95    0.28
  17  -5   3    7.34    0.29
  17   6  -4    2.15    0.15
 -17  -6   3    0.63    0.12
  17  -6  -3    0.53    0.11
  17   6  -3    0.51    0.09
  17  -6  -3    0.50    0.12
 -17   6   3    0.43    0.08
 -17   6   2    4.95    0.28
  17  -6  -2    4.82    0.34
 -17  -6   1    1.03    0.16
  17  -6  -1    0.99    0.16
  17  -6  -1    1.01    0.16
 -17   6   1    1.20    0.15
 -17   6   1    1.03    0.13
  17   6  -1    1.39    0.15
  17  -6   0   13.12    0.50
 -17  -6   0   14.54    0.54
 -17   6   0   17.43    0.57
 -17   6   0   13.20    0.46
 -17   6   0   12.37    0.45
 -17  -6   0   16.79    0.62
 -17  -6  -1    0.27    0.07
  17  -6   1    0.23    0.05
 -17   6  -1    0.36    0.08
  18   0  -7    0.01    0.09
 -18   0   7    0.00    0.07
  18   0  -7   -0.02    0.07
 -18   0   7   -0.02    0.06
 -18   0   6   21.46    0.82
 -18   0   6   20.39    0.76
 -18   0   6   23.76    0.88
  18   0  -6   22.94    0.83
 -18   0   6   18.89    0.66
  18   0  -6   18.89    0.73
 -18   0   6   16.36    0.79
  18   0  -6   22.21    0.79
 -18   0   5   -0.04    0.15
 -18   0   5    0.04    0.11
  18   0  -5   -0.02    0.12
 -18   0   5   -0.01    0.09
  18   0  -5    0.05    0.12
 -18   0   5    0.02    0.08
  18   0  -5    0.01    0.13
 -18   0   4   19.55    0.88
 -18   0   4   25.01    1.05
 -18   0   4   22.57    0.97
  18   0  -4   28.17    1.08
  18   0  -4   20.60    0.88
 -18   0   4   20.04    0.79
  18   0  -4   25.80    1.00
  18   0  -4   19.95    0.87
  18   0  -4   17.10    0.93
 -18   0   4   26.34    1.05
  18   0  -4   23.20    0.89
  18   0  -3    0.07    0.17
 -18   0   3    0.16    0.19
  18   0  -3    0.10    0.17
 -18   0   3    0.14    0.17
 -18   0   3    0.05    0.14
 -18   0   3   -0.04    0.16
  18   0  -3    0.04    0.15
  18   0  -3   -0.03    0.17
 -18   0   3    0.13    0.10
  18   0  -3    0.01    0.18
  18   0  -3   -0.03    0.17
  18   0  -3    0.01    0.13
 -18   0   3    0.07    0.16
  18   0  -3    0.04    0.13
  18   0  -2   17.39    0.94
 -18   0   2   19.70    0.88
  18   0  -2   17.67    0.83
  18   0  -2   22.36    1.02
  18   0  -2   15.05    0.73
 -18   0   2   22.88    1.07
 -18   0   2   21.48    1.05
  18   0  -2   23.05    1.07
 -18   0   2   21.29    0.97
  18   0  -2   17.05    0.87
 -18   0   1    0.01    0.17
  18   0  -1   -0.05    0.17
 -18   0   1   -0.07    0.17
  18   0  -1   -0.16    0.21
 -18   0   1    0.01    0.17
 -18   0   1    0.05    0.13
  18   0  -1    0.02    0.14
  18   0  -1   -0.05    0.17
 -18   0   1    0.01    0.20
  18   0   0   51.35    1.74
 -18   0   0   49.88    1.68
  18   0   0   45.22    1.57
 -18   0   0   51.47    1.71
  18   0   0   47.83    1.60
  18   0   0   40.02    1.43
  18   0   0   40.79    1.51
 -18   0   0   48.81    1.59
 -18   0   0   39.51    1.35
  18   0   0   47.01    1.63
 -18   0   0   54.50    1.79
  18   0   1   -0.09    0.17
 -18   0  -1   -0.03    0.14
  18   0   1   -0.06    0.13
  18   0   1   -0.12    0.16
 -18   0  -1    0.03    0.12
 -18   0  -1   -0.10    0.15
  18   0   1   -0.10    0.15
 -18   0  -1   -0.03    0.10
 -18   0  -2    4.05    0.33
  18   0   2    4.08    0.38
 -18   0  -2    4.43    0.38
 -18   0  -2    4.25    0.31
 -18   0  -2    3.94    0.31
  18   0   2    4.68    0.38
  18   0   3   -0.02    0.09
 -18   0  -3   -0.02    0.10
  18   0   3   -0.01    0.06
 -18   0  -3    0.01    0.08
  18   0   3   -0.03    0.08
 -18   0  -4    0.91    0.12
 -18   0  -4    1.39    0.15
  18   0   4    0.72    0.08
  18   0   4    1.17    0.13
  18  -1  -7    6.53    0.33
  18   1  -7    6.05    0.29
  18   1  -7    6.46    0.30
 -18  -1   7    5.70    0.25
  18   1  -6    0.07    0.10
  18   1  -6    0.06    0.10
 -18   1   6    0.08    0.12
 -18  -1   6    0.13    0.10
 -18   1   6    0.11    0.09
 -18   1   6    0.11    0.11
 -18  -1   6   -0.01    0.12
  18  -1  -6    0.11    0.10
 -18  -1   6    0.07    0.09
  18  -1  -6    0.05    0.12
  18   1  -6   -0.02    0.12
 -18   1   6    0.04    0.07
 -18  -1   6   -0.02    0.09
 -18  -1   5   15.20    0.75
 -18  -1   5   15.42    0.72
 -18   1   5   13.05    0.64
 -18  -1   5   16.66    0.79
 -18   1   5   14.93    0.73
  18  -1  -5   15.25    0.73
  18   1  -5   14.23    0.65
 -18  -1   5   13.55    0.62
 -18   1   5   16.54    0.76
  18  -1  -5   15.65    0.72
  18   1  -5   14.17    0.62
  18   1  -4    1.23    0.26
  18  -1  -4    1.41    0.29
  18   1  -4    2.71    0.33
  18   1  -4    2.05    0.27
 -18  -1   4    2.35    0.33
 -18   1   4    1.96    0.25
  18  -1  -4    2.52    0.31
  18   1  -4    2.87    0.35
  18   1  -4    2.35    0.28
 -18  -1   4    2.10    0.26
 -18  -1   4    2.77    0.36
 -18   1   4    2.50    0.36
 -18   1   4    2.28    0.30
 -18  -1   4    1.47    0.26
 -18   1   4    2.15    0.30
 -18   1   4    2.28    0.33
  18  -1  -4    2.16    0.28
  18   1  -4    1.95    0.23
  18   1  -3   30.93    1.33
  18  -1  -3   33.14    1.41
  18  -1  -3   41.47    1.45
  18   1  -3   49.82    1.56
  18   1  -3   34.25    1.21
  18   1  -3   38.72    1.50
 -18  -1   3   43.63    1.49
 -18   1   3   35.84    1.25
  18  -1  -3   43.06    1.47
  18  -1  -3   34.46    1.29
  18   1  -3   35.52    1.24
 -18  -1   3   36.37    1.24
 -18   1   3   42.34    1.53
 -18   1   3   39.44    1.40
 -18  -1   3   33.85    1.11
  18  -1  -3   31.36    1.29
 -18  -1   3   41.79    1.41
 -18   1   3   45.94    1.58
  18  -1  -3   37.79    1.29
  18   1  -2    1.31    0.28
  18  -1  -2    1.17    0.30
  18   1  -2    1.89    0.32
  18  -1  -2    1.25    0.27
  18   1  -2    1.61    0.23
  18   1  -2    1.22    0.29
 -18   1   2    1.47    0.22
 -18  -1   2    1.49    0.28
  18  -1  -2    1.50    0.26
  18  -1  -2    1.69    0.31
  18   1  -2    1.88    0.29
  18   1  -2    1.66    0.25
  18  -1  -2    1.60    0.31
 -18  -1   2    1.64    0.32
 -18   1   2    1.94    0.33
 -18  -1   2    1.58    0.24
 -18   1   2    1.74    0.31
 -18  -1   2    1.21    0.20
  18   1  -2    1.70    0.34
  18   1  -2    1.26    0.22
  18  -1  -2    1.27    0.26
 -18  -1   2    1.69    0.30
  18  -1  -2    1.54    0.24
 -18   1   2    1.81    0.35
  18  -1  -1   29.94    1.23
  18   1  -1   22.57    0.91
  18  -1  -1   31.32    1.25
  18   1  -1   27.92    1.18
 -18  -1   1   30.32    1.15
  18  -1  -1   23.82    1.03
  18   1  -1   25.24    1.01
  18   1  -1   27.61    1.11
  18  -1  -1   31.36    1.31
 -18   1   1   30.78    1.24
 -18  -1   1   27.47    1.11
 -18   1   1   33.42    1.32
 -18  -1   1   24.03    0.90
  18  -1  -1   27.19    1.16
  18   1  -1   31.10    1.26
 -18  -1   1   30.45    1.23
  18   1   0   -0.06    0.14
 -18  -1   0   -0.10    0.20
 -18   1   0   -0.11    0.18
  18  -1   0    0.05    0.13
  18   1   0    0.01    0.12
  18  -1   0   -0.06    0.12
  18  -1   0    0.01    0.18
 -18  -1   0   -0.09    0.14
 -18   1   0    0.07    0.17
  18   1   0   -0.02    0.18
 -18  -1   0    0.03    0.11
 -18  -1   0   -0.05    0.13
 -18   1   0   -0.04    0.18
  18   1   0    0.12    0.12
  18  -1   0   -0.04    0.16
  18   1   0   -0.08    0.16
  18   1   0   -0.08    0.16
 -18   1   0    0.03    0.13
 -18  -1   0    0.02    0.15
 -18   1   0   -0.04    0.22
  18   1   1   12.49    0.67
 -18   1  -1   12.03    0.61
 -18  -1  -1   14.30    0.75
  18  -1   1   12.54    0.66
  18  -1   1   13.46    0.70
  18   1   1   12.67    0.69
  18   1   1   12.21    0.67
 -18   1  -1   15.24    0.77
  18   1   1   13.48    0.73
  18   1   1   13.04    0.67
 -18  -1  -1   14.38    0.76
 -18   1  -1   15.96    0.82
 -18   1  -1   13.30    0.67
  18   1   2    0.17    0.11
 -18  -1  -2    0.20    0.11
 -18  -1  -2    0.22    0.12
  18  -1   2    0.10    0.13
  18   1   2    0.17    0.12
 -18  -1  -2    0.32    0.14
 -18   1  -2    0.15    0.12
  18  -1   2    0.29    0.14
  18   1   2    0.24    0.13
  18   1   2    0.24    0.14
 -18  -1  -2    0.29    0.13
  18  -1   2    0.24    0.12
 -18   1  -2    0.29    0.12
 -18   1  -2    0.30    0.14
 -18   1  -3    6.41    0.42
  18   1   3    5.36    0.35
 -18  -1  -3    5.27    0.30
  18  -1   3    4.93    0.33
 -18   1  -3    5.70    0.36
 -18   1  -3    5.50    0.33
  18  -1   3    5.03    0.34
 -18  -1  -4    0.78    0.12
 -18   1  -4    0.74    0.11
  18  -1   4    0.40    0.06
  18   1   4    0.66    0.11
 -18   1  -4    0.47    0.10
 -18   2   7    0.68    0.09
 -18   2   7    0.70    0.10
  18  -2  -7    0.85    0.12
 -18  -2   7    0.68    0.10
 -18  -2   7    0.71    0.09
  18  -2  -7    0.78    0.11
  18   2  -6    6.28    0.35
 -18   2   6    4.80    0.28
  18  -2  -6    5.84    0.34
  18   2  -6    7.54    0.39
  18   2  -6    6.04    0.34
 -18  -2   6    6.59    0.35
 -18   2   6    6.06    0.37
 -18  -2   6    4.69    0.35
 -18   2   6    5.93    0.35
  18  -2  -6    7.08    0.42
  18   2  -6    5.74    0.31
  18  -2  -5    0.26    0.16
  18   2  -5    0.27    1.88
 -18  -2   5    0.18    0.11
 -18  -2   5   -0.01    0.16
 -18   2   5    0.32    0.11
  18  -2  -5    0.20    0.13
  18   2  -5    0.30    0.13
  18   2  -5    0.44    0.16
 -18  -2   5    0.22    0.13
 -18   2   5    0.19    0.15
 -18   2   5    0.37    0.14
 -18  -2   5    0.28    0.13
  18  -2  -5    0.21    0.15
  18   2  -5    0.27    0.11
 -18  -2   4   19.89    0.98
 -18  -2   4   28.48    1.12
  18  -2  -4   24.39    1.01
  18   2  -4   23.43    0.88
 -18  -2   4   26.33    0.97
 -18  -2   4   24.62    1.03
 -18   2   4   24.43    1.03
 -18   2   4   22.91    0.93
  18   2  -4   23.39    0.87
 -18  -2   4   24.74    0.85
 -18   2   4   24.53    1.05
  18  -2  -4   24.86    0.98
  18   2  -3   -0.02    0.13
  18  -2  -3   -0.13    0.17
  18   2  -3    0.23    0.20
 -18  -2   3   -0.01    0.17
  18   2  -3   -0.04    0.11
  18  -2  -3    0.05    0.15
  18   2  -3    0.06    0.15
 -18  -2   3    0.18    0.14
 -18  -2   3    0.01    0.16
 -18   2   3    0.10    0.15
 -18   2   3    0.05    0.12
  18   2  -3    0.16    0.12
 -18  -2   3   -0.02    0.15
 -18   2   3    0.03    0.13
  18  -2  -3   -0.08    0.15
  18  -2  -3    0.22    0.16
 -18   2   3    0.07    0.18
  18   2  -2   24.57    1.08
  18  -2  -2   26.29    1.17
 -18   2   2   33.55    1.28
  18   2  -2   32.10    1.31
 -18  -2   2   35.52    1.30
  18  -2  -2   27.47    1.12
  18  -2  -2   31.64    1.25
  18   2  -2   29.73    1.06
  18   2  -2   35.51    1.22
 -18   2   2   32.45    1.24
  18  -2  -2   30.46    1.22
  18   2  -2   27.40    0.99
  18  -2  -2   33.32    1.34
 -18  -2   2   30.57    1.04
  18   2  -2   32.60    1.31
  18  -2  -2   27.51    1.17
 -18  -2   2   30.11    1.12
  18   2  -1   -0.06    0.19
  18  -2  -1   -0.02    0.21
 -18   2   1    0.47    0.19
  18  -2  -1    0.41    0.19
  18   2  -1    0.44    0.19
  18   2  -1    0.20    0.12
 -18  -2   1    0.32    0.19
  18  -2  -1    0.32    0.19
 -18  -2   1    0.19    0.15
 -18   2   1    0.46    0.18
  18  -2  -1    0.33    0.19
 -18  -2   1    0.28    0.19
  18  -2  -1    0.24    0.17
  18   2  -1    0.30    0.13
  18   2  -1    0.48    0.18
  18   2  -1    0.15    0.18
  18   2  -1    0.13    0.16
 -18  -2   1    0.24    0.14
 -18   2   1    0.29    0.20
  18   2   0   14.71    0.72
 -18  -2   0   15.05    0.81
  18  -2   0   14.31    0.78
  18  -2   0   12.94    0.67
  18   2   0   13.56    0.71
 -18  -2   0   13.51    0.71
 -18   2   0   17.22    0.86
 -18  -2   0   13.17    0.70
 -18   2   0   16.80    0.85
  18   2   0   13.46    0.74
  18  -2   0   14.56    0.83
  18   2   1    2.41    0.28
  18   2   1    2.58    0.29
 -18  -2  -1    2.30    0.30
  18  -2   1    2.54    0.29
  18  -2   1    1.99    0.25
 -18  -2  -1    2.75    0.31
 -18   2  -1    2.54    0.32
  18   2   1    2.37    0.27
  18  -2   1    2.43    0.32
 -18   2  -1    2.86    0.35
  18   2   1    2.50    0.29
 -18   2  -1    2.50    0.31
 -18  -2  -1    2.49    0.28
 -18   2  -1    2.81    0.33
 -18  -2  -2   10.37    0.55
 -18   2  -2   12.19    0.60
 -18   2  -2   13.18    0.61
 -18  -2  -2   11.57    0.55
  18  -2   2   10.68    0.60
  18   2   2   12.06    0.60
 -18  -2  -2   10.98    0.59
 -18   2  -2   12.47    0.61
 -18  -2  -2   12.21    0.61
 -18  -2  -2   12.31    0.59
  18   2   2   10.55    0.53
  18  -2   2   10.41    0.53
  18   2   3    0.07    0.07
 -18  -2  -3    0.06    0.07
  18  -2   3    0.06    0.07
 -18  -2  -3    0.00    0.06
  18   2   3    0.00    0.07
 -18  -2  -3    0.07    0.08
 -18   2  -3    0.02    0.07
 -18   2  -3    0.01    0.06
  18  -2   3    0.00    0.06
  18  -2   3    0.03    0.06
  18   2   3    0.01    0.08
  18  -2   4    0.74    0.07
  18  -2   4    0.90    0.09
  18  -3  -6    0.87    0.16
 -18  -3   6    0.72    0.10
 -18   3   6    0.72    0.13
 -18   3   6    0.81    0.12
  18   3  -6    1.20    0.15
  18   3  -6    0.84    0.12
 -18  -3   6    0.78    0.12
 -18   3   6    0.87    0.14
 -18   3   5   21.43    0.87
 -18  -3   5   16.60    0.78
  18   3  -5   20.95    0.73
  18  -3  -5   23.03    0.90
  18  -3  -5   23.50    0.91
 -18  -3   5   23.24    0.74
 -18   3   5   19.75    0.81
 -18   3   5   18.75    0.73
  18   3  -5   21.36    0.74
 -18  -3   5   23.59    0.81
  18  -3  -5   23.62    0.88
 -18   3   5   20.76    0.85
 -18   3   4    0.10    0.10
  18  -3  -4    0.20    0.14
  18   3  -4    0.16    0.11
 -18  -3   4    0.07    0.13
 -18   3   4    0.02    0.11
 -18   3   4    0.13    0.10
  18  -3  -4    0.10    0.15
  18   3  -4    0.05    0.10
 -18  -3   4    0.02    0.12
  18  -3  -4   -0.10    0.17
  18   3  -4    0.11    0.12
  18   3  -3   10.94    0.66
 -18  -3   3   12.76    0.69
  18  -3  -3   10.70    0.62
  18   3  -3   10.55    0.52
 -18  -3   3   12.06    0.60
 -18   3   3   10.37    0.59
 -18  -3   3   12.01    0.57
  18   3  -3   10.19    0.49
  18  -3  -3   13.47    0.80
 -18   3   3   11.42    0.64
  18  -3  -3    8.70    0.56
 -18   3   3   11.51    0.66
  18   3  -3   11.13    0.64
 -18  -3   2    0.06    0.16
  18   3  -2    0.08    0.10
  18  -3  -2    0.18    0.15
  18   3  -2    0.24    0.15
 -18   3   2    0.06    0.12
 -18  -3   2   -0.08    0.18
  18  -3  -2    0.09    0.16
  18   3  -2    0.08    0.11
 -18  -3   2    0.01    0.16
 -18   3   2    0.06    0.12
  18  -3  -2   -0.03    0.13
 -18   3   2    0.14    0.16
  18   3  -1   19.50    0.87
 -18   3   1   32.61    1.17
  18   3  -1   24.78    1.04
  18   3  -1   31.45    1.09
  18  -3  -1   28.21    1.20
 -18  -3   1   29.05    1.10
 -18   3   1   24.64    0.95
 -18  -3   1   30.46    1.18
  18  -3  -1   29.49    1.18
  18  -3  -1   26.72    1.06
 -18  -3   1   29.78    1.01
  18   3  -1   27.22    1.09
 -18   3   1   32.21    1.17
 -18   3   0    0.37    0.14
  18   3   0    0.25    0.12
  18   3   0    0.33    0.15
 -18  -3   0    0.32    0.15
 -18   3   0    0.29    0.17
  18   3   0    0.43    0.15
  18  -3   0    0.37    0.17
 -18   3   0    0.42    0.18
  18   3   0    0.55    0.16
  18  -3   0    0.34    0.15
  18  -3   0    0.28    0.13
  18   3   0    0.38    0.16
  18  -3   0    0.41    0.17
 -18   3   0    0.46    0.18
 -18   3  -1   13.78    0.61
  18  -3   1   13.45    0.67
  18   3   1   15.62    0.67
 -18  -3  -1   14.54    0.69
  18  -3   1   14.15    0.68
  18  -3   1   13.03    0.60
 -18   3  -1   16.07    0.72
 -18  -3  -1   14.15    0.70
  18   3   1   11.99    0.56
 -18   3  -1   16.15    0.72
  18   3   1   13.64    0.65
 -18   3  -1   17.42    0.74
 -18   3  -1   16.34    0.71
 -18  -3  -2    0.46    0.12
  18   3   2    0.31    0.11
 -18  -3  -2    0.52    0.14
 -18   3  -2    0.40    0.13
  18  -3   2    0.38    0.12
 -18  -3  -2    0.40    0.13
 -18  -3  -2    0.37    0.11
  18   3   2    0.42    0.13
 -18   3  -2    0.30    0.11
 -18   3  -2    0.35    0.12
 -18   3  -2    0.40    0.11
  18  -3   2    0.29    0.10
 -18   3  -3    1.20    0.13
  18   3   3    0.99    0.11
 -18  -3  -3    1.19    0.14
 -18   3  -3    1.21    0.12
  18  -3   3    1.06    0.13
  18   3   3    1.37    0.16
 -18  -3  -3    1.43    0.15
  18   4  -6    4.50    0.19
  18  -4  -6    4.92    0.25
 -18   4   6    4.55    0.22
  18  -4  -5    1.04    0.17
 -18  -4   5    0.97    0.14
 -18   4   5    0.80    0.13
 -18  -4   5    1.15    0.15
  18   4  -5    1.01    0.12
  18   4  -5    1.10    0.13
  18   4  -4   13.22    0.50
  18  -4  -4   13.39    0.65
  18  -4  -4   14.05    0.62
  18  -4  -4    9.85    0.45
 -18  -4   4   15.71    0.58
 -18   4   4   11.60    0.53
 -18  -4   4   15.20    0.63
  18   4  -4   12.72    0.48
 -18   4   4   13.69    0.64
 -18   4   4   14.05    0.65
  18   4  -4   12.76    0.60
 -18   4   3    0.02    0.14
 -18  -4   3    0.21    0.12
  18  -4  -3    0.05    0.13
  18   4  -3    0.23    0.10
  18  -4  -3    0.19    0.11
 -18  -4   3    0.15    0.13
  18  -4  -3    0.11    0.08
 -18   4   3    0.17    0.10
 -18  -4   3    0.02    0.14
  18   4  -3    0.22    0.13
  18   4  -3    0.09    0.11
 -18   4   2   19.86    0.81
  18   4  -2   15.88    0.74
  18   4  -2   21.97    0.79
 -18   4   2   14.96    0.62
  18   4  -2   15.74    0.58
 -18  -4   2   17.42    0.76
  18  -4  -2   17.46    0.78
 -18  -4   2   20.33    0.76
 -18   4   2   18.38    0.77
  18  -4  -2   13.17    0.69
 -18   4   2   20.64    0.84
  18   4  -1    2.05    0.26
  18   4  -1    2.68    0.26
  18  -4  -1    2.04    0.26
 -18  -4   1    2.56    0.29
 -18  -4   1    2.51    0.28
  18  -4  -1    2.36    0.30
  18  -4  -1    2.35    0.27
 -18  -4   1    2.46    0.27
  18   4  -1    2.23    0.26
  18  -4  -1    2.08    0.25
 -18   4   1    2.45    0.27
 -18   4   0   13.27    0.60
  18   4   0   10.91    0.56
  18   4   0    9.80    0.51
  18   4   0   10.53    0.48
  18  -4   0   11.23    0.61
 -18   4   0   13.43    0.61
 -18   4   0   12.43    0.59
 -18  -4   0   11.22    0.60
  18   4   0   13.40    0.59
  18  -4   0    8.84    0.51
 -18  -4   0   12.35    0.60
  18  -4   0   11.75    0.61
  18  -4   0   11.50    0.56
  18   4   0   10.90    0.56
 -18   4   0   12.56    0.57
  18   4   1    0.01    0.08
 -18   4  -1    0.00    0.07
 -18  -4  -1    0.05    0.10
  18   4   1   -0.01    0.09
  18  -4   1    0.02    0.07
  18  -4   1    0.01    0.07
 -18  -4  -1    0.01    0.10
 -18   4  -1    0.03    0.09
 -18   4  -1   -0.05    0.10
  18  -4   1   -0.01    0.08
  18   4   1   -0.04    0.08
 -18   4  -1    0.01    0.06
  18   4   2    4.59    0.28
 -18  -4  -2    5.34    0.33
 -18   4  -2    5.00    0.29
  18   4   2    5.61    0.31
 -18  -4  -2    5.08    0.31
 -18  -4  -2    5.18    0.31
 -18   4  -3    0.47    0.06
 -18   4  -3    0.53    0.07
  18  -4   3    0.45    0.06
  18   4   3    0.50    0.07
 -18  -4  -3    0.70    0.09
 -18   5   5    2.17    0.15
  18   5  -5    1.62    0.12
  18   5  -4    0.04    0.05
 -18  -5   4    0.04    0.08
  18  -5  -4   -0.02    0.08
  18  -5  -4    0.02    0.06
 -18  -5   4    0.06    0.05
  18   5  -4    0.06    0.07
 -18   5   4    0.06    0.07
  18   5  -3   14.54    0.49
  18  -5  -3   17.97    0.71
 -18  -5   3   22.08    0.68
 -18   5   3   19.64    0.72
  18   5  -3   14.40    0.61
  18   5  -3   22.98    0.69
 -18  -5   3   18.16    0.65
 -18   5   3   18.54    0.65
  18   5  -2   -0.02    0.08
  18   5  -2    0.10    0.08
 -18   5   2    0.01    0.08
 -18   5   2    0.05    0.08
 -18  -5   2    0.09    0.09
  18  -5  -2    0.09    0.09
  18  -5  -2    0.01    0.10
 -18  -5   2    0.01    0.11
  18  -5  -2    0.06    0.10
 -18   5   2    0.03    0.08
  18   5  -1    5.58    0.34
 -18   5   1    7.59    0.39
 -18   5   1    7.60    0.39
 -18  -5   1    6.51    0.37
 -18   5   1    7.33    0.40
 -18   5   1    7.76    0.41
 -18  -5   1    6.52    0.40
  18  -5  -1    6.13    0.37
  18  -5  -1    7.02    0.40
 -18   5   1    6.25    0.33
  18   5  -1    8.67    0.41
  18  -5  -1    7.19    0.43
 -18   5   0    0.20    0.07
 -18   5   0    0.23    0.09
  18   5   0    0.26    0.08
  18  -5   0    0.12    0.06
  18  -5   0    0.16    0.08
 -18  -5   0    0.30    0.11
 -18  -5   0    0.18    0.09
 -18   5   0    0.15    0.08
 -18   5   0    0.17    0.08
 -18   5   0    0.24    0.10
  18   5   0    0.21    0.09
  18  -5   1    4.30    0.24
  18  -5   1    3.23    0.18
 -18   5  -1    6.02    0.29
 -18   5  -1    4.89    0.25
 -18  -5  -1    5.89    0.32
 -18   5  -1    4.39    0.22
 -18  -5  -1    6.02    0.31
 -18   5  -2    0.68    0.08
  18  -5   2    0.69    0.07
  18   6  -2    5.12    0.23
  18  -6  -2    4.68    0.25
 -18   6   2    4.74    0.23
 -18   6   1   -0.02    0.04
  18  -6  -1    0.02    0.04
 -18   6   0    7.28    0.26
  19   0  -6   18.06    0.61
 -19   0   6   17.77    0.62
  19   0  -6   19.22    0.65
 -19   0   6   16.90    0.62
  19   0  -5    0.06    0.09
 -19   0   5    0.03    0.09
 -19   0   5    0.02    0.07
 -19   0   5    0.04    0.07
 -19   0   5    0.04    0.10
  19   0  -4   11.91    0.56
 -19   0   4   14.84    0.65
  19   0  -4   12.78    0.55
 -19   0   4   12.99    0.59
  19   0  -4   15.76    0.70
  19   0  -4   13.25    0.60
 -19   0   4   10.92    0.47
  19   0  -3   -0.05    0.13
 -19   0   3    0.09    0.15
 -19   0   3    0.01    0.09
  19   0  -3    0.02    0.12
  19   0  -3   -0.08    0.14
  19   0  -3   -0.07    0.14
 -19   0   3    0.11    0.13
  19   0  -3    0.01    0.08
  19   0  -2    5.60    0.45
 -19   0   2    7.84    0.54
  19   0  -2    8.24    0.55
 -19   0   2    6.92    0.47
 -19   0   2    6.45    0.41
  19   0  -2    5.51    0.40
 -19   0   2    7.31    0.45
  19   0  -2    7.30    0.51
 -19   0   2    8.46    0.56
  19   0  -2    5.03    0.39
  19   0  -1   -0.15    0.18
 -19   0   1   -0.04    0.12
 -19   0   1    0.01    0.08
  19   0  -1   -0.01    0.11
  19   0  -1   -0.04    0.14
  19   0  -1   -0.01    0.12
 -19   0   1   -0.05    0.12
  19   0  -1   -0.06    0.11
 -19   0   1   -0.03    0.17
  19   0  -1   -0.10    0.13
  19   0   0   11.51    0.65
 -19   0   0   11.60    0.62
  19   0   0    9.69    0.56
 -19   0   0   11.56    0.61
  19   0   0   10.36    0.56
  19   0   0   10.02    0.54
  19   0   0    9.65    0.55
 -19   0   0   10.95    0.56
 -19   0   0   12.83    0.68
  19   0   0    9.43    0.56
 -19   0  -1    0.03    0.08
  19   0   1   -0.01    0.08
 -19   0  -1   -0.01    0.08
  19   0   1    0.02    0.09
  19   0   2    0.22    0.09
  19   0   2    0.10    0.08
 -19   0  -2    0.09    0.06
  19   0   2    0.06    0.10
 -19   0  -2    0.01    0.09
  19   0   3   -0.02    0.05
 -19   0  -3    0.00    0.06
  19  -1  -6    0.15    0.10
 -19   1   6    0.33    0.10
 -19   1   6    0.18    0.08
 -19  -1   6    0.00    0.09
 -19   1   6    0.20    0.06
  19  -1  -6    0.20    0.08
 -19  -1   6    0.30    0.07
  19  -1  -6    0.22    0.09
  19   1  -6    0.20    0.08
 -19   1   5    9.11    0.51
 -19   1   5   11.60    0.51
  19  -1  -5   10.95    0.49
  19   1  -5   10.24    0.43
 -19   1   5    9.38    0.43
  19  -1  -5   11.46    0.54
  19   1  -5   13.35    0.55
  19   1  -5   10.71    0.48
 -19  -1   5   10.00    0.42
 -19  -1   5    9.73    0.51
 -19   1   5   10.44    0.50
 -19  -1   4    0.64    0.18
 -19   1   4    0.89    0.20
 -19   1   4    0.81    0.17
 -19   1   4    0.54    0.12
 -19  -1   4    0.76    0.17
  19  -1  -4    0.65    0.17
  19   1  -4    0.82    0.16
  19  -1  -4    0.71    0.16
  19   1  -4    0.87    0.18
 -19  -1   4    0.61    0.13
  19   1  -4    0.85    0.18
  19   1  -4    0.63    0.15
 -19  -1   4    0.38    0.14
  19  -1  -4    0.61    0.15
 -19   1   4    0.97    0.19
  19   1  -3   15.46    0.76
  19  -1  -3   16.39    0.81
 -19   1   3   20.74    0.88
  19   1  -3   23.02    0.88
 -19   1   3   22.64    0.85
 -19   1   3   17.37    0.68
 -19  -1   3   21.12    0.84
  19  -1  -3   18.00    0.77
  19  -1  -3   21.65    0.89
  19   1  -3   18.73    0.75
  19  -1  -3   21.58    0.86
  19   1  -3   24.21    0.91
  19   1  -3   16.77    0.69
 -19   1   3   24.13    0.94
  19  -1  -3   18.91    0.73
  19  -1  -3   15.61    0.74
  19   1  -2    1.01    0.21
  19  -1  -2    1.03    0.23
 -19   1   2    1.52    0.25
 -19   1   2    1.71    0.26
  19  -1  -2    1.56    0.25
 -19  -1   2    1.61    0.23
  19  -1  -2    1.34    0.22
  19  -1  -2    1.54    0.26
  19   1  -2    1.54    0.21
  19   1  -2    1.73    0.24
  19  -1  -2    1.64    0.26
  19   1  -2    2.18    0.28
  19   1  -2    1.27    0.18
  19  -1  -2    1.67    0.27
 -19  -1   2    1.83    0.26
 -19   1   2    1.89    0.29
  19  -1  -2    1.46    0.23
  19   1  -2    1.06    0.16
  19   1  -1    5.52    0.43
  19  -1  -1    5.79    0.47
  19  -1  -1    6.34    0.47
 -19  -1   1    7.39    0.53
  19  -1  -1    6.50    0.47
 -19   1   1    6.50    0.46
 -19   1   1    7.38    0.52
  19  -1  -1    6.88    0.51
  19  -1  -1    5.22    0.39
  19   1  -1    5.32    0.37
  19   1  -1    6.43    0.44
 -19  -1   1    6.66    0.42
 -19   1   1    8.00    0.50
  19   1  -1    6.23    0.48
  19   1  -1    5.37    0.38
  19  -1  -1    5.92    0.44
 -19  -1   1    7.50    0.50
  19   1   0   -0.06    0.13
 -19  -1   0    0.04    0.11
  19  -1   0   -0.05    0.09
  19  -1   0    0.01    0.11
 -19   1   0   -0.03    0.12
  19   1   0   -0.08    0.12
 -19   1   0   -0.05    0.11
  19   1   0   -0.04    0.12
  19   1   0   -0.04    0.11
 -19   1   0   -0.01    0.08
 -19  -1   0   -0.01    0.10
 -19   1   0    0.03    0.14
  19   1   1    1.06    0.18
  19  -1   1    1.56    0.23
 -19   1  -1    1.47    0.21
  19   1   1    0.80    0.21
 -19  -1  -1    1.23    0.20
 -19   1  -1    0.59    0.22
 -19   1  -1    1.52    0.18
  19   1   1    1.35    0.19
 -19   1  -1    1.16    0.14
 -19  -1  -1    1.57    0.21
  19  -1   1    1.24    0.18
  19   1   2    0.09    0.07
 -19  -1  -2    0.10    0.06
 -19  -1  -2    0.16    0.08
  19  -1   2    0.07    0.10
  19   1   2    0.08    0.10
 -19  -1  -2    0.20    0.11
  19  -1   2    0.16    0.09
  19   1   2    0.15    0.07
  19  -1   2    0.21    0.08
  19   1   2    0.16    0.08
 -19   1  -2    0.12    0.07
 -19  -1  -2    0.03    0.10
 -19   1  -2    0.06    0.09
 -19   1  -3    1.21    0.15
  19  -1   3    0.82    0.11
  19  -1   3    1.00    0.11
  19  -2  -6    6.64    0.32
  19   2  -6    6.08    0.28
 -19  -2   6    5.93    0.26
  19   2  -6    5.98    0.27
  19   2  -5    0.21    0.10
  19  -2  -5    0.31    0.13
  19  -2  -5    0.16    0.11
  19   2  -5    0.25    0.10
  19   2  -5    0.40    0.12
 -19  -2   5    0.24    0.09
 -19   2   5    0.16    0.10
 -19   2   5    0.18    0.09
 -19   2   5    0.25    0.10
 -19  -2   5    0.13    0.08
  19  -2  -5    0.15    0.11
 -19   2   5    0.35    0.12
  19  -2  -4   15.35    0.67
  19   2  -4   17.88    0.69
  19   2  -4   13.67    0.56
 -19  -2   4   14.29    0.57
 -19   2   4   13.69    0.63
 -19   2   4   12.97    0.57
  19   2  -4   17.71    0.68
  19   2  -4   12.90    0.53
  19  -2  -4   18.15    0.83
 -19  -2   4   13.05    0.49
 -19   2   4   14.18    0.66
  19  -2  -4   14.42    0.61
 -19   2   4   16.57    0.69
  19   2  -3    0.14    0.10
  19   2  -3    0.29    0.14
 -19  -2   3    0.38    0.16
  19  -2  -3    0.18    0.13
  19   2  -3    0.25    0.10
  19   2  -3    0.31    0.13
 -19   2   3    0.31    0.13
  19   2  -3    0.34    0.13
  19   2  -3    0.27    0.10
  19  -2  -3    0.32    0.16
 -19  -2   3    0.20    0.10
  19  -2  -3    0.30    0.12
 -19   2   3    0.34    0.15
  19   2  -2   12.60    0.67
 -19  -2   2   14.86    0.68
  19  -2  -2   11.69    0.60
  19   2  -2   12.48    0.55
  19   2  -2   14.32    0.64
 -19   2   2   13.07    0.63
 -19   2   2   15.79    0.71
  19   2  -2   10.56    0.48
  19  -2  -2   14.85    0.74
 -19  -2   2   11.94    0.50
  19  -2  -2   11.60    0.61
  19   2  -2    9.93    0.54
  19   2  -1   -0.09    0.13
  19   2  -1    0.07    0.11
 -19  -2   1   -0.01    0.13
 -19   2   1    0.13    0.13
  19   2  -1    0.06    0.10
 -19   2   1    0.01    0.09
  19  -2  -1    0.07    0.10
 -19   2   1    0.13    0.12
  19   2  -1    0.05    0.10
 -19  -2   1   -0.02    0.14
 -19   2   1    0.10    0.08
  19  -2  -1    0.12    0.12
  19  -2  -1    0.01    0.09
 -19   2   1    0.09    0.10
 -19  -2   1    0.10    0.09
 -19   2   1    0.03    0.13
  19  -2  -1    0.02    0.11
  19   2   0    1.19    0.18
  19  -2   0    1.47    0.21
  19   2   0    1.46    0.21
  19  -2   0    1.46    0.23
  19   2   0    1.70    0.21
 -19  -2   0    1.64    0.24
  19  -2   0    1.63    0.22
  19   2   0    1.41    0.21
 -19   2   0    1.69    0.24
 -19   2   0    1.83    0.22
 -19  -2   0    1.43    0.19
 -19   2   0    1.58    0.24
  19   2   0    1.32    0.20
  19   2   0    1.46    0.21
  19   2   1    0.97    0.16
 -19  -2  -1    1.16    0.18
  19  -2   1    0.95    0.14
  19   2   1    0.74    0.14
 -19  -2  -1    1.08    0.17
  19   2   1    0.45    0.18
 -19   2  -1    0.99    0.18
 -19  -2  -1    0.95    0.17
  19  -2   1    0.83    0.16
 -19   2  -1    1.14    0.19
 -19  -2  -1    0.91    0.15
 -19   2  -1    0.51    0.18
 -19   2  -1    1.12    0.17
 -19   2  -2    2.09    0.19
 -19   2  -2    2.18    0.19
 -19  -2  -2    2.19    0.19
 -19  -2  -2    1.66    0.18
 -19  -2  -2    2.33    0.21
 -19  -2  -2    1.66    0.15
  19  -2   2    1.91    0.19
  19  -2   2    1.80    0.19
 -19  -2  -3    0.08    0.05
 -19   2  -3    0.03    0.04
  19  -2   3    0.04    0.03
  19   2   3    0.08    0.05
 -19   3   6    0.06    0.04
  19  -3  -6   -0.03    0.06
  19  -3  -5   16.96    0.61
 -19  -3   5   14.01    0.45
 -19   3   5    8.87    0.59
 -19   3   5   14.57    0.55
  19   3  -5   14.06    0.49
  19   3  -5   19.61    0.61
  19   3  -5   14.77    0.50
  19  -3  -4    0.58    0.14
 -19  -3   4    0.58    0.12
 -19   3   4    0.86    0.16
 -19   3   4    0.72    0.14
  19   3  -4    0.78    0.12
  19   3  -4    1.06    0.16
  19   3  -4    0.91    0.15
  19   3  -4    0.65    0.11
 -19  -3   4    0.66    0.14
  19  -3  -4    0.81    0.18
  19   3  -3    6.24    0.38
  19   3  -3    4.33    0.26
 -19  -3   3    5.91    0.40
  19  -3  -3    4.38    0.29
 -19  -3   3    5.04    0.30
 -19  -3   3    1.88    0.39
  19   3  -3    4.80    0.28
  19   3  -3    5.89    0.36
 -19   3   3    4.60    0.32
 -19   3   3    2.28    0.36
 -19   3   3    5.20    0.37
  19   3  -2    0.14    2.01
 -19  -3   2    0.09    0.12
  19   3  -2    0.04    0.08
  19  -3  -2    0.20    0.13
 -19  -3   2    0.09    0.10
 -19  -3   2    0.01    0.13
  19  -3  -2    0.09    0.10
  19   3  -2    0.24    0.11
 -19   3   2    0.06    0.08
 -19   3   2    0.19    0.12
  19  -3  -2    0.16    0.10
  19   3  -1    5.91    0.34
 -19   3   1    9.32    0.50
  19   3  -1    9.87    0.48
  19  -3  -1    9.57    0.54
 -19  -3   1    3.44    0.50
  19   3  -1    9.76    0.48
  19  -3  -1    7.18    0.41
 -19  -3   1    9.58    0.53
  19  -3  -1    9.11    0.52
  19  -3  -1    8.16    0.44
  19   3  -1    8.57    0.48
 -19   3   1    5.19    0.51
  19   3   0    0.27    0.08
  19   3   0    0.23    0.11
  19  -3   0    0.20    0.10
  19   3   0    0.32    0.11
  19  -3   0    0.34    0.11
  19  -3   0    0.23    0.10
  19  -3   0    0.24    0.09
  19   3   0    0.18    0.09
  19  -3   0    0.27    0.12
 -19   3   0    0.35    0.12
 -19   3   0    0.16    0.10
 -19  -3   0    0.22    0.11
 -19   3   0    0.25    0.12
  19   3   0    0.23    0.11
  19   3   0    0.16    0.09
 -19   3  -1    3.11    0.24
 -19   3  -1    3.34    0.25
 -19  -3  -1    3.04    0.25
  19   3   1    3.04    0.23
  19  -3   1    2.60    0.23
  19  -3   1    2.67    0.22
 -19  -3  -1    3.20    1.39
  19   3   1    1.74    0.27
 -19   3  -1    3.39    0.26
 -19   3  -1    3.23    0.26
  19  -3   1    2.73    0.23
  19   3   1    2.81    0.23
  19   3   1    2.67    0.23
  19  -3   2    0.09    0.05
  19   3   2    0.20    0.07
 -19  -3  -2    0.15    0.07
 -19  -3  -2    0.15    0.07
  19   3   2    0.15    0.07
  19  -3   2    0.13    0.06
 -19   3  -2    0.11    0.06
 -19   3  -2    0.07    0.04
 -19  -3  -2    0.14    0.06
  19  -3   3    0.05    0.02
  19   3   3    0.09    0.03
  19   4  -5    0.19    0.05
  19  -4  -4    7.51    0.33
  19  -4  -4    8.09    0.40
 -19  -4   4    8.44    0.33
  19   4  -4   10.09    0.40
  19   4  -4    7.19    0.29
  19  -4  -4    7.99    0.39
 -19   4   4    6.85    0.31
  19   4  -4    9.89    0.39
 -19  -4   4    9.29    0.40
  19   4  -3    0.08    0.08
 -19   4   3    0.11    0.06
  19   4  -3    0.05    0.06
  19  -4  -3    0.05    0.10
 -19  -4   3    0.01    0.08
  19  -4  -3    0.05    0.08
 -19   4   3    0.00    0.08
 -19   4   3    0.06    0.07
  19   4  -3    0.06    0.07
  19   4  -2    7.15    0.40
  19   4  -2    9.01    0.41
 -19  -4   2    7.71    0.41
  19   4  -2    9.18    0.42
 -19  -4   2    8.22    0.41
  19  -4  -2    7.69    0.41
 -19  -4   2    8.70    0.39
  19   4  -2    7.32    0.40
 -19   4   2    5.81    0.43
 -19   4   1    2.74    0.23
  19  -4  -1    1.88    0.19
  19   4  -1    2.86    0.23
 -19  -4   1    2.77    0.24
  19  -4  -1    3.10    3.14
  19  -4  -1    2.48    0.22
 -19   4   1    2.72    0.23
 -19  -4   1    2.59    0.24
  19   4  -1    2.78    0.21
  19  -4  -1    2.27    0.22
 -19   4   1    2.99    0.24
  19   4  -1    2.25    0.22
 -19   4   1    2.48    0.22
  19   4   0    2.13    0.20
  19   4   0    2.53    0.21
 -19  -4   0    2.58    0.23
  19  -4   0    1.84    0.16
  19  -4   0    2.38    0.19
 -19   4   0    2.85    0.22
 -19   4   0    2.46    0.19
 -19   4   0    2.73    0.22
 -19  -4   0    2.53    0.23
  19  -4   0    2.46    0.22
 -19   4   0    2.69    0.22
  19   4   0    2.79    0.21
  19  -4   0    2.01    0.17
  19  -4   0    2.39    0.22
  19  -4   1    0.05    0.05
 -19  -4  -1    0.18    0.08
 -19   4  -1    0.09    0.04
  19   4   1    0.00    0.06
 -19   4  -1    0.07    0.05
 -19   4  -1    0.09    0.06
  19  -4   1    0.09    0.06
 -19  -4  -1    0.07    0.06
 -19  -4  -2    0.91    0.10
  19   4   2    0.93    0.10
  19  -5  -3    8.25    0.35
 -19   5   3    7.34    0.30
 -19   5   3    9.21    0.34
  19   5  -3   10.35    0.36
 -19  -5   2    0.08    0.05
  19  -5  -2    0.06    0.05
  19  -5  -2    0.07    0.06
 -19   5   2    0.07    0.05
 -19   5   2    0.11    0.06
 -19   5   2    0.08    0.06
  19   5  -2    0.21    0.07
 -19  -5   1    2.24    0.18
  19  -5  -1    2.19    0.16
 -19   5   1    2.38    0.17
  19  -5  -1    2.23    0.16
 -19  -5   1    2.30    0.18
  19   5  -1    2.65    0.17
 -19   5   1    2.35    0.16
 -19  -5   0    0.20    0.06
 -19   5   0    0.16    0.05
 -19  -5   0    0.21    0.05
 -19   5   0    0.16    0.05
  20   0  -6    8.01    0.30
 -20   0   5    0.00    0.07
  20   0  -5   -0.02    0.06
 -20   0   5    0.01    0.05
  20   0  -5   -0.02    0.07
 -20   0   4    2.16    0.18
  20   0  -4    2.29    0.21
  20   0  -4    2.51    0.23
 -20   0   4    2.25    0.23
 -20   0   3   -0.05    0.11
  20   0  -3   -0.07    0.10
 -20   0   3   -0.02    0.09
 -20   0   3    0.01    0.07
  20   0  -3   -0.07    0.10
  20   0  -3   -0.07    0.11
 -20   0   2    0.27    0.08
  20   0  -2    0.25    0.10
  20   0  -2    0.38    0.12
  20   0  -2    0.27    0.10
  20   0  -2    0.34    0.12
  20   0  -2    0.59    0.14
 -20   0   2    0.55    0.14
  20   0  -2    0.31    0.09
  20   0  -1   -0.05    0.09
  20   0  -1    0.03    0.08
 -20   0   1   -0.05    0.09
 -20   0   1    0.04    0.08
  20   0  -1    0.02    0.07
  20   0  -1   -0.02    0.08
 -20   0   1    0.01    0.09
  20   0  -1    0.01    0.06
  20   0   0    1.47    0.27
  20   0   0    2.53    0.23
 -20   0   0    3.04    0.24
  20   0   0    2.59    0.21
  20   0   0    2.36    0.22
 -20   0   0    3.58    0.29
 -20   0  -1    0.00    0.05
  20   0   1   -0.01    0.06
 -20   0  -1    0.02    0.05
  20   0   1    0.01    0.04
  20   0   1    0.05    0.06
  20   0   2    0.01    0.05
  20   0   2    0.08    0.05
 -20   0  -2    0.00    0.05
  20   0   2    0.05    0.04
 -20   0  -3    0.00    0.02
  20  -1  -6    0.15    0.06
 -20  -1   6    0.21    0.04
  20  -1  -5    3.77    0.25
  20   1  -5    3.88    0.23
  20   1  -5    3.32    0.21
 -20   1   4    0.40    0.12
 -20   1   4    0.44    0.11
 -20  -1   4    0.41    0.10
  20  -1  -4    0.41    0.11
  20   1  -4    0.38    0.10
  20   1  -4    0.44    0.12
 -20  -1   3    4.47    0.29
  20  -1  -3    4.12    0.29
  20  -1  -3    5.22    0.35
  20   1  -3    3.98    0.27
 -20   1   3    4.51    0.33
  20   1  -3    3.58    0.28
  20  -1  -3    4.07    0.31
 -20   1   3    5.38    0.35
  20   1  -3    5.25    0.34
  20  -1  -3    5.70    0.39
  20   1  -2    0.64    0.14
 -20  -1   2    0.76    0.17
  20  -1  -2    0.62    0.14
 -20  -1   2    0.61    0.12
  20  -1  -2    0.52    0.12
  20   1  -2    0.55    0.11
  20  -1  -2    0.57    0.14
  20   1  -2    0.53    0.13
 -20   1   2    0.68    0.13
  20   1  -2    0.71    0.15
 -20   1   2    0.49    0.13
 -20   1   2    0.63    0.14
  20  -1  -2    0.47    0.09
  20  -1  -2    0.51    0.12
 -20  -1   2    0.67    0.13
 -20   1   2    0.72    0.16
  20   1  -2    0.49    0.13
  20  -1  -2    0.63    0.14
 -20  -1   1    0.59    0.15
 -20   1   1    0.57    0.12
  20  -1  -1    0.64    0.13
  20   1  -1    0.44    0.11
  20   1  -1    0.40    0.11
  20  -1  -1    0.43    0.12
  20  -1  -1    0.59    0.14
  20   1  -1    0.62    0.14
 -20   1   1    0.64    0.14
 -20   1   1    0.55    0.12
 -20  -1   1    0.46    0.10
  20   1  -1    0.41    0.12
  20   1  -1    0.40    0.09
  20  -1  -1    0.50    0.12
 -20  -1   1    0.66    0.13
  20   1   0   -0.02    0.08
 -20   1   0    0.07    0.05
 -20  -1   0    0.04    0.07
  20  -1   0    0.02    0.05
  20   1   0    0.04    0.06
 -20   1   0    0.03    0.07
  20  -1   0    0.03    0.07
  20  -1   0   -0.01    0.07
 -20   1   0    0.01    0.08
  20   1   0   -0.02    0.08
  20  -1   0   -0.03    0.09
  20   1   0    0.02    0.05
  20  -1   0    0.02    0.07
 -20  -1   0   -0.01    0.06
  20  -1   1    0.27    0.09
  20   1   1    0.29    0.09
 -20  -1  -1    0.25    0.09
 -20  -1  -1    0.28    0.09
 -20  -1  -1    0.26    0.07
 -20  -1  -1    0.24    0.08
  20   1   1    0.26    0.07
  20  -1   1    0.19    0.07
 -20  -1  -1    0.35    0.09
  20   1   1    0.35    0.08
 -20  -1  -2    0.11    0.04
  20   1   2    0.01    0.06
 -20  -1  -2    0.15    0.06
 -20   1  -2    0.22    0.07
  20  -1   2    0.16    0.05
 -20   1  -2    0.23    0.07
  20   1   2    0.15    0.05
 -20  -2   5    0.21    0.06
  20  -2  -5    0.27    0.08
 -20   2   5    0.32    0.08
  20  -2  -5    0.27    0.08
 -20   2   5    0.27    0.06
 -20  -2   5    0.02    0.08
  20   2  -5    0.29    0.07
  20   2  -5    0.26    0.07
  20   2  -4    4.38    0.26
  20   2  -4    3.30    0.21
 -20  -2   4    4.36    0.30
  20  -2  -4    4.90    0.34
 -20   2   4    3.97    0.26
  20  -2  -4    3.87    0.25
  20   2  -4    3.51    0.22
  20   2  -4    4.55    0.28
 -20   2   4    4.39    0.28
  20   2  -3    0.24    0.10
  20   2  -3    0.08    0.07
 -20  -2   3    0.16    0.10
  20  -2  -3    0.19    0.10
 -20   2   3    0.12    0.08
 -20   2   3    0.28    0.09
 -20   2   3    0.16    0.10
 -20  -2   3    0.01    0.10
  20   2  -3    0.12    0.07
  20   2  -3    0.15    0.08
  20  -2  -3    0.34    0.11
  20   2  -2    2.00    0.22
  20  -2  -2    2.65    0.26
  20  -2  -2    2.11    0.19
  20   2  -2    1.79    0.18
 -20   2   2    1.80    0.19
  20   2  -2    2.74    0.24
 -20   2   2    2.40    0.22
  20  -2  -2    1.71    0.19
 -20   2   2    2.46    0.22
  20   2  -2    1.82    0.16
  20   2  -2    2.37    0.22
  20  -2  -2    2.65    0.27
 -20  -2   2    2.32    0.22
 -20  -2   1    0.13    0.08
 -20   2   1    0.25    0.10
  20   2  -1    0.10    0.08
  20  -2  -1    0.11    0.10
  20   2  -1    0.01    0.09
 -20   2   1    0.22    0.10
  20   2  -1    0.08    0.07
 -20  -2   1    0.23    0.11
  20  -2  -1    0.20    0.09
  20  -2  -1    0.19    0.06
  20  -2  -1    0.11    0.07
 -20   2   1   -0.01    0.09
  20   2  -1    0.06    0.07
 -20   2   0    0.10    0.08
  20   2   0    0.11    0.07
 -20  -2   0    0.09    0.08
  20   2   0    0.12    0.08
 -20  -2   0    0.19    0.08
  20  -2   0    0.08    0.06
  20   2   0    0.17    0.07
 -20  -2   0    0.14    0.06
 -20   2   0   -0.01    0.07
  20   2   0    0.13    0.07
  20  -2   0    0.12    0.07
 -20  -2  -1    0.04    0.05
 -20   2  -1    0.14    0.07
  20  -2   1    0.06    0.06
  20   2   1    0.09    0.05
 -20  -2  -1    0.08    0.06
  20   2   1    0.02    0.06
 -20  -2  -1    0.11    0.06
 -20   2  -1    0.03    0.05
 -20   2  -1    0.01    0.06
  20   2   1    0.10    0.06
  20  -2   2    0.88    0.10
 -20  -2  -2    0.75    0.09
 -20   2  -2    1.04    0.11
 -20  -2  -2    1.05    0.10
 -20   2  -2    1.02    0.09
  20  -2   2    0.87    0.09
  20   3  -5    4.99    0.22
 -20   3   5    4.86    0.21
  20  -3  -5    5.04    0.23
 -20   3   4    0.32    0.07
 -20  -3   4    0.25    0.05
 -20  -3   4    0.01    0.09
  20   3  -4    0.26    0.06
  20   3  -4    0.44    0.09
  20   3  -4    0.54    0.09
  20   3  -4    0.31    0.06
  20  -3  -4    0.45    0.10
  20   3  -3    0.58    0.11
 -20  -3   3    0.06    0.12
 -20   3   3    0.49    0.09
 -20   3   3    0.62    0.11
  20  -3  -3    0.63    0.11
 -20  -3   3    0.41    0.08
 -20   3   3    0.15    0.11
  20   3  -3    0.74    0.12
 -20  -3   3    0.70    0.12
 -20  -3   2    0.00    0.08
 -20   3   2    0.04    0.06
  20   3  -2   -0.04    0.07
 -20   3   2    0.04    0.07
  20  -3  -2   -0.03    0.06
 -20   3   2   -0.01    0.08
  20   3  -2    0.01    0.06
 -20  -3   2   -0.02    0.07
  20  -3  -2    0.03    0.07
  20   3  -1    1.92    0.19
  20  -3  -1    1.79    0.15
 -20   3   1    1.93    0.16
  20   3  -1    1.95    0.18
  20  -3  -1    2.08    0.20
  20   3  -1    2.30    0.19
  20  -3  -1    2.38    0.21
  20  -3   0   -0.02    0.03
 -20   3   0    0.01    0.05
 -20   3   0    0.06    0.05
 -20  -3   0   -0.01    0.06
  20   3   0    0.01    0.05
 -20   3   0    0.01    0.06
  20  -3   0    0.02    0.05
  20   3   0   -0.03    0.06
 -20  -3   0    0.05    0.06
  20  -3   0    0.01    0.04
  20  -3   0    0.01    0.04
  20  -3   1    0.75    0.09
  20   3   1    1.01    0.11
 -20   3  -1    0.75    0.09
 -20   3  -1    0.90    0.09
 -20  -3  -1    0.91    0.11
 -20  -3  -1    0.97    0.11
 -20  -3  -1    0.76    0.10
  20   3   2    0.01    0.02
 -20   4   4    2.29    0.13
  20  -4  -4    2.14    0.13
  20  -4  -3    0.08    0.05
  20  -4  -3    0.11    0.05
 -20   4   3    0.08    0.05
 -20   4   3    0.11    0.05
  20   4  -3    0.07    0.05
  20  -4  -3    0.14    0.06
 -20  -4   2    1.35    0.14
  20  -4  -2    1.42    0.14
  20  -4  -2    1.58    0.13
 -20   4   2    1.37    0.11
 -20   4   2    1.62    0.14
  20   4  -2    1.59    0.13
 -20   4   2    1.67    0.14
  20   4  -2    1.83    0.15
  20  -4  -1    0.39    0.07
  20  -4  -1    0.48    0.07
 -20   4   1    0.58    0.08
 -20   4   1    0.56    0.08
 -20   4   1    0.60    0.09
 -20  -4   1    0.62    0.09
 -20   4   1    0.64    0.09
  20   4  -1    0.60    0.09
  20  -4  -1    0.60    0.09
 -20  -4   0    0.44    0.08
 -20   4   0    0.35    0.06
 -20  -4   0    0.47    0.08
 -20   4   0    0.45    0.07
 -20  -4   0    0.45    0.08
 -20   4   0    0.37    0.06
  21   0  -5   -0.02    0.04
 -21   0   4    0.17    0.04
  21   0  -4    0.21    0.07
 -21   0   3   -0.01    0.03
  21   0  -3    0.01    0.05
  21   0  -3    0.00    0.07
  21   0  -3    0.01    0.05
 -21   0   2    0.25    0.08
  21   0  -2    0.13    0.06
 -21   0   2    0.20    0.07
  21   0  -2    0.24    0.07
  21   0  -1    0.02    0.04
 -21   0   1    0.00    0.05
  21   0  -1    0.03    0.04
  21   0  -1   -0.01    0.05
 -21   0   1    0.00    0.05
 -21   0   0    2.77    0.17
  21   0   0    3.26    0.22
 -21   0   0    2.80    0.18
 -21   0   0    3.31    0.22
  21   0   1   -0.01    0.03
  21   0   1    0.00    0.04
 -21   0  -1   -0.01    0.04
  21   1  -5    0.42    0.06
  21   1  -5    0.71    0.08
 -21  -1   4    0.32    0.06
  21  -1  -4    0.29    0.07
  21   1  -4    0.23    0.06
  21   1  -4    0.40    0.08
 -21   1   4    0.33    0.08
  21   1  -3    0.88    0.10
 -21  -1   3    0.99    0.10
 -21   1   3    1.32    0.14
  21   1  -3    1.14    0.13
 -21  -1   3    1.20    0.14
  21  -1  -3    1.25    0.15
  21   1  -3    1.15    0.13
  21   1  -2    0.12    0.06
  21  -1  -2    0.15    0.06
  21   1  -2    0.17    0.07
 -21  -1   2    0.28    0.09
 -21   1   2    0.13    0.06
  21  -1  -2    0.22    0.07
  21   1  -2    0.22    0.07
 -21  -1   2    0.21    0.05
  21   1  -2    0.19    0.07
 -21   1   2    0.21    0.08
  21   1  -1    0.08    0.08
 -21   1   1    0.35    0.08
 -21   1   1    0.28    0.06
 -21  -1   1    0.41    0.09
  21  -1  -1    0.35    0.08
  21   1  -1    0.31    0.07
  21  -1  -1    0.29    0.08
  21  -1  -1    0.26    0.07
 -21  -1   1    0.30    0.07
 -21   1   1    0.35    0.09
 -21  -1   0    0.01    0.03
 -21  -1   0    0.09    0.05
 -21  -1   0    0.03    0.04
  21  -1   0    0.11    0.06
  21   1   0    0.02    0.04
 -21   1   0    0.05    0.03
 -21  -1   0    0.01    0.04
 -21   1  -1    0.78    0.09
  21  -1   1    0.72    0.09
 -21  -1  -1    0.60    0.07
 -21  -2   4    0.52    0.08
 -21   2   4    0.53    0.07
 -21   2   4    0.66    0.08
  21   2  -4    0.64    0.09
 -21  -2   4    0.74    0.08
  21  -2  -3    0.02    0.03
  21   2  -3   -0.02    0.05
 -21  -2   3    0.03    0.05
 -21   2   3    0.00    0.03
  21  -2  -3   -0.01    0.05
  21   2  -3    0.05    0.04
 -21   2   3   -0.01    0.06
 -21  -2   3    0.00    0.04
  21   2  -3   -0.01    0.05
  21  -2  -2    1.00    0.13
  21   2  -2    0.70    0.08
  21   2  -2    0.83    0.11
  21  -2  -2    1.06    0.13
 -21   2   2    0.95    0.11
 -21  -2   2    0.86    0.10
  21   2  -2    0.93    0.11
 -21   2   2    0.90    0.11
  21   2  -1    0.46    0.09
 -21  -2   1    0.59    0.10
  21  -2  -1    0.51    0.08
 -21  -2   1    0.41    0.09
  21   2  -1    0.11    0.09
 -21   2   1    0.46    0.08
 -21   2   1    0.10    0.08
  21   2  -1    0.41    0.08
  21  -2  -1    0.49    0.10
 -21   2   1    0.48    0.08
 -21  -2   0    0.39    0.07
 -21  -2   0    0.36    0.07
 -21  -2   0    0.53    0.09
  21  -2   0    0.31    0.06
  21   2   0    0.40    0.07
 -21   2   0    0.40    0.07
 -21  -2  -1    0.00    0.03
  21   2   1    0.00    0.03
  21  -2   1    0.01    0.02
  21  -2   1    0.00    0.03
 -21   2  -1    0.00    0.02
  21   3  -3    0.09    0.04
 -21   3   3    0.05    0.03
  21   3  -3    0.06    0.04
 -21  -3   2    0.13    0.05
  21   3  -2    0.03    0.04
 -21   3   2    0.14    0.05
  21   3  -2    0.13    0.05
 -21  -3   2    0.16    0.05
  21  -3  -2    0.17    0.05
 -21   3   2    0.16    0.05
 -21   3   2    0.16    0.05
  21   3  -2    0.11    0.04
 -21  -3   1    0.88    0.10
  21   3  -1    0.94    0.09
  21  -3  -1    0.95    0.10
 -21   3   1    1.07    0.10
  21  -3  -1    0.82    0.08
 -21   3   1    1.06    0.10
 -21  -3   0    0.07    0.04
  21   3   0    0.01    0.04
 -21  -3   0    0.05    0.03
 -21  -3   0    0.04    0.03
 -21   3   0    0.06    0.03
  21  -3   0    0.04    0.03
  22   0  -3    0.01    0.03
 -22   0   3   -0.01    0.03
  22   0  -3    0.00    0.03
 -22   0   2    0.87    0.08
  22   0  -1    0.01    0.03
 -22   0   1   -0.01    0.03
 -22   0   1    0.03    0.03
  22   0   0    3.28    0.15
 -22  -1   3    0.74    0.07
  22  -1  -3    0.88    0.08
 -22  -1   2    0.06    0.03
  22  -1  -2    0.07    0.03
  22  -1  -2    0.05    0.03
 -22   1   2    0.04    0.03
 -22  -1   1    0.94    0.08
 -22  -1   1    1.12    0.09
  22   1  -1    0.97    0.09
 -22   1   1    1.10    0.09
  22  -1   0    0.02    0.02


TITL FMBApBbR-SOL-1-8_auto in P2(1)/c
REM P2(1)/c (#14 in standard setting)
CELL 1.54184  17.549461   8.149583   8.113469  90.0000  99.7443  90.0000
ZERR   13.00   0.000221   0.000116   0.000104   0.0000   0.0012   0.0000
LATT  1
SYMM -x, y+1/2,-z+1/2
SFAC C H N F Br Pb
UNIT 13.00 13.00 13.00 13.00 13.00 13.00
REM  CrysAlisPro recorded range (K): Min=298.5; max=298.6; aver:298.5
TEMP 25
SIZE 0.06 0.24 0.50
TREF
HKLF 4
END
_computing_structure_solution     'SHELXT 2014/4 (Sheldrick, 2014)'
;
_shelx_hkl_checksum   81598



==> anc/octahedral_distortion_calculation.py <==
"""
Copyright 2025, Md Mehdi Masud and David Strubbe
https://opensource.org/license/bsd-3-clause

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS “AS IS” AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

Title: Octahedral Distortion Parameter Analysis Script
Authors: Md Mehdi Masud and David Strubbe
Affiliation: Department of Physics, University of California, Merced
Date: 2025

Description:
This script is developed for calculating octahedral distortion parameters, such as bond length distortion (D), angle variance (sigma^2), lambda_oct, and specific angular distortion parameters (D_tilt, D_in, D_out) for octahedrally coordinated systems like halide perovskites. The code supports projections both in a plane defined by 3 Pb atoms or in a plane defined by an arbitary normal vector (e.g. the crystal c-axis) for flexibility and interpretability.

Usage:
- Users need to provide coordinates of the central atom (e.g., Pb) and surrounding atoms (e.g., halide atoms).
- Example coordinates are included and should be replaced with the user’s own data.
"""

import numpy as np


def calculate_angles(Pb1, Pb2, Pb3, Br, projection, projection_normal):
    """
    Calculates D_tilt, D_out, D_in, and their corresponding angles.
    Handles both 3D and 2D projection approaches.
    """
    Pb1 = np.array(Pb1)
    Pb2 = np.array(Pb2)
    Pb3 = np.array(Pb3)
    Br = np.array(Br)

    Pb1_Pb2 = Pb2 - Pb1
    Pb2_Pb3 = Pb3 - Pb2
    Pb1_Br = Br - Pb1
    Pb2_Br = Br - Pb2

    if projection == "3D":
        normal = np.cross(Pb1_Pb2, Pb2_Pb3)
    else:
        normal = projection_normal
    normal_norm = normal / np.linalg.norm(normal)

    # Projection for D_in
    Pb1_proj = Br - Pb1 - np.dot(Br - Pb1, normal_norm) * normal_norm
    Pb2_proj = Br - Pb2 - np.dot(Br - Pb2, normal_norm) * normal_norm

    cosine_angle_in = np.dot(Pb1_proj, Pb2_proj) / (np.linalg.norm(Pb1_proj) * np.linalg.norm(Pb2_proj))
    theta_in = np.degrees(np.arccos(np.clip(cosine_angle_in, -1, 1)))
    D_in = 180 - theta_in

    # Orthogonal plane for D_out
    orthogonal_plane = np.cross(Pb1_Pb2, normal)
    orthogonal_norm = orthogonal_plane / np.linalg.norm(orthogonal_plane)

    Pb1_proj_orthogonal = Br - Pb1 - np.dot(Br - Pb1, orthogonal_norm) * orthogonal_norm
    Pb2_proj_orthogonal = Br - Pb2 - np.dot(Br - Pb2, orthogonal_norm) * orthogonal_norm

    cosine_angle_out = np.dot(Pb1_proj_orthogonal, Pb2_proj_orthogonal) / (
        np.linalg.norm(Pb1_proj_orthogonal) * np.linalg.norm(Pb2_proj_orthogonal))
    theta_out = np.degrees(np.arccos(np.clip(cosine_angle_out, -1, 1)))
    D_out = 180 - theta_out

    # D_tilt calculation
    cosine_angle_tilt = np.dot(Pb1_Br, Pb2_Br) / (np.linalg.norm(Pb1_Br) * np.linalg.norm(Pb2_Br))
    theta_tilt = np.degrees(np.arccos(np.clip(cosine_angle_tilt, -1, 1)))
    D_tilt = 180 - theta_tilt

    return D_tilt, D_out, D_in, theta_tilt, theta_out, theta_in


def calculate_from_octahedra_with_details(coords):
    """
    Calculates various properties of an octahedral structure given the atomic coordinates.
    Includes angles (3D and 2D projection), distances, mean bond length distortion,
    variance from 90 degrees, and lambda_oct parameter.
    """
    vectors = coords[1:] - coords[0]  # Vectors from central atom to surrounding atoms
    angles_3d = []  # Angles from 3D projection
    n = vectors.shape[0]

    # Calculate 3D projection angles
    for i in range(n):
        for j in range(i + 1, n):
            cos_theta = np.dot(vectors[i], vectors[j]) / (np.linalg.norm(vectors[i]) * np.linalg.norm(vectors[j]))
            angles_3d.append(np.degrees(np.arccos(np.clip(cos_theta, -1, 1))))
    
    # Sort and select the smallest 12 angles
    sorted_angles_3d = sorted(angles_3d)
    smallest_twelve_angles_3d = sorted_angles_3d[:12]

    # Calculate 2D projection angles (z=0)
    coords_2d = coords.copy()
    coords_2d[:, 2] = 0  # Set z=0 for 2D projection
    vectors_2d = coords_2d[1:] - coords_2d[0]  # Vectors in the XY plane
    angles_2d = []  # Angles from 2D projection
    for i in range(n):
        for j in range(i + 1, n):
            cos_theta_2d = np.dot(vectors_2d[i], vectors_2d[j]) / (np.linalg.norm(vectors_2d[i]) * np.linalg.norm(vectors_2d[j]))
            angles_2d.append(np.degrees(np.arccos(np.clip(cos_theta_2d, -1, 1))))

    # Sort and select the smallest 12 angles in 2D
    sorted_angles_2d = sorted(angles_2d)
    smallest_twelve_angles_2d = sorted_angles_2d[:12]

    # Calculate distances
    distances = [np.linalg.norm(vector) for vector in vectors]
    sorted_distances = sorted(distances)  # Sort distances from smallest to largest

    # Calculate mean bond length distortion (D)
    mean_distance = np.mean(distances)
    D = np.mean([abs(d - mean_distance) / mean_distance for d in distances])

    # Calculate lambda_oct
    lambda_oct = (1 / 6) * sum(((d - mean_distance) / mean_distance)**2 for d in distances)

    # Calculate sigma^2 (variance of angles from 90 degrees in 3D)
    if len(smallest_twelve_angles_3d) > 1:
        sigma_squared = sum((angle - 90)**2 for angle in smallest_twelve_angles_3d) / (len(smallest_twelve_angles_3d) - 1)
    else:
        sigma_squared = 0

    return D, lambda_oct, sigma_squared, angles_3d, smallest_twelve_angles_3d, sorted_distances, angles_2d, smallest_twelve_angles_2d


def display_results_organized_with_details(
    D, lambda_oct, sigma_squared, 
    D_tilt_3d, D_out_3d, D_in_3d, theta_tilt_3d, theta_out_3d, theta_in_3d, 
    angles_3d, smallest_twelve_angles_3d, sorted_distances, 
    angles_2d, smallest_twelve_angles_2d, 
    D_tilt_2d, D_out_2d, D_in_2d, theta_tilt_2d, theta_out_2d, theta_in_2d, projection_normal
):
    """
    Display results in a structured two-column format, followed by detailed outputs.
    """
    # Organized results (using 3D projection)
    results = [
        ("Lambda_oct (x10^-3)", f"{lambda_oct * 1000:.2f}"),
        ("D (x10^-2)", f"{D * 100:.2f}"),
        ("Sigma^2 (degrees^2)", f"{sigma_squared:.2f}\n"),
        ("D_tilt (degrees)", f"{D_tilt_3d:.2f}"),
        ("D_out (degrees)", f"{D_out_3d:.2f}"),
        ("D_in (degrees)", f"{D_in_3d:.2f}\n"),
        ("Theta_tilt (degrees)", f"{theta_tilt_3d:.2f}"),
        ("Theta_out (degrees)", f"{theta_out_3d:.2f}"),
        ("Theta_in (degrees)", f"{theta_in_3d:.2f}")
    ]
    
    print("\nKEY RESULTS (angles using Pb atoms plane):\n")
    for name, value in results:
        print(f"{name:>25} : {value}")
    
    # Additional details for 3D
    print("\n\n\nADDITIONAL INFORMATION:")
    print("\nDistances (Pb-Br) in Angstrom (sorted):")
    print(", ".join(f"{distance:.2f}" for distance in sorted_distances))
    print("\nAll Pb-Br-Pb angles (degrees):")
    print(", ".join(f"{angle:.2f}" for angle in angles_3d))
    
    print("\n12 smallest Pb-Br-Pb angles (degrees):")
    print(", ".join(f"{angle:.2f}" for angle in smallest_twelve_angles_3d))
    
    # Additional details for 2D
    print("\n\nProjection with normal", projection_normal)
    print(f"D_out: {D_out_2d:.2f}")
    print(f"D_in: {D_in_2d:.2f}")
    print(f"Theta_out: {theta_out_2d:.2f}")
    print(f"Theta_in: {theta_in_2d:.2f}")    

# =============================
# INPUT BLOCK FOR NEW MATERIALS
# =============================

# Atomic coordinates for octahedral unit (central atom + 6 surrounding atoms)
# Format: [x, y, z] in Angstrom
# Replace values as needed for your system

#coords = np.array([
#    [Pb_x, Pb_y, Pb_z],         # Central atom (e.g., Pb)
#    [Br1_x, Br1_y, Br1_z],      # Surrounding atom 1 (e.g., Br)
#    [Br2_x, Br2_y, Br2_z],      # Surrounding atom 2
#    [Br3_x, Br3_y, Br3_z],      # Surrounding atom 3
#    [Br4_x, Br4_y, Br4_z],      # Surrounding atom 4
#    [Br5_x, Br5_y, Br5_z],      # Surrounding atom 5
#    [Br6_x, Br6_y, Br6_z]       # Surrounding atom 6
#])


# Input for angular distortion parameters (for tilt/in-plane/out-of-plane analysis)
# These atoms form the Pb–Br–Pb bridge or similar triads in your structure
# Pb1–Br–Pb2 gives the tilt/in-plane angle, Pb1–Pb2–Pb3 used for plane reference

#Pb1 = [Pb1_x, Pb1_y, Pb1_z]     # First metal atom (e.g., Pb)
#Br  = [Br_x,  Br_y,  Br_z]      # Bridging atom (e.g., Br)
#Pb2 = [Pb2_x, Pb2_y, Pb2_z]     # Second metal atom
#Pb3 = [Pb3_x, Pb3_y, Pb3_z]     # Third metal atom (for defining 3D plane)

#projection_normal = [ 0, 0, 1]
#Use this to define the normal to the plane, e.g. the c-axis

# Calculate distortion parameters and additional details
D, lambda_oct, sigma_squared, angles_3d, smallest_twelve_angles_3d, sorted_distances, angles_2d, smallest_twelve_angles_2d = calculate_from_octahedra_with_details(coords)

# Calculate angles (3D projection)
D_tilt_3d, D_out_3d, D_in_3d, theta_tilt_3d, theta_out_3d, theta_in_3d = calculate_angles(Pb1, Pb2, Pb3, Br, "3D", projection_normal)

# Calculate angles (2D projection)
D_tilt_2d, D_out_2d, D_in_2d, theta_tilt_2d, theta_out_2d, theta_in_2d = calculate_angles(Pb1, Pb2, Pb3, Br, "2D", projection_normal)

# Display results
display_results_organized_with_details(
    D, lambda_oct, sigma_squared, 
    D_tilt_3d, D_out_3d, D_in_3d, theta_tilt_3d, theta_out_3d, theta_in_3d,
    angles_3d, smallest_twelve_angles_3d, sorted_distances, angles_2d, smallest_twelve_angles_2d,
    D_tilt_2d, D_out_2d, D_in_2d, theta_tilt_2d, theta_out_2d, theta_in_2d, projection_normal
)

